A novel approach for characterising broadband radio spectral energy distributions

We present a new broadband radio frequency catalogue across 0.12 GHz $\le \nu \le$ 20 GHz created by combining data from the Murchison Widefield Array Commissioning Survey, the Australia Telescope 20 Gigahertz survey, and the literature. Our catalogue consists of 1285 sources limited by $S_{20\,\rm{GHz}} >$ 40 mJy at $5\sigma$, and contains flux density measurements (or estimates) and uncertainties at 0.074, 0.080, 0.119, 0.150, 0.180, 0.408, 0.843, 1.4, 4.8, 8.6, and 20 GHz. We fit a second-order polynomial in log-log space to the spectral energy distributions of all these sources in order to characterise their broadband emission. For the 994 sources which are well-described by a linear or quadratic model we present a new diagnostic plot arranging sources by the linear and curvature terms. We demonstrate the advantages of such a plot over the traditional radio colour-colour diagram. We also present astrophysical descriptions of the sources found in each segment of this new parameter space and discuss the utility of these plots in the upcoming era of large area, deep, broadband radio surveys.

==> anc/AT20G-MWACS_catalogue.csv <==
AT20G,AT20Gshort,RAJ2000,DEJ2000,S20G,e_S20G,e_S20G_orig,S8G,e_S8G,e_S8G_orig,S5G,e_S5G,e_S5G_orig,S1G,e_S1G,S843M,e_S843M,S408M,e_S408M,S180M,e_S180M,S150M,e_S150M,S120M,e_S120M,S160M,e_S160M,S80M,e_S80M,S74M,e_S74M,L180M,e_L180M,L150M,e_L150M,L120M,e_L120M,alpha1_20,alpha5_8,alpha8_20
J214056-280500,J2140-2805,325.2353333333333,-28.083361111111106,65.0,7.632168761236874,4.0,,,,,,,130.2,3.9000000953674316,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-4.6107084490000005,56.692879059,103.202365339,60.943376330999996,-329.82981205,155.83356314,-0.26,,
J213837-243954,J2138-2439,324.6549583333333,-24.66519444444444,374.0,41.949493441518456,19.0,501.0,55.99116001655976,25.0,558.0,62.43108200247694,28.0,441.0,13.199999809265137,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,9.393184446,50.648083578,18.365787342,62.592416187,-232.347369194,169.06432027099999,-0.06,-0.18,-0.35
J043635-543631,J0436-5436,69.14595833333333,-54.60863888888888,47.0,5.57584074378026,3.0,102.0,11.359577456930342,5.0,157.0,17.6207264322445,8.0,,,263.7,8.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,93.398988247,47.441651848,-53.89739573,61.05361579,-215.621009469,87.072398564,-0.55,-0.73,-0.92
J070949-381152,J0709-3811,107.45699999999998,-38.19797222222222,86.0,9.10823802938856,3.0,33.0,4.459820624195552,3.0,6.0,1.1661903789690602,1.0,3.4,0.6000000238418579,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,25.545278564,51.532779612999995,77.841445804,75.518417557,-200.845345855,109.186085221,,2.9,1.14
J045558-530239,J0455-5302,73.99549999999999,-53.04424999999999,61.0,6.7977937597429365,3.0,89.0,10.208329931972223,5.0,110.0,12.529964086141668,6.0,,,88.9,2.799999952316284,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,37.218093872,43.697551158,35.983070731000005,54.129896337,-200.446948409,91.49210904200001,-0.12,-0.36,-0.45
J212113-370308,J2121-3703,320.3049583333333,-37.05244444444444,823.0,91.94721311709236,41.0,837.0,93.6466230037154,42.0,602.0,67.26098423306041,30.0,344.6,10.300000190734863,313.0,9.5,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-34.659601748,55.574498728,-67.503154278,76.46907284,-189.762562513,86.452144882,0.33,0.56,-0.02
J073816-332212,J0738-3322,114.57070833333331,-33.37002777777777,89.0,9.757561170702441,4.0,398.0,44.5425639136321,20.0,782.0,87.38558233484515,39.0,685.5,20.600000381469727,468.3,14.199999809265137,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-31.260401011,69.833583257,127.655565739,70.989167455,-182.31205642199998,120.70364879499999,-0.77,-1.15,-1.79
J071046-203324,J0710-2033,107.69449999999999,-20.55672222222222,123.0,14.672763884149434,8.0,176.0,19.76765034089788,9.0,188.0,20.84322431870847,9.0,145.2,4.400000095367432,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,205.324143171,72.253747937,341.23265743300004,76.536551593,-177.173092961,110.025889234,-0.06,-0.11,-0.43
J004030-322519,J0040-3225,10.128041666666665,-32.42219444444444,193.0,21.29530464679949,9.0,200.0,22.360679774997898,10.0,194.0,21.82567295640618,10.0,111.4,3.4000000953674316,138.1,4.5,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,44.809505343000005,32.058436412,60.636423528,44.356064588,-146.81854844100002,65.501809083,0.21,0.05,-0.04
J214605-293511,J2146-2935,326.52374999999995,-29.586555555555552,185.0,20.573040611440984,9.0,227.0,25.224789394561853,11.0,170.0,19.235384061671343,9.0,79.3,2.4000000953674316,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,31.073018909,41.912349088,44.113978744,58.203974305,-139.21517133700002,128.868069001,0.32,0.49,-0.24
J035728-462542,J0357-4625,59.369583333333324,-46.428527777777774,171.0,18.87882411592417,8.0,195.0,21.914607000811127,10.0,208.0,23.078994778802652,10.0,,,126.5,3.9000000953674316,,,49.89192918587187,29.128615213547008,0.0,0.0,0.0,0.0,,,,,,,86.060896516,27.574791402,33.101245761,44.674807109,-130.520567298,66.88413862099999,0.1,-0.11,-0.16
J231414-304239,J2314-3042,348.56087499999995,-30.710888888888885,54.0,6.177378084592201,3.0,82.0,9.123595782365635,4.0,62.0,7.378346698278687,4.0,42.9,1.399999976158142,37.6,2.299999952316284,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-15.841154382000001,33.423853785,30.653266236,42.017047107,-121.325165033,62.98806339099999,0.09,0.48,-0.5
J031452-342021,J0314-3420,48.72024999999999,-34.33936111111111,49.0,5.292447448959697,2.0,54.0,6.177378084592201,3.0,74.0,8.411896337925237,4.0,55.9,1.7000000476837158,63.3,2.5,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-38.452088833,55.206484687,-26.170169935,70.823604022,-119.217313826,95.442812322,-0.05,-0.54,-0.12
J023111-474611,J0231-4746,37.79904166666666,-47.769972222222215,775.0,84.23330695158536,33.0,555.0,62.16309194369276,28.0,363.0,40.517773877645354,18.0,,,42.8,1.600000023841858,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-3.051480046,26.052287814,-41.143026203,36.439784214,-118.825510144,65.744226743,0.92,0.72,0.4
J043812-212603,J0438-2126,69.55083333333333,-21.43422222222222,119.0,14.339107364128354,8.0,176.0,19.76765034089788,9.0,129.0,14.676852523616908,7.0,132.3,4.0,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,66.28447771100001,35.817752866,19.974503666,49.285611683,-113.626167178,77.452943173,-0.04,0.53,-0.47
J062552-543850,J0625-5438,96.46787499999999,-54.64744444444444,304.0,33.89926252885157,15.0,416.0,46.6,21.0,469.0,52.2360986292047,23.0,,,282.3,8.600000381469727,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,57.806037366,66.178140656,121.634326875,102.716992845,-113.34067583100001,118.04399302899999,0.02,-0.2,-0.37
J052350-441238,J0523-4412,80.95908333333333,-44.21075,126.0,13.95564401953561,6.0,167.0,18.517289218457435,8.0,166.0,18.427153876819936,8.0,,,18.5,2.200000047683716,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,42.968604714,48.750053105000006,22.732080892,65.448320194,-112.694621086,110.762905376,0.62,0.01,-0.34
J212644-241823,J2126-2418,321.6872916666666,-24.306416666666664,55.0,6.800735254367722,4.0,,,,,,,5.8,0.5,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,13.131306507,64.72722031,61.860509217,75.578738994,-111.403420568,228.154611197,0.84,,
J212444-194143,J2124-1941,321.1859166666666,-19.695416666666663,116.0,13.059862173851608,6.0,163.0,18.15736765062601,8.0,170.0,19.235384061671343,9.0,58.3,1.7999999523162842,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,189.43609297299997,108.079892501,33.47119689,99.777970134,-110.471457243,298.671694915,0.26,-0.07,-0.41
J015259-272050,J0152-2720,28.24920833333333,-27.34736111111111,52.0,6.003332407921454,3.0,32.0,4.386342439892262,3.0,32.0,3.773592452822642,2.0,34.6,1.100000023841858,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,8.830658159999999,34.528522562,-16.055148095,44.505558548,-102.759964764,67.289663268,0.15,0.0,0.58
J012801-251900,J0128-2519,22.004374999999996,-25.316805555555554,57.0,6.963476143421474,4.0,96.0,10.824047302187848,5.0,129.0,14.676852523616908,7.0,110.5,3.299999952316284,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-14.614892192,35.575321744,65.283857286,55.681382612,-93.740180135,78.169164587,-0.25,-0.5,-0.62
J054000-412746,J0540-4127,85.00329166666666,-41.46297222222222,118.0,13.23782459469833,6.0,123.0,13.685393673548454,6.0,132.0,14.94121815649581,7.0,,,38.0,1.7000000476837158,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-30.289141461,36.644966046,98.75313937700001,57.206061097,-92.86651015300001,89.67021132699999,0.36,-0.12,-0.05
J001215-384618,J0012-3846,3.0630416666666664,-38.77188888888888,80.0,8.94427190999916,4.0,105.0,11.629703349613008,5.0,103.0,11.44945413545991,5.0,65.4,2.0,52.2,2.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-28.488617389999998,41.061328389,16.202062368,45.376607439000004,-85.25850623800001,70.955191584,0.08,0.03,-0.32
J055328-481454,J0553-4814,88.36879166666665,-48.248416666666664,108.0,11.901260437449473,5.0,154.0,17.35396208362805,8.0,176.0,19.76765034089788,9.0,,,93.2,2.9000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,5.634651054,30.906015073,-29.763866216,49.425446998,-83.859473467,76.79598020899999,0.05,-0.23,-0.42
J001045-294513,J0010-2945,2.688166666666666,-29.75361111111111,118.0,13.720058308913996,7.0,335.0,38.029593739612835,18.0,503.0,56.17018782236713,25.0,403.7,12.100000381469727,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,47.037918121,30.871973594,-76.499201357,40.142075088000006,-82.679770887,62.422003266,-0.47,-0.69,-1.24
J015913-470614,J0159-4706,29.805708333333328,-47.10394444444444,63.0,6.977822009767805,3.0,83.0,9.213576938409968,4.0,71.0,8.149233092751736,4.0,,,13.4,1.2000000476837158,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-14.566924423,22.474765626,25.580054149000002,38.67608668,-81.33988082399999,57.723281489,0.5,0.27,-0.33
J034258-431813,J0342-4318,55.744541666666656,-43.30366666666666,97.0,10.49237818609299,4.0,97.0,10.91283647820309,5.0,39.0,4.920365840057018,3.0,,,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-16.247505322,27.994186564,2.936782315,40.641990363,-80.96634596599999,73.04113766500001,,1.55,0.0
J060555-392905,J0605-3929,91.48324999999998,-39.48472222222222,79.0,8.854942122905152,4.0,101.0,11.269871339105874,5.0,110.0,12.529964086141668,6.0,108.8,3.299999952316284,84.3,2.799999952316284,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-8.366604336,41.83472217,-50.179868937,56.363496403,-80.441527069,89.053237277,-0.12,-0.15,-0.29
J032603-374608,J0326-3746,51.51262499999999,-37.76905555555555,116.0,13.059862173851608,6.0,96.0,10.824047302187848,5.0,87.0,9.575489543621256,4.0,58.6,2.200000047683716,79.6,2.9000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,134.56512987600001,125.09488148199999,207.85555243500002,160.38019845000002,-76.79110765499999,334.42330005499997,0.26,0.17,0.23
J033114-524148,J0331-5241,52.812458333333325,-52.69672222222221,55.0,6.264982043070834,3.0,59.0,6.618912297349165,3.0,56.0,6.352952069707437,3.0,,,51.0,1.899999976158142,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,66.865377128,33.733989947,35.685688256999995,46.165752169,-76.333716512,94.740890482,0.02,0.09,-0.08
J051453-301640,J0514-3016,78.72129166666666,-30.278027777777773,49.0,5.745432968889291,3.0,120.0,13.416407864998739,6.0,159.0,17.799157283422158,8.0,140.4,5.0,205.4,6.699999809265137,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-16.431203112000002,41.389785169999996,6.170165259,55.271899841,-71.03379070800001,78.481641206,-0.4,-0.48,-1.07
J220413-465424,J2204-4654,331.0544166666666,-46.906861111111105,99.0,11.090987332063815,5.0,103.0,11.44945413545991,5.0,30.0,3.605551275463989,2.0,,,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-8.162354119,27.759300246,24.27797392,54.472108503,-71.015827358,57.99093112,,2.1,-0.05
J013707-244447,J0137-2444,24.282041666666665,-24.746527777777775,75.0,9.013878188659973,5.0,92.0,10.47091209016674,5.0,48.0,5.660388679233963,3.0,21.0,0.800000011920929,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,3.940480761,32.218782259,61.868481338,43.294766532,-69.261267781,56.672889694,0.48,1.11,-0.24
J035051-471350,J0350-4713,57.714208333333325,-47.23069444444444,139.0,15.139682955729292,6.0,279.0,31.21554100123847,14.0,428.0,47.674311741230206,21.0,,,931.6,28.0,,,71.66464926602485,26.318032251298494,43.5613048777366,38.95445228269365,0.0,0.0,,,,,,,115.17389863700001,24.708410912999998,106.722332537,40.236460192,-67.744895816,68.857948366,-0.61,-0.73,-0.83
J054407-224110,J0544-2241,86.03129166666666,-22.686138888888888,241.0,28.927668416241225,16.0,475.0,53.67727638395972,25.0,510.0,57.245087125446844,26.0,133.2,4.0,,,,,64.27547226435931,37.00111257290032,0.0,0.0,0.0,0.0,,,,,,,124.306313694,34.84761805,80.452390015,60.822080338,-67.706555128,75.53487819899999,0.23,-0.12,-0.81
J044158-515453,J0441-5154,70.49312499999999,-51.91494444444444,262.0,29.247905907944933,13.0,355.0,39.80263810352274,18.0,376.0,42.12790049361587,19.0,,,305.5,9.300000190734863,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,54.685503243999996,35.568883760000006,12.110532261,50.459486498,-67.1858266,79.14686550100001,-0.05,-0.1,-0.36
J071027-362056,J0710-3620,107.61604166666665,-36.348972222222216,96.0,10.824047302187848,5.0,162.0,18.067650649710934,8.0,186.0,20.66301042926708,9.0,123.1,3.700000047683716,58.5,2.4000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-8.233495057,74.210675201,7.642693352,81.992278097,-65.79785049,107.372942244,-0.09,-0.24,-0.62
J012714-481332,J0127-4813,21.81195833333333,-48.225583333333326,237.0,26.564826368715458,12.0,181.0,20.21410398706804,9.0,140.0,15.652475842498529,7.0,,,80.8,2.5999999046325684,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,10.976165533,23.737106674,-35.903926939,35.893532484,-65.173000097,54.346676091000006,0.34,0.44,0.32
J214659-290211,J2146-2902,326.7494583333333,-29.03658333333333,143.0,15.921369287847073,7.0,192.0,21.648094604375697,10.0,183.0,20.39338127922881,9.0,81.8,2.5,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,6.1053810639999995,41.396260673,31.436696648999998,56.115007478,-63.399724662000004,125.01686623200001,0.21,0.08,-0.35
J044942-391109,J0449-3911,72.42625,-39.18599999999999,401.0,44.373528144604414,19.0,666.0,74.32738391736925,33.0,826.0,92.21583378140656,41.0,541.8,19.100000381469727,302.4,9.199999809265137,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-3.05726286,45.177782929,15.486515127,72.010809251,-62.470890581999996,93.639033476,-0.11,-0.37,-0.61
J212759-213354,J2127-2133,321.9994166666666,-21.565166666666663,146.0,16.64812301732541,8.0,128.0,14.589036979869508,7.0,149.0,16.911830178901393,8.0,204.3,6.099999904632568,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,667.52765,104.25983,192.02125072500002,82.005740249,323.365420103,83.539327024,-61.413355172,257.138129712,-0.13,-0.26,0.16
J053130-353332,J0531-3533,82.87662499999999,-35.55902777777777,81.0,9.033825324855467,4.0,121.0,13.505924625881784,6.0,146.0,16.19135571840728,7.0,145.6,4.400000095367432,141.9,4.699999809265137,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,70.94343751699999,59.78356343,103.810884058,72.612013519,-60.334701091,99.068419844,-0.22,-0.32,-0.48
J034349-524116,J0343-5241,55.95562499999999,-52.68802777777777,171.0,19.3238194982255,9.0,308.0,34.25842961958414,15.0,406.0,45.25881129680717,20.0,,,318.3,9.600000381469727,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-31.138284132,35.597331969,25.918383151,48.130230462,-59.145864099,67.166710545,-0.2,-0.47,-0.7
J005632-211707,J0056-2117,14.134416666666665,-21.285305555555553,91.0,10.899999999999999,6.0,112.0,12.705904139414875,6.0,110.0,12.529964086141668,6.0,89.8,2.700000047683716,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,2.57994514,36.781219678999996,-86.256884038,43.986653349,-56.735407560999995,62.811701404,0.0,0.03,-0.25
J053732-335755,J0537-3357,84.38387499999999,-33.96533333333333,74.0,7.984985911070852,3.0,50.0,5.830951894845301,3.0,55.0,6.264982043070834,3.0,31.8,1.100000023841858,58.8,2.799999952316284,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,69.325022399,42.522768189,-27.572682127,65.65348810299999,-55.901877582,87.17523394,0.32,-0.16,0.47
J233727-461249,J2337-4612,354.36254166666663,-46.21363888888888,92.0,10.47091209016674,5.0,105.0,11.629703349613008,5.0,86.0,9.484724561103501,4.0,,,29.1,1.2999999523162842,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-20.59247531,29.108238548000003,-31.729657203,42.3993743,-55.884193628999995,59.378917777000005,0.37,0.34,-0.16
J051402-403537,J0514-4035,78.51233333333332,-40.593777777777774,135.0,14.773286702694158,6.0,158.0,17.709884245810304,8.0,175.0,19.67866865415443,9.0,,,177.0,5.5,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,65.34154713199999,38.083653547000004,83.370245993,49.571764599,-55.075149982999996,74.22600117,-0.09,-0.17,-0.19
J002051-220109,J0020-2201,5.215916666666666,-22.01930555555555,56.0,6.881860213634102,4.0,,,,,,,67.6,2.0999999046325684,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,32.851595432,39.949935149999995,2.038589446,48.726645998,-52.554763854,74.1605542,-0.07,,
J073932-505320,J0739-5053,114.88579166666665,-50.889111111111106,88.0,10.121264743103996,5.0,131.0,14.852945835759318,7.0,143.0,15.921369287847073,7.0,,,56.1,1.899999976158142,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-7.705888711,37.425406437999996,84.96387302900001,57.923975834,-51.404185593,91.516908226,0.14,-0.15,-0.47
J003735-530733,J0037-5307,9.397624999999998,-53.126055555555546,81.0,9.033825324855467,4.0,110.0,12.529964086141668,6.0,121.0,13.505924625881784,6.0,,,112.8,3.5,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,32.759774476000004,25.395090438,80.25354892,42.32880312,-51.218625158,57.837794068,-0.11,-0.16,-0.37
J032945-485420,J0329-4854,52.43762499999999,-48.905583333333325,40.0,4.47213595499958,2.0,58.0,7.045565981523415,4.0,47.0,5.57584074378026,3.0,,,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,25.657994673,25.142670717,-9.740073234,39.55519099,-50.944361836,63.72481635500001,,0.36,-0.44
J235947-504233,J2359-5042,359.94837499999994,-50.70927777777777,68.0,7.889233169326409,4.0,71.0,8.149233092751736,4.0,78.0,8.765842800324451,4.0,,,23.0,1.100000023841858,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,0.688185799,24.954365033000002,1.665209187,39.789251927,-46.903856099,60.221912476,0.35,-0.16,-0.05
J052318-261410,J0523-2614,80.82708333333332,-26.236138888888885,244.0,29.178073959739017,16.0,653.0,73.62126051623946,34.0,1060.0,118.51160280748886,53.0,1354.9,40.599998474121094,,,,,117.09896210838585,37.90302993765014,0.0,0.0,0.0,0.0,,,,,,,127.00471282000001,37.286064298,9.582044557,51.828554554,-46.403452754,76.37741251599999,-0.65,-0.82,-1.17
J231752-255738,J2317-2557,349.47049999999996,-25.960749999999997,195.0,23.43608329051593,13.0,,,,,,,136.5,4.099999904632568,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-10.415886529,30.299675702000002,25.542911142,37.244618179,-45.828379691,66.607758438,0.14,,
J052957-251558,J0529-2515,82.48774999999999,-25.266277777777773,317.0,38.024860289026705,21.0,373.0,42.32363405947084,20.0,307.0,34.16855279346786,15.0,95.1,2.9000000953674316,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,19.580667838,34.665522748,43.617732823000004,51.513052226,-45.183662325,69.855506118,0.46,0.33,-0.19
J004613-263154,J0046-2631,11.557249999999998,-26.531749999999995,119.0,14.339107364128354,8.0,228.0,25.765092664300667,12.0,239.0,26.743410403312442,12.0,95.4,2.9000000953674316,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-44.070061296000006,31.099660006,10.378533043,37.794268061000004,-43.895389885,63.03355445100001,0.09,-0.08,-0.78
J035949-414508,J0359-4145,59.956624999999995,-41.75247222222222,89.0,9.757561170702441,4.0,86.0,9.484724561103501,4.0,77.0,8.676981041814026,4.0,,,69.5,2.299999952316284,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,71.615502238,35.425633493999996,30.899502337,48.035972162,-43.796852231,67.296031522,0.08,0.19,0.04
J004417-375259,J0044-3752,11.071083333333332,-37.883111111111106,114.0,12.448293055676348,5.0,86.0,9.484724561103501,4.0,66.0,7.249827584156744,3.0,18.4,0.699999988079071,47.3,1.899999976158142,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,57.2062172,32.992737134,-22.458678111,42.232769626999996,-43.446507305,54.510715695,0.7,0.45,0.34
J055141-451541,J0551-4515,87.92108333333333,-45.26149999999999,174.0,19.15097908724251,8.0,211.0,23.795167576632025,11.0,242.0,27.011849251763568,12.0,,,343.7,10.399999618530273,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,145.833551884,33.552696545,113.850511611,52.888241527000005,-42.124290019,78.011175192,-0.22,-0.23,-0.23
J044854-291612,J0448-2916,72.22762499999999,-29.270027777777774,127.0,15.009663553857562,8.0,185.0,21.02974084481309,10.0,107.0,11.810588469674151,5.0,37.5,1.2000000476837158,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-18.061717972,41.612528598,3.944195341,66.494830099,-41.44068807399999,105.10110573,0.46,0.93,-0.45
J041333-432408,J0413-4324,63.39045833333333,-43.40233333333333,84.0,9.303762679690406,4.0,129.0,14.676852523616908,7.0,140.0,15.652475842498529,7.0,,,109.6,3.4000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,19.81578581,37.571525548000004,-11.722090653999999,47.838216392,-40.709238499,77.392737838,-0.09,-0.14,-0.51
J221516-294424,J2215-2944,333.8170833333333,-29.739999999999995,218.0,25.90829982843336,14.0,,,,,,,466.8,14.0,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,52.06329003,34.682082578,74.969157577,43.559003482,-40.459245443,82.202152552,-0.29,,
J225228-204731,J2252-2047,343.11979166666663,-20.791944444444443,78.0,9.264987857520376,5.0,,,,,,,161.3,4.900000095367432,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,31.254820526000003,35.860286595999995,2.448372543,47.600204063,-36.389514804,74.434181066,-0.27,,
J212015-245051,J2120-2450,320.0642083333333,-24.847638888888884,86.0,9.94786409235671,5.0,91.0,10.383159442096611,5.0,75.0,8.5,4.0,98.1,3.0,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-59.058137238,93.55685925399999,79.800516367,95.098459224,-35.382498056,230.217593984,-0.05,0.33,-0.07
J223408-265644,J2234-2656,338.53529166666664,-26.94569444444444,91.0,10.899999999999999,6.0,85.0,9.394147114027968,4.0,99.0,11.090987332063815,5.0,99.5,3.0,,,,,104.59497218896011,29.94930498998461,85.2629703088248,39.75235016997387,0.0,0.0,,,,,,,99.03120994599999,28.309394095,156.956851482,41.020292161,-34.845042974,73.698622917,-0.04,-0.26,0.08
J073940-291118,J0739-2911,114.91712499999998,-29.188388888888884,122.0,14.589036979869508,8.0,80.0,8.94427190999916,4.0,25.0,3.2015621187164243,2.0,8.4,0.5,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-100.626386702,54.934163138,26.576127857,58.265488854,-34.776166081,100.67988212499999,1.03,1.98,0.5
J070549-363749,J0705-3637,106.45783333333333,-36.63047222222222,91.0,9.581753492967767,3.0,121.0,13.505924625881784,6.0,131.0,14.852945835759318,7.0,164.2,4.900000095367432,142.0,4.5,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,88.034659624,67.523946514,-61.514470726,80.28473195299999,-34.740380943,101.43927704,-0.22,-0.14,-0.34
J075228-394016,J0752-3940,118.11787499999998,-39.67133333333333,66.0,7.717512552629896,4.0,64.0,7.547184905645284,4.0,65.0,7.158910531638177,3.0,63.9,2.0,82.7,2.9000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,99.325552583,66.380336372,-121.748209,103.307763797,-32.661132513999995,130.920157039,0.01,-0.03,0.04
J012100-280622,J0121-2806,20.25320833333333,-28.106138888888886,138.0,16.47543626129518,9.0,,,,,,,122.0,3.700000047683716,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,79.649098217,31.14589411,-0.21277161400000003,39.680784582,-29.823636636,64.541177867,0.05,,
J212642-381832,J2126-3818,321.67770833333327,-38.30911111111111,71.0,7.707788269017255,3.0,97.0,10.91283647820309,5.0,75.0,8.5,4.0,50.2,1.600000023841858,59.1,2.200000047683716,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-82.70316571,54.268013246,4.317479208,75.474493016,-29.251411557,90.399159813,0.13,0.44,-0.37
J021420-512815,J0214-5128,33.583416666666665,-51.47105555555555,52.0,6.003332407921454,3.0,101.0,11.269871339105874,5.0,147.0,16.28158468945821,7.0,,,316.0,9.600000381469727,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-17.890051006999997,30.653409385,-64.668871462,48.221155077999995,-28.244016692,74.20320621900001,-0.58,-0.64,-0.79
J063119-465347,J0631-4653,97.83033333333331,-46.89644444444444,91.0,10.383159442096611,5.0,98.0,11.001818031580054,5.0,89.0,10.208329931972223,5.0,,,26.1,1.2999999523162842,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,31.674657017,33.03715981,-27.369111775999997,43.036448207999996,-23.791024461,72.617912876,0.4,0.16,-0.09
J221418-400849,J2214-4008,333.5767083333333,-40.14713888888888,164.0,17.463103962354463,6.0,219.0,24.507345837523903,11.0,96.0,10.824047302187848,5.0,38.5,1.2000000476837158,31.1,2.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,28.061393648000003,42.459033182,1.629311824,57.413433628,-22.650858387,84.349358669,0.53,1.4,-0.34
J063920-334600,J0639-3346,99.83699999999999,-33.76680555555555,264.0,28.999310336626976,12.0,596.0,66.72450824097544,30.0,753.0,84.34506506014445,38.0,263.6,7.900000095367432,108.4,4.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,4.312149714999999,50.01635452,31.779881566999997,56.363758027,-22.173834965,82.072915114,0.0,-0.4,-0.97
J022510-260318,J0225-2603,36.29537499999999,-26.055166666666665,224.0,26.958486604407156,15.0,,,,,,,114.7,3.5,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,66.982932389,34.690081327,87.340153754,45.373760112,-20.892987028,65.694801435,0.25,,
J002616-351249,J0026-3512,6.5683333333333325,-35.21369444444444,1123.0,120.25094594222534,43.0,357.0,39.98112054457704,18.0,136.0,15.295751043999116,7.0,24.6,0.8999999761581421,12.2,1.5,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-7.449723779999999,42.034296704000006,56.280970573000005,50.572467239000005,-19.886938855,75.38090802800001,1.44,1.64,1.37
J041125-275821,J0411-2758,62.85524999999999,-27.97272222222222,154.0,18.361917111238686,10.0,222.0,25.235689013775712,12.0,160.0,17.88854381999832,8.0,128.8,3.9000000953674316,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,42.129598558,33.350222981,70.84718346599999,48.892341068,-19.521411508,77.841436332,0.07,0.56,-0.44
J060152-200445,J0601-2004,90.47033333333331,-20.07922222222222,137.0,16.39176622576103,9.0,105.0,12.093386622447824,6.0,94.0,10.647065323364933,5.0,62.3,2.299999952316284,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,87.703004479,50.592495526,72.700962424,65.649426478,-18.194165081,107.756131747,0.3,0.19,0.32
J013548-524417,J0135-5244,23.950916666666664,-52.73805555555555,55.0,6.264982043070834,3.0,67.0,7.340980860893182,3.0,56.0,6.352952069707437,3.0,,,44.1,1.600000023841858,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,21.879168227,28.093678538,69.628000259,37.96878081,-17.556389794,56.074404337,0.07,0.31,-0.24
J054828-331331,J0548-3313,87.11879166666665,-33.22541666666666,53.0,6.090155991434045,3.0,38.0,4.841487374764082,3.0,32.0,3.773592452822642,2.0,6.0,0.5,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-16.605896875000003,51.227358542000005,1.037626062,64.016552117,-17.548196018,93.748288194,0.83,0.29,0.4
J020647-534543,J0206-5345,31.699124999999995,-53.76216666666666,60.0,6.708203932499369,3.0,75.0,8.5,4.0,83.0,9.213576938409968,4.0,,,38.5,1.5,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,34.253850579,29.117450677,0.916192192,42.820976992999995,-17.139138654,64.688709414,0.15,-0.17,-0.27
J232048-530943,J2320-5309,350.20083333333326,-53.16216666666666,79.0,8.854942122905152,4.0,67.0,7.803204469959762,4.0,69.0,7.975587752636166,4.0,,,35.7,1.899999976158142,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,69.72599774599999,36.992867802,28.30542624,49.890480956000005,-16.633512451999998,75.68556776099999,0.25,-0.05,0.2
J033126-525830,J0331-5258,52.85833333333333,-52.975111111111104,81.0,9.033825324855467,4.0,56.0,6.352952069707437,3.0,44.0,4.833218389437829,2.0,,,58.4,2.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-7.503724657,33.368372688,10.396618396,48.722317986,-15.917737037000002,94.740890482,0.11,0.41,0.44
J042748-471417,J0427-4714,66.953375,-47.23816666666666,62.0,6.887670143089026,3.0,59.0,6.618912297349165,3.0,55.0,6.264982043070834,3.0,,,44.1,2.700000047683716,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,22.184817119999998,35.137942365,16.030237079,50.453237845,-15.248307958,76.839094335,0.11,0.12,0.06
J213914-221310,J2139-2213,324.81133333333327,-22.21958333333333,52.0,6.560487786742691,4.0,,,,,,,69.9,2.0999999046325684,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,65.891265869,52.474741374000004,111.541457474,60.197936249,-14.56335187,180.948762944,-0.11,,
J043429-234205,J0434-2342,68.621,-23.701499999999996,74.0,8.930845424706442,5.0,106.0,12.18031198286809,6.0,83.0,9.213576938409968,4.0,47.6,1.5,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,62.131129205,46.31387298,-82.09415525200001,64.658508537,-14.425460249,98.894936022,0.16,0.42,-0.43
J020822-265019,J0208-2650,32.093291666666666,-26.838611111111106,170.0,20.248456731316587,11.0,334.0,37.94153397004396,18.0,316.0,35.41976849162061,16.0,105.2,3.200000047683716,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,15.924377367,32.798719662,10.296624154,43.041449928999995,-13.705138117,71.48472411700001,0.18,0.09,-0.81
J005040-254122,J0050-2541,12.670416666666664,-25.68961111111111,83.0,9.689685237405806,5.0,65.0,8.845903006477066,6.0,120.0,13.416407864998739,6.0,56.4,2.0999999046325684,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,53.066823632,34.791780419000006,46.811491251,42.586279506,-13.037861325,74.455154511,0.15,-1.04,0.29
J223923-215316,J2239-2153,339.8490833333333,-21.887861111111107,128.0,15.094369811290568,8.0,151.0,17.088300090997937,8.0,134.0,15.118200951171406,7.0,92.7,3.4000000953674316,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,86.353227496,36.056285987,102.377921343,50.669191305,-11.686137877,82.709773617,0.12,0.2,-0.2
J045102-493626,J0451-4936,72.76116666666665,-49.60744444444444,147.0,16.28158468945821,7.0,123.0,13.685393673548454,6.0,89.0,10.208329931972223,5.0,,,46.3,1.7000000476837158,,,86.99932574209244,35.52301104350876,0.0,0.0,0.0,0.0,,,,,,,56.538082659,33.656030389,76.905600727,49.13062472399999,-11.125217192000001,77.07865707399999,0.37,0.55,0.21
J051355-505541,J0513-5055,78.48291666666665,-50.92827777777777,46.0,5.015974481593782,2.0,47.0,5.57584074378026,3.0,44.0,4.833218389437829,2.0,,,44.6,1.600000023841858,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,24.003947154000002,35.393754023,-5.574192386,49.750465432,-8.700137958000001,72.069647938,0.01,0.11,-0.03
J012518-254903,J0125-2549,21.328374999999998,-25.817749999999997,214.0,25.57264163124334,14.0,253.0,28.4445073784026,13.0,276.0,30.94769781421552,14.0,165.7,5.0,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,47.347612679,34.965279947,114.49012160299999,52.384599241000004,-8.374088444,78.169164587,0.1,-0.15,-0.2
J000316-194150,J0003-1941,0.8169166666666665,-19.697416666666665,76.0,9.097252332435328,5.0,162.0,18.5321342537766,9.0,182.0,20.303694245136768,9.0,232.3,7.0,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,30.008034781,39.411849361,6.518218666,46.267826033,-8.246074431,66.380663948,-0.42,-0.2,-0.9
J023611-420337,J0236-4203,39.046791666666664,-42.06044444444444,95.0,10.307764064044152,4.0,75.0,8.5,4.0,36.0,4.1182520563948,2.0,,,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-0.838623091,28.910787705,14.077941887,39.717061068999996,-8.209833875,69.594864764,,1.25,0.28
J042810-435746,J0428-4357,67.04216666666666,-43.96283333333333,114.0,12.448293055676348,5.0,101.0,11.269871339105874,5.0,57.0,6.441273166075167,3.0,,,10.8,1.100000023841858,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,0.9116356959999999,29.099933837,-34.394092858,44.926604433,-7.598845288,76.36542164100001,0.75,0.97,0.14
J050555-293038,J0505-2930,76.48237499999999,-29.510777777777776,271.0,32.533213797594605,18.0,668.0,75.41379184207621,35.0,751.0,84.16656105603936,38.0,185.3,6.599999904632568,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,39.908885956,40.244731923,108.235351741,56.438406461999996,-7.051197812,101.826261099,0.14,-0.2,-1.08
J025822-332705,J0258-3327,44.59483333333333,-33.451499999999996,98.0,10.584894897919394,4.0,79.0,8.854942122905152,4.0,59.0,6.618912297349165,3.0,12.0,0.6000000238418579,11.6,1.2999999523162842,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,30.684255064000002,39.720831345,18.680553882999998,55.198337847,-6.717092823,82.52346491600001,0.8,0.5,0.26
J010655-483129,J0106-4831,16.731916666666663,-48.52491666666666,84.0,9.303762679690406,4.0,98.0,11.001818031580054,5.0,110.0,12.529964086141668,6.0,,,64.1,2.0999999046325684,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,2.240917413,28.483908857,10.389002971,38.403519982,-3.697986482,61.123551053,0.09,-0.2,-0.18
J231643-334912,J2316-3349,349.181,-33.82005555555555,48.0,5.2,2.0,284.0,31.663227883461285,14.0,608.0,67.79852505770315,30.0,382.9,11.5,212.9,6.5,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,50.23073405,41.626443566000006,21.75565809,44.832505774,-1.8224043310000002,77.851917301,-0.79,-1.3,-2.12
J222321-341745,J2223-3417,335.8401666666666,-34.29597222222222,61.0,6.419501538281614,2.0,112.0,12.705904139414875,6.0,84.0,9.303762679690406,4.0,70.3,2.200000047683716,84.9,2.9000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,50.017498434000004,41.078351055,78.927636147,48.700342547,-0.728854269,87.50919443999999,-0.05,0.49,-0.72
J212849-383927,J2128-3839,322.2072083333333,-38.65763888888888,72.0,8.2365041127896,4.0,154.0,17.35396208362805,8.0,230.0,25.942243542145693,12.0,320.6,9.600000381469727,300.1,9.100000381469727,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,17.18442142,52.739470913,143.30691099199998,67.086972746,-0.325699162,94.644157786,-0.57,-0.68,-0.91
J021229-255818,J0212-2558,33.12308333333333,-25.97191666666666,61.0,7.294518489934754,4.0,89.0,10.208329931972223,5.0,56.0,6.352952069707437,3.0,11.9,0.6000000238418579,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-4.320256412,35.192991099000004,-12.514434755,52.442257228,1.668209792,68.68781839399999,0.62,0.79,-0.45
J011618-340446,J0116-3404,19.078625,-34.07963888888889,62.0,6.887670143089026,3.0,85.0,9.394147114027968,4.0,88.0,10.121264743103996,5.0,66.1,2.0,59.9,2.0999999046325684,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,11.693362147,41.064452892000006,27.823187411,52.622355385999995,2.301427769,71.729377523,-0.02,-0.06,-0.38
J024614-495350,J0246-4953,41.56187499999999,-49.89741666666666,70.0,8.06225774829855,4.0,59.0,6.618912297349165,3.0,47.0,5.107837115648854,2.0,,,23.9,1.100000023841858,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-0.46096454000000003,24.794157612,-11.466608382999999,37.740900107,2.3089023309999996,64.490398792,0.34,0.39,0.2
J232819-403509,J2328-4035,352.0802083333333,-40.58599999999999,328.0,36.49438312946254,16.0,350.0,39.35733730830886,18.0,359.0,40.15980577642277,18.0,,,291.3,9.100000381469727,,,398.6068440877956,62.054293689770866,327.2210936983606,66.22765372474882,0.0,0.0,,,,,,,270.046234131,53.530334415999995,288.229882717,56.078576427,2.864029026,89.885408453,0.04,-0.04,-0.08
J053007-250330,J0530-2503,82.53325,-25.05833333333333,307.0,36.64000545851488,20.0,731.0,82.3869528505576,38.0,1103.0,123.25213994085459,55.0,1161.9,34.900001525878906,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,12.325173244,35.100471917,68.972736597,51.379606107,3.1452316330000003,69.855506118,-0.5,-0.7,-1.03
J034730-303521,J0347-3035,56.87720833333333,-30.589166666666664,55.0,5.852349955359813,2.0,42.0,4.651881339845203,2.0,57.0,6.441273166075167,3.0,44.9,1.399999976158142,44.2,2.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,77.245108783,35.590689827999995,1.031731954,44.315102958000004,3.337279195,67.671073609,0.08,-0.52,0.32
J223554-362902,J2235-3629,338.97862499999997,-36.48391666666666,314.0,35.241452864489,16.0,233.0,26.208586379276543,12.0,175.0,19.67866865415443,9.0,67.8,2.0999999046325684,74.4,2.700000047683716,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-67.479752004,56.642551426999994,5.479632877,64.1745544,4.22600843,101.086818979,0.58,0.49,0.36
J230055-353615,J2300-3536,345.23299999999995,-35.604388888888884,220.0,23.769728648009426,9.0,220.0,24.596747752497688,11.0,161.0,17.97804216259379,8.0,97.9,3.0,88.8,3.0999999046325684,,,72.16499449876818,45.68149907893413,0.0,0.0,0.0,0.0,,,,,,,133.020162582,43.156251727000004,132.545426488,48.575381794,4.852689337,89.751355931,0.31,0.53,0.0
J041514-402341,J0415-4023,63.81016666666666,-40.39480555555555,109.0,12.442266674525184,6.0,111.0,12.617844506887856,6.0,50.0,5.830951894845301,3.0,,,14.4,1.399999976158142,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,27.794156223999998,38.785121449,14.480154961,59.106948908,5.27194934,85.269579605,0.65,1.36,-0.02
J052755-471828,J0527-4718,81.98283333333332,-47.307916666666664,106.0,11.329607230614839,4.0,,,,,,,,,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,20.305121318,37.602748217999995,51.364511251,58.571706303,5.322586279,93.110009998,,,
J231546-230744,J2315-2307,348.94575,-23.128944444444443,73.0,8.324061508662705,4.0,77.0,8.676981041814026,4.0,54.0,6.177378084592201,3.0,13.7,0.6000000238418579,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-31.917851418,29.531134649,42.959265411000004,47.34565158,5.747545511,64.97314334800001,0.63,0.6,-0.06
J015817-500419,J0158-5004,29.571041666666662,-50.072194444444435,121.0,13.505924625881784,6.0,144.0,16.011246047700347,7.0,143.0,15.921369287847073,7.0,,,107.6,3.4000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,26.639619842000002,24.794453562999998,15.126253478,38.226051399,6.219805218,62.070839138000004,0.04,0.01,-0.21
J014310-320055,J0143-3200,25.79220833333333,-32.015472222222215,517.0,56.18620827213739,22.0,341.0,38.10262458151669,17.0,293.0,32.916409281694136,15.0,75.8,2.299999952316284,106.6,3.700000047683716,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,35.172868519999994,33.700638082000005,108.708620071,48.058752385,6.64117327,71.496377616,0.73,0.26,0.5
J035247-404059,J0352-4040,58.19649999999999,-40.68308333333333,146.0,15.432433379088343,5.0,173.0,19.501025614054253,9.0,155.0,17.44276354251241,8.0,,,136.4,4.400000095367432,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,26.199121028,38.606008123,34.514199942000005,53.611455317,6.65336661,76.185224365,0.02,0.19,-0.2
J021050-434113,J0210-4341,32.70983333333333,-43.68716666666666,61.0,6.7977937597429365,3.0,74.0,8.411896337925237,4.0,74.0,8.411896337925237,4.0,,,34.1,1.2999999523162842,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,66.757366061,27.102324262,23.301880807,38.484664586,6.818032824,64.350982137,0.19,0.0,-0.23
J022003-364952,J0220-3649,35.01616666666666,-36.83116666666666,58.0,6.529931086925804,3.0,68.0,7.889233169326409,4.0,61.0,7.294518489934754,4.0,50.5,1.600000023841858,39.9,2.4000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,44.116180390000004,63.582719287,-107.89511352800001,77.946667857,8.137873374,85.206272646,0.06,0.18,-0.19
J023716-262352,J0237-2623,39.31974999999999,-26.397999999999996,176.0,21.301643129110957,12.0,,,,,,,60.8,1.899999976158142,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,32.439786941,31.029237004,-2.428072738,45.117503885,8.487088606,59.520714175,0.4,,
J042104-215602,J0421-2156,65.26758333333332,-21.934027777777775,62.0,7.378346698278687,4.0,,,,,,,79.8,2.4000000953674316,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-3.662104253,38.966942201,42.116742581,55.120383468,11.56190224,73.950856574,-0.1,,
J221943-525417,J2219-5254,334.93299999999994,-52.90494444444444,90.0,10.295630140987,5.0,122.0,13.595587519485873,6.0,109.0,12.442266674525184,6.0,,,107.8,3.4000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,84.79873090999999,34.586402916,67.181274295,50.575746699,11.619454249999999,72.387966725,-0.06,0.19,-0.36
J214404-413750,J2144-4137,326.0197083333333,-41.63080555555555,94.0,10.647065323364933,5.0,234.0,26.297528400973352,12.0,392.0,44.00727212632022,20.0,,,1105.0,33.20000076293945,1090.0,70.0,210.17571359631575,41.97100767994414,200.11153340028505,57.074413826430195,0.0,0.0,,,,,,,218.34307909,36.956677837,198.11999797800001,50.000777015,11.647045612,79.127136618,-0.79,-0.88,-1.09
J054514-314633,J0545-3146,86.30945833333332,-31.775833333333328,54.0,6.177378084592201,3.0,54.0,6.177378084592201,3.0,46.0,5.491812087098393,3.0,43.8,1.7000000476837158,50.8,2.700000047683716,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,121.15482985999999,42.530384687,100.636415184,53.509331284,12.668370268999999,91.470957244,0.08,0.27,0.0
J053819-522744,J0538-5227,84.57945833333332,-52.46236111111111,54.0,6.177378084592201,3.0,75.0,8.5,4.0,65.0,7.158910531638177,3.0,,,42.4,1.7999999523162842,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,17.019528896,37.997632011,65.69699943100001,58.441529919,13.330645859,78.806528463,0.08,0.24,-0.39
J050401-502313,J0504-5023,76.00695833333333,-50.38699999999999,129.0,14.676852523616908,7.0,128.0,14.136477637657835,6.0,108.0,11.901260437449473,5.0,,,133.0,4.099999904632568,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-2.801722614,32.037899761,62.342457472999996,52.718635569,13.857899234,77.10479103200001,-0.01,0.29,0.01
J003714-214523,J0037-2145,9.311916666666665,-21.756638888888887,158.0,18.69866305381216,10.0,,,,,,,160.1,4.800000190734863,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,2.429548185,37.894346264,-91.65660291900001,56.909304895999995,14.155162498,71.399560462,0.0,,
J051321-212821,J0513-2128,78.33820833333333,-21.472611111111107,77.0,9.180958555619343,5.0,33.0,3.858756276314948,2.0,21.0,2.9,2.0,41.2,1.2999999523162842,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,41.029818356,39.349535888999995,94.06868368399999,68.285922146,14.943761751,84.522234939,0.24,0.77,1.01
J001833-420201,J0018-4202,4.6384583333333325,-42.03377777777777,117.0,12.723600119463045,5.0,135.0,15.20690632574555,7.0,134.0,15.118200951171406,7.0,,,91.2,3.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,8.700763807,30.447600669,26.667071506,44.29449823,15.140193515,62.558895865000004,0.08,0.01,-0.17
J004539-224354,J0045-2243,11.415041666666665,-22.731861111111108,114.0,13.377593206552515,7.0,120.0,13.416407864998739,6.0,118.0,13.23782459469833,6.0,156.3,4.699999809265137,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-16.574362293,36.115658123,-57.778552174999994,47.110301665,15.821259469,74.487336377,-0.12,0.03,-0.06
J230352-540646,J2303-5406,345.96712499999995,-54.1128611111111,206.0,22.89890827091982,10.0,237.0,26.564826368715458,12.0,234.0,26.297528400973352,12.0,,,191.9,5.800000190734863,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,52.408393472,33.338710842,39.034485817000004,40.233789953,15.905050561,67.697728589,0.02,0.02,-0.17
J064845-271952,J0648-2719,102.19162499999999,-27.331277777777775,46.0,5.491812087098393,3.0,46.0,5.491812087098393,3.0,71.0,8.149233092751736,4.0,75.3,2.299999952316284,,,,,118.28729438308743,36.7845358482879,98.3484729245863,48.81001901030255,0.0,0.0,,,,,,,125.17593800999998,35.66228991,151.451215148,48.061031627,16.463771462,82.027381824,-0.19,-0.74,0.0
J065613-344658,J0656-3446,104.05487499999998,-34.78297222222222,102.0,11.359577456930342,5.0,99.0,11.090987332063815,5.0,58.0,6.529931086925804,3.0,21.2,0.800000011920929,15.8,1.7999999523162842,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-18.015980721000002,51.102945161,38.987707347000004,55.921557275,17.293168232,96.80629243199999,0.6,0.91,0.04
J074138-445402,J0741-4454,115.41199999999999,-44.900638888888885,69.0,7.975587752636166,4.0,115.0,12.971121771072847,6.0,150.0,17.0,8.0,,,295.0,8.899999618530273,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,20.966149867,43.860624259000005,93.526192009,58.237254238,18.362244591,98.500770532,-0.46,-0.45,-0.61
J222236-210736,J2222-2107,335.6512083333333,-21.126916666666663,104.0,12.536347155371857,7.0,71.0,8.149233092751736,4.0,47.0,5.57584074378026,3.0,36.8,1.2000000476837158,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,57.503677905,33.342248452999996,36.883611232,52.704247049,18.949639052,91.96993794699999,0.39,0.7,0.46
J010329-513551,J0103-5135,15.874374999999999,-51.59774999999999,87.0,9.575489543621256,4.0,66.0,7.249827584156744,3.0,47.0,5.107837115648854,2.0,,,39.6,1.399999976158142,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,32.974157482,29.999670649,117.44527518700001,43.589498311,19.184332341,70.89542592000001,0.25,0.58,0.33
J221621-542447,J2216-5424,334.08812499999993,-54.41313888888888,48.0,5.660388679233963,3.0,84.0,9.303762679690406,4.0,107.0,11.810588469674151,5.0,,,86.3,2.799999952316284,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,43.945133686,35.6225181,51.997184753,45.873469303,19.204024225,71.44630471400001,-0.19,-0.41,-0.67
J020351-260402,J0203-2604,30.96420833333333,-26.067361111111108,67.0,8.360023923410745,5.0,88.0,10.121264743103996,5.0,66.0,7.249827584156744,3.0,83.2,2.5,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,40.318924934,32.089608567,114.896334708,43.547774881,20.941523834999998,71.557530296,-0.08,0.49,-0.33
J072834-230130,J0728-2301,112.14416666666665,-23.02508333333333,56.0,6.881860213634102,4.0,,,,,,,32.1,1.100000023841858,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,30.987337231999998,55.449236385000006,59.672933072,71.42554782500001,21.00963518,103.477596882,0.21,,
J055155-190920,J0551-1909,87.98004166666665,-19.155805555555553,104.0,12.536347155371857,7.0,188.0,21.294130646729865,10.0,248.0,27.550680572356104,12.0,80.5,2.9000000953674316,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,22.904204205,52.374456568,17.077589407999998,75.218850621,21.096980198999997,86.582719857,0.1,-0.47,-0.71
J074155-264730,J0741-2647,115.48195833333332,-26.791777777777774,152.0,18.194504664870657,10.0,299.0,33.911797357261975,16.0,388.0,43.2023147528,19.0,459.3,13.800000190734863,,,,,222.98481914293598,60.0104446500939,0.0,0.0,0.0,0.0,,,,,,,234.052330256,59.955296396,-5.729091819,77.94701719999999,21.749157459,107.151053757,-0.42,-0.44,-0.81
J032213-345832,J0322-3458,50.55437499999999,-34.975583333333326,108.0,11.901260437449473,5.0,77.0,8.676981041814026,4.0,53.0,6.090155991434045,3.0,48.8,1.5,59.6,2.200000047683716,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,129.196152091,68.388878802,146.916523576,74.41133157300001,21.889906377000003,116.379509375,0.3,0.64,0.4
J233159-381147,J2331-3811,352.99762499999997,-38.19647222222222,523.0,57.96800841843715,25.0,747.0,83.36120200668894,37.0,592.0,66.36746190717255,30.0,543.2,16.299999237060547,446.9,13.5,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,33.354029059,37.305010378,60.551647097,45.789215854,22.377075627,67.610439881,-0.01,0.4,-0.43
J052126-372446,J0521-3724,80.35933333333332,-37.41302777777777,87.0,9.575489543621256,4.0,94.0,10.647065323364933,5.0,92.0,10.47091209016674,5.0,40.5,1.2999999523162842,44.8,2.5999999046325684,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,50.973985344,96.147055821,38.84183988,75.962992749,23.20109494,101.76749893099999,0.29,0.04,-0.09
J033540-311901,J0335-3119,53.91899999999999,-31.31719444444444,135.0,15.20690632574555,7.0,128.0,14.589036979869508,7.0,98.0,11.001818031580054,5.0,50.7,1.899999976158142,39.5,2.4000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,2.841404872,32.930350029,-17.872849479,54.153547385,23.421976715,79.84226125500001,0.37,0.45,0.06
J015818-471251,J0158-4712,29.57754166666666,-47.214388888888884,79.0,8.854942122905152,4.0,96.0,10.824047302187848,5.0,89.0,10.208329931972223,5.0,,,70.4,2.299999952316284,,,76.95776013029885,24.91357107386576,121.01521340287285,38.808753185526655,0.0,0.0,,,,,,,91.78225696099999,22.474765626,158.357307315,38.629584068,23.468131199000002,57.866735654,0.04,0.13,-0.23
J035736-415901,J0357-4159,59.40316666666666,-41.983777777777775,81.0,9.033825324855467,4.0,116.0,13.059862173851608,6.0,131.0,14.852945835759318,7.0,,,165.6,5.099999904632568,,,87.03467215622145,35.81506725553907,0.0,0.0,0.0,0.0,,,,,,,133.885473013,33.020375484,117.084316909,45.173158857,23.509686813,75.90096455599999,-0.23,-0.21,-0.43
J230804-521901,J2308-5219,347.01716666666664,-52.31697222222221,72.0,7.8,3.0,81.0,9.033825324855467,4.0,73.0,8.324061508662705,4.0,,,75.5,2.4000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-5.126599688,29.595113885,-2.4667915419999997,44.034021607999996,24.316174909,71.183550274,-0.02,0.18,-0.14
J212302-291504,J2123-2915,320.76149999999996,-29.25136111111111,45.0,5.408326913195984,3.0,,,,,,,29.6,1.0,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-55.968932807,74.359838747,-0.509632053,77.09465963500001,24.707263336,217.375038591,0.15,,
J232036-471023,J2320-4710,350.15283333333326,-47.17330555555555,71.0,8.149233092751736,4.0,84.0,9.77547952787995,5.0,100.0,11.180339887498949,5.0,,,86.6,2.799999952316284,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,57.053234427999996,24.025067978000003,112.604513764,39.367830062,24.725914001,55.402543913,-0.06,-0.3,-0.2
J234049-220739,J2340-2207,355.2065833333333,-22.127666666666663,68.0,7.889233169326409,4.0,103.0,11.92015100575492,6.0,51.0,6.4815121692395214,4.0,59.1,1.7999999523162842,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,31.201280652999998,30.762404858,43.055713177,42.625062404999994,25.454178452,73.470746586,0.05,1.2,-0.5
J042842-500534,J0428-5005,67.17795833333332,-50.09280555555555,238.0,26.219077024182223,11.0,312.0,35.063371201297805,16.0,295.0,33.094561486745825,15.0,,,241.0,7.300000190734863,,,43.52782323089322,29.94149446509978,99.06436890360762,46.590742579369845,0.0,0.0,,,,,,,93.986213207,31.519552635000004,155.151352286,45.27986876,26.57703124,70.11364408,0.0,0.1,-0.32
J225119-382707,J2251-3827,342.82920833333327,-38.45205555555555,113.0,12.794139283281233,6.0,101.0,11.269871339105874,5.0,74.0,8.411896337925237,4.0,59.2,1.7999999523162842,47.8,1.600000023841858,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,68.20756942,37.741123451,-55.714506656000005,46.480249015000005,26.75636299,56.328740494,0.25,0.53,0.13
J053024-452428,J0530-4524,82.60279166666666,-45.408027777777775,140.0,14.866068747318506,5.0,266.0,29.606755985754333,13.0,355.0,39.80263810352274,18.0,,,233.6,7.199999809265137,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-10.970077477,36.81703938,-63.476033509,65.018428093,26.813266799,106.770262014,-0.16,-0.49,-0.77
J014207-420601,J0142-4206,25.530374999999996,-42.1005,131.0,14.852945835759318,7.0,97.0,10.91283647820309,5.0,59.0,6.618912297349165,3.0,,,29.3,2.4000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,6.405014079,27.984569958999998,34.390941262,33.357561534999995,26.877427474,52.595246628,0.48,0.85,0.36
J074136-272742,J0741-2727,115.40233333333332,-27.461888888888886,83.0,9.689685237405806,5.0,119.0,13.32704018152568,6.0,91.0,10.899999999999999,6.0,94.5,3.4000000953674316,,,,,90.89155683077188,61.668791736322135,115.34089940157237,67.33820794364739,0.0,0.0,,,,,,,127.36018001999999,61.125790251999994,194.463029504,73.169965351,27.597973123,107.151053757,-0.05,0.46,-0.43
J000249-211419,J0002-2114,0.7077083333333333,-21.238666666666663,100.0,12.206555615733702,7.0,,,,,,,122.2,3.700000047683716,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,65.301209688,34.654564367,62.79821693900001,48.550521855,27.791665867,59.390115957,-0.08,,
J053757-461430,J0537-4614,84.49,-46.241749999999996,70.0,7.615773105863909,3.0,64.0,7.068238818828918,3.0,64.0,7.068238818828918,3.0,,,77.6,2.5999999046325684,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-35.814572125999995,27.527800907,41.110508144,48.759245096,28.011033311000002,80.787897633,-0.03,0.0,0.11
J021840-230712,J0218-2307,34.66779166666666,-23.120027777777775,55.0,6.800735254367722,4.0,36.0,4.686149805543993,3.0,39.0,4.920365840057018,3.0,67.1,2.0999999046325684,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,20.594777539,35.771130355,43.627176434,51.181096649000004,28.663471340999997,72.06451688199999,-0.07,-0.14,0.51
J235540-541834,J2355-5418,358.91708333333327,-54.30947222222221,93.0,10.558882516630252,5.0,72.0,8.2365041127896,4.0,49.0,5.745432968889291,3.0,,,13.1,1.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,42.462926358000004,34.587121565,30.206369236,47.251434302,29.013859108000002,75.22095588200001,0.63,0.65,0.31
J230902-505059,J2309-5050,347.2609583333333,-50.84991666666666,135.0,15.20690632574555,7.0,110.0,12.529964086141668,6.0,92.0,10.47091209016674,5.0,,,90.2,2.9000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,62.780223787000004,28.313843898,138.518899679,38.269666756,29.343264177,63.990095972999995,0.13,0.3,0.24
J065053-254117,J0650-2541,102.72374999999998,-25.68819444444444,103.0,12.453513560437473,7.0,103.0,11.44945413545991,5.0,73.0,8.324061508662705,4.0,83.5,3.0,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,17.892779782,37.065831007999996,150.227069855,57.640203188,29.379399492999998,78.07656808,0.08,0.59,0.0
J044023-473218,J0440-4732,70.09895833333333,-47.53847222222222,61.0,6.7977937597429365,3.0,21.0,2.9,2.0,9.0,1.3453624047073711,1.0,,,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-30.712911859,28.676022847,18.329683691,53.479953365,29.407018796,79.578006767,,1.44,1.27
J025441-294604,J0254-2946,43.67383333333333,-29.767888888888884,83.0,12.242957159118054,9.0,,,,,,,28.4,1.0,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-16.512757167,30.088641114999998,48.495396971999995,45.206133763,29.513541609,71.562579194,0.41,,
J015719-382944,J0157-3829,29.332166666666662,-38.495666666666665,232.0,25.675669416784444,11.0,159.0,17.799157283422158,8.0,91.0,10.383159442096611,5.0,29.2,1.0,27.6,1.7000000476837158,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,59.737227857,35.139374946000004,98.131649196,40.189662089,29.982637613999998,68.46864275,0.79,0.95,0.45
J062329-283431,J0623-2834,95.87491666666665,-28.57544444444444,103.0,12.453513560437473,7.0,118.0,13.23782459469833,6.0,135.0,15.20690632574555,7.0,71.0,2.200000047683716,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,47.304686159,39.679667255000005,35.086978227,48.21180178,30.159035698,75.849733938,0.14,-0.23,-0.16
J034843-214952,J0348-2149,57.18041666666666,-21.83133333333333,47.0,5.57584074378026,3.0,,,,,,,31.7,1.100000023841858,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,47.898799181,39.676908616,-34.517548978,50.622027851,30.972430483,70.844568262,0.15,,
J040520-211915,J0405-2119,61.33333333333333,-21.320999999999998,50.0,5.830951894845301,3.0,70.0,8.06225774829855,4.0,61.0,6.7977937597429365,3.0,55.1,1.7000000476837158,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-34.211911261,38.100772946,14.317506924,47.949139808000005,31.521648169000002,67.705096543,-0.04,0.23,-0.4
J045636-313611,J0456-3136,74.152875,-31.60319444444444,160.0,17.88854381999832,8.0,128.0,14.589036979869508,7.0,132.0,14.94121815649581,7.0,87.6,2.700000047683716,122.1,4.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-8.645850234,41.400065462,149.805560708,59.957732129,31.537856907,88.66827390499999,0.23,-0.05,0.27
J031425-510431,J0314-5104,48.60733333333333,-51.07547222222222,112.0,12.705904139414875,6.0,124.0,13.775340286178052,6.0,122.0,13.595587519485873,6.0,,,102.9,3.200000047683716,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-0.42542995699999997,28.933241872,72.220154107,37.358553582999996,32.031845301,61.599335912,0.03,0.03,-0.12
J034136-491402,J0341-4914,55.401333333333326,-49.234111111111105,102.0,11.359577456930342,5.0,175.0,19.67866865415443,9.0,250.0,28.178005607210743,13.0,,,464.4,14.0,,,67.61001252029789,26.702488855580537,65.36733731789958,37.00873874900661,0.0,0.0,,,,,,,109.305076301,26.649051635,107.519760728,36.320966299,33.403992653,66.592546615,-0.48,-0.61,-0.64
J013243-410953,J0132-4109,23.18058333333333,-41.16477777777777,116.0,13.059862173851608,6.0,97.0,10.91283647820309,5.0,84.0,9.303762679690406,4.0,,,34.5,1.5,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,6.612883415,28.40953524,19.36125569,42.070007494,33.701952547,54.744115439999995,0.39,0.24,0.21
J215717-422331,J2157-4223,329.32424999999995,-42.392111111111106,64.0,7.547184905645284,4.0,93.0,10.558882516630252,5.0,96.0,10.824047302187848,5.0,,,88.5,2.9000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,42.473580688,33.454474425,69.814063609,48.816313883999996,34.154269844000005,72.209099161,-0.1,-0.05,-0.45
J220521-282944,J2205-2829,331.3394583333333,-28.495638888888884,95.0,11.236102527122116,6.0,,,,,,,87.4,2.700000047683716,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,83.68524164,35.258765434,-45.880921185,48.130448169,34.304019063999995,107.91577994400001,0.03,,
J232248-201141,J2322-2011,350.7013333333333,-20.19494444444444,135.0,16.224980739587952,9.0,205.0,23.264780248263683,11.0,178.0,19.945926902503178,9.0,52.8,1.600000023841858,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,50.16291514,37.687697849,20.538458601,50.228596286,34.586574882,79.687957179,0.35,0.24,-0.5
J235145-220309,J2351-2203,357.9415833333333,-22.05261111111111,188.0,22.30336297512104,12.0,304.0,34.353456885734225,16.0,247.0,27.46069918993324,12.0,138.0,4.199999809265137,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,27.157720177999998,36.919936661,105.18462210899999,46.820665563999995,34.717045724,70.839910672,0.12,0.35,-0.57
J074741-291902,J0747-2919,116.92412499999999,-29.317277777777775,81.0,10.080178569846865,6.0,,,,,,,127.9,3.9000000953674316,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,68.133212626,63.845824373999996,74.278481305,73.128385294,34.796092659,108.66784694900001,-0.17,,
J032046-383728,J0320-3837,50.193458333333325,-38.62455555555555,161.0,17.97804216259379,8.0,145.0,16.101242188104617,7.0,135.0,15.20690632574555,7.0,175.2,5.300000190734863,205.5,6.300000190734863,,,149.78331344569332,50.71595631833967,0.0,0.0,0.0,0.0,,,,,,,115.26845395599999,49.216669906,-69.076478481,75.291354634,35.067506135,145.81291628900001,-0.03,0.12,0.12
J065518-495206,J0655-4952,103.82695833333332,-49.868444444444435,66.0,7.249827584156744,3.0,66.0,7.249827584156744,3.0,71.0,8.149233092751736,4.0,,,92.2,2.9000000953674316,,,98.54073533151978,32.12733161979567,225.94093953964065,54.9696913040794,0.0,0.0,,,,,,,129.897877574,31.685056385,235.47706008,51.060182678,36.213934422,76.954186505,-0.11,-0.12,0.0
J003542-234018,J0035-2340,8.929041666666665,-23.67169444444444,44.0,5.325410782277739,3.0,83.0,9.213576938409968,4.0,102.0,11.359577456930342,5.0,109.7,3.299999952316284,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,70.753879845,30.745100547,25.83039552,44.583220939,36.380141973,69.310481919,-0.35,-0.35,-0.76
J231205-200609,J2312-2006,348.02191666666664,-20.102666666666664,65.0,7.632168761236874,4.0,,,,,,,44.6,1.399999976158142,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-41.256252676,38.201821623,-5.002263468,49.16254815,36.688379943,72.274018895,0.14,,
J061826-533933,J0618-5339,94.61066666666666,-53.65919444444444,72.0,8.2365041127896,4.0,160.0,17.88854381999832,8.0,178.0,19.945926902503178,9.0,,,44.3,1.7999999523162842,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,58.352049439999995,49.186474553000004,31.156267971000002,80.92318850299999,37.102974951,105.793063711,0.16,-0.18,-0.95
J060251-293832,J0602-2938,90.71458333333332,-29.642388888888885,149.0,17.944637081869335,10.0,195.0,21.914607000811127,10.0,183.0,20.39338127922881,9.0,167.0,5.0,,,,,67.99785767543774,38.81571923331152,0.0,0.0,0.0,0.0,,,,,,,128.08105349500002,35.63902016,37.19234094,55.191182997,37.676762789,82.569550526,-0.04,0.11,-0.32
J061228-433748,J0612-4337,93.11920833333332,-43.63013888888889,152.0,16.3413585726524,6.0,183.0,20.39338127922881,9.0,279.0,31.21554100123847,14.0,,,302.9,9.199999809265137,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,42.643345892,30.126642193,106.797352433,48.799877923000004,37.691164762,70.864230866,-0.22,-0.72,-0.22
J071959-350448,J0719-3504,109.99841666666666,-35.08013888888888,45.0,5.408326913195984,3.0,55.0,6.264982043070834,3.0,55.0,6.264982043070834,3.0,24.5,0.8999999761581421,38.0,1.7000000476837158,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-69.964110851,64.94505347600001,23.392427713,72.26551776400001,38.357112557,109.45339009,0.24,0.0,-0.24
J213052-451543,J2130-4515,322.71829166666663,-45.26216666666666,148.0,16.823792675850473,8.0,278.0,31.126194756185665,14.0,274.0,30.76946538372092,14.0,,,75.0,2.4000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,53.027063608,35.214971377999994,71.217380464,49.28165799,38.878463209,80.207950219,0.22,0.02,-0.75
J035620-402128,J0356-4021,59.08716666666666,-40.357972222222216,91.0,10.383159442096611,5.0,144.0,16.011246047700347,7.0,156.0,17.531685600648903,8.0,12.1,1.2000000476837158,191.4,5.900000095367432,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,39.15813192700001,37.312684968999996,46.024329959999996,53.381487419,39.880566298999995,70.729426038,-0.24,-0.14,-0.55
J011102-474911,J0111-4749,17.76220833333333,-47.81980555555555,83.0,9.213576938409968,4.0,64.0,7.068238818828918,3.0,30.0,3.605551275463989,2.0,,,19.2,2.9000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-8.321296424,24.198369995,10.806664824,39.912177725,40.364775807,66.023441249,0.47,1.29,0.31
J000837-461940,J0008-4619,2.1563749999999997,-46.327999999999996,75.0,8.5,4.0,98.0,11.001818031580054,5.0,95.0,10.735455276791944,5.0,,,113.8,3.5,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,54.511439055,28.060696150000002,7.559483405,37.161136127,41.198089719,60.171336845999996,-0.13,0.05,-0.32
J224417-253231,J2244-2532,341.0709583333333,-25.542055555555553,62.0,7.378346698278687,4.0,,,,,,,38.3,1.2000000476837158,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,48.706971109,30.350596991,61.394263059,40.862869599,41.944183409,70.912161687,0.19,,
J231359-370447,J2313-3704,348.49879166666665,-37.07975,200.0,21.18962010041709,7.0,306.0,34.07873237079102,15.0,340.0,38.01315561749642,17.0,236.2,7.099999904632568,230.6,7.099999904632568,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,101.320713758,48.298144594,99.827483296,57.149583580000005,42.431872338,77.884802454,-0.06,-0.18,-0.51
J224506-433157,J2245-4331,341.2750416666666,-43.53258333333333,85.0,9.394147114027968,4.0,90.0,10.295630140987,5.0,74.0,8.411896337925237,4.0,,,38.7,1.5,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-15.074094757000001,25.615618145000003,13.365527615,43.240816403000004,43.704472482,62.107380883000005,0.25,0.33,-0.07
J234046-463151,J2340-4631,355.1934166666666,-46.53086111111111,68.0,7.432361670424819,3.0,84.0,9.303762679690406,4.0,42.0,4.651881339845203,2.0,,,39.9,1.5,,,75.60240054286416,30.504333285258948,0.0,0.0,0.0,0.0,,,,,,,83.73717218600001,30.820883616,86.39524132,42.391649408999996,43.927408755,67.056912366,0.17,1.18,-0.25
J000020-322101,J0000-3221,0.08491666666666665,-32.35033333333333,118.0,13.23782459469833,6.0,315.0,35.33058165385903,16.0,515.0,57.6909871643743,26.0,520.9,15.600000381469727,321.5,9.800000190734863,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,47.192458063000004,30.780211091,33.335912973,42.184549645,44.146426022,65.907039966,-0.56,-0.84,-1.17
J014852-223845,J0148-2238,27.21720833333333,-22.645999999999997,87.0,10.568348972285122,6.0,89.0,10.208329931972223,5.0,66.0,8.280096617793781,5.0,59.9,2.200000047683716,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,30.26695922,33.509966051,42.354956269,41.749505891000005,44.288292526999996,64.72104431800001,0.14,0.51,-0.03
J013602-404450,J0136-4044,24.011999999999997,-40.74733333333333,350.0,38.07886552931954,15.0,273.0,30.680449801135577,14.0,226.0,25.134836382996408,11.0,,,115.1,3.5999999046325684,,,74.30153267666324,26.800058883582363,0.0,0.0,0.0,0.0,,,,,,,92.759303749,25.488725191,62.771916389,36.235915524,45.522976666999995,51.191872419,0.35,0.32,0.3
J030426-202407,J0304-2024,46.112249999999996,-20.40197222222222,80.0,9.433981132056603,5.0,99.0,11.090987332063815,5.0,101.0,11.269871339105874,5.0,66.4,2.0,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,40.530581027000004,36.552677228,16.791567206,54.557156862,45.549318194,69.436057474,0.07,-0.03,-0.25
J032343-225528,J0323-2255,50.930249999999994,-22.92447222222222,85.0,10.404326023342406,6.0,96.0,10.824047302187848,5.0,100.0,11.180339887498949,5.0,85.3,2.5999999046325684,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,59.663817286000004,39.041730519,56.881915778,59.102044303,45.943643898,69.934496673,0.0,-0.07,-0.15
J231831-481852,J2318-4818,349.6317083333333,-48.31466666666666,88.0,10.121264743103996,5.0,108.0,12.354756169184402,6.0,125.0,13.865424623862047,6.0,,,134.4,4.099999904632568,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,52.540920674999995,22.428269803,89.501015842,35.70451983,46.933744102999995,58.441919305,-0.13,-0.25,-0.24
J043652-521639,J0436-5216,69.21749999999999,-52.27763888888888,74.0,8.411896337925237,4.0,80.0,8.94427190999916,4.0,72.0,8.2365041127896,4.0,,,43.5,1.600000023841858,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,48.647593707000006,31.431903135000002,-43.539289385,45.444188379,47.352489084,80.700222531,0.17,0.18,-0.09
J014640-272740,J0146-2727,26.667541666666665,-27.46122222222222,68.0,8.440379138403678,5.0,96.0,10.824047302187848,5.0,114.0,12.882546332150334,6.0,69.6,2.0999999046325684,,,,,35.607202209455345,31.084738524442624,0.0,0.0,0.0,0.0,,,,,,,74.442334473,31.702287823,50.360348075999994,42.974754485000005,47.548674047,70.326067407,-0.01,-0.29,-0.41
J040019-225624,J0400-2256,60.080208333333324,-22.940166666666663,231.0,27.542875666858027,15.0,210.0,23.706539182259394,11.0,88.0,10.121264743103996,5.0,62.1,1.899999976158142,,,,,38.20584403422473,33.670458264554384,0.0,0.0,0.0,0.0,,,,,,,91.03704989,34.735361239999996,24.022420868,45.551287034,48.140615225000005,69.286323427,0.5,1.48,0.11
J063550-354658,J0635-3546,98.95924999999998,-35.78294444444444,67.0,7.803204469959762,4.0,125.0,13.865424623862047,6.0,81.0,9.518928511129811,5.0,20.2,0.800000011920929,18.7,1.899999976158142,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,31.22581169,56.525444553999996,-15.952907503000002,70.302950039,48.57499525,98.102223762,0.46,0.74,-0.74
J043313-450254,J0433-4502,68.307875,-45.048472222222216,144.0,16.011246047700347,7.0,117.0,13.148764200486676,6.0,89.0,10.208329931972223,5.0,,,53.0,1.7999999523162842,,,89.04470751037307,32.05642257383845,0.0,0.0,0.0,0.0,,,,,,,105.713456869,33.137931818,55.962052196,48.880707245,49.730025232,75.283859647,0.32,0.47,0.25
J051103-255450,J0511-2554,77.76570833333332,-25.914138888888886,123.0,14.672763884149434,8.0,113.0,12.794139283281233,6.0,92.0,10.47091209016674,5.0,43.4,1.7000000476837158,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-5.8098854499999995,32.518300407000005,23.783596232999997,38.811396363,50.946805626,71.791099898,0.4,0.35,0.1
J004530-390002,J0045-3900,11.377291666666665,-39.00077777777777,72.0,8.2365041127896,4.0,143.0,15.921369287847073,7.0,142.0,15.831613941730643,7.0,66.4,2.0,50.0,1.7999999523162842,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,25.054294616,34.242558758,36.382567137,47.130280703000004,51.54408142,80.113636226,0.03,0.01,-0.82
J004017-324327,J0040-3243,10.073458333333331,-32.72433333333333,314.0,33.61487765856065,12.0,276.0,30.94769781421552,14.0,231.0,26.030943125442075,12.0,210.7,6.300000190734863,178.2,5.599999904632568,,,74.27667339588024,36.75093018588359,49.46082453974769,46.70289700385148,0.0,0.0,,,,,,,123.97995591200001,35.878769306,122.469097376,44.215328588,52.756421268000004,65.231727999,0.15,0.3,0.15
J061957-511329,J0619-5113,94.99033333333333,-51.22491666666666,47.0,5.57584074378026,3.0,114.0,12.882546332150334,6.0,180.0,20.12461179749811,9.0,,,128.5,3.9000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,37.019882351,31.033955345,39.620473980999996,48.26218946,52.805230021,79.553265807,-0.32,-0.78,-1.06
J221150-370705,J2211-3707,332.96062499999994,-37.11805555555555,163.0,18.15736765062601,8.0,257.0,28.800868042474,13.0,244.0,27.191175038971746,12.0,186.5,5.599999904632568,177.4,5.400000095367432,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,20.050870255,39.583667131999995,39.370592684,54.554307119,53.114790469,68.023637639,-0.05,0.09,-0.54
J021010-221337,J0210-2213,32.542125,-22.227138888888884,77.0,9.180958555619343,5.0,,,,,,,947.1,28.399999618530273,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,18.823469058,36.550427903,-17.117833719,51.357188114,53.203869611,80.93281234,-0.95,,
J051806-245502,J0518-2455,79.52508333333333,-24.917277777777773,96.0,11.320777358467925,6.0,152.0,17.176728442867113,8.0,195.0,21.914607000811127,10.0,288.2,8.699999809265137,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,34.35343504,34.496973563000005,58.59072879,45.177665331,53.811084479,75.73622105999999,-0.42,-0.42,-0.55
J222708-521950,J2227-5219,336.78524999999996,-52.330722222222214,152.0,17.176728442867113,8.0,226.0,25.134836382996408,11.0,266.0,29.606755985754333,13.0,,,318.6,9.800000190734863,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,75.819619,54.194545434,227.56211459600001,55.830090853,54.223816842,103.76240271200001,-0.24,-0.28,-0.47
J234247-222340,J2342-2223,355.69987499999996,-22.39447222222222,57.0,6.963476143421474,4.0,,,,,,,168.0,5.099999904632568,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-5.424125586000001,30.273921119,36.845650524,50.493999087,54.679952562,71.64569236,-0.41,,
J015649-543949,J0156-5439,29.20704166666666,-54.66363888888888,278.0,31.126194756185665,14.0,488.0,54.38235007794349,24.0,581.0,64.93542946650928,29.0,,,579.4,17.399999618530273,,,119.36074204197214,37.07978434443637,57.73813676596101,46.419269194970425,0.0,0.0,,,,,,,150.079205632,37.413868466,139.264300466,52.003247008,55.445883423,74.5296165,-0.23,-0.3,-0.67
J000922-513011,J0009-5130,2.341916666666666,-51.50330555555555,49.0,5.745432968889291,3.0,59.0,6.618912297349165,3.0,56.0,6.352952069707437,3.0,,,45.1,1.600000023841858,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,46.918410808000004,26.072590858,-2.9047427229999996,38.880729136999996,55.910032243,58.935906342,0.03,0.09,-0.22
J065709-540635,J0657-5406,104.28962499999999,-54.109916666666656,44.0,4.833218389437829,2.0,55.0,6.264982043070834,3.0,65.0,7.158910531638177,3.0,,,63.3,2.200000047683716,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,22.23562263,30.793277149,48.789206892,48.924626148,56.033730507,85.631551031,-0.11,-0.28,-0.27
J035159-202851,J0351-2028,57.999333333333325,-20.480861111111107,56.0,6.881860213634102,4.0,40.0,4.47213595499958,2.0,27.0,3.3600595232822887,2.0,26.0,0.8999999761581421,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,59.386726469,42.360223051999995,93.154169619,51.320651432,56.175425649,86.020958971,0.29,0.67,0.4
J014454-393810,J0144-3938,26.225416666666664,-39.636333333333326,200.0,22.360679774997898,10.0,228.0,25.31481779511755,11.0,229.0,25.404920783186867,11.0,89.4,2.700000047683716,82.2,2.700000047683716,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-38.909178227,33.917769941,-22.654706612,43.627792982,56.344803423,73.30106272799999,0.31,-0.01,-0.16
J223626-230927,J2236-2309,339.10979166666664,-23.15761111111111,269.0,31.821533589693633,17.0,,,,,,,397.4,11.899999618530273,,,,,65.83310132093548,34.00063323181213,0.0,0.0,0.0,0.0,,,,,,,132.522583008,31.184572011,107.093408704,43.705322727,56.374993175,70.977583572,-0.15,,
J212429-494806,J2124-4948,321.12133333333327,-49.80188888888888,171.0,19.3238194982255,9.0,210.0,23.706539182259394,11.0,211.0,23.795167576632025,11.0,,,222.3,6.800000190734863,,,203.42372554090318,41.11460043187709,0.0,0.0,0.0,0.0,,,,,,,180.731773376,36.927856935,149.117961526,60.18412824,57.258367538,82.461096902,-0.08,-0.01,-0.25
J040150-203520,J0401-2035,60.46116666666666,-20.589,74.0,8.411896337925237,4.0,99.0,11.090987332063815,5.0,95.0,10.735455276791944,5.0,119.2,3.5999999046325684,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,37.086717784,38.364790128,68.90322268,47.389187311,58.544930070999996,75.708776262,-0.18,0.07,-0.35
J030226-275838,J0302-2758,45.60883333333333,-27.977305555555553,76.0,9.097252332435328,5.0,74.0,8.411896337925237,4.0,65.0,7.158910531638177,3.0,43.4,1.7000000476837158,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,48.091631383,36.642975622,61.807852237999995,45.332031504,58.928146958,68.009402963,0.22,0.22,0.03
J035316-251715,J0353-2517,58.318124999999995,-25.287666666666663,71.0,8.683893136145793,5.0,,,,,,,32.9,1.100000023841858,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,88.822931051,41.139810502,47.561306506,53.046903833,59.274990112,87.146695547,0.29,,
J035721-481215,J0357-4812,59.34137499999999,-48.204222222222214,185.0,20.573040611440984,9.0,337.0,37.74506590271105,17.0,431.0,48.390184955215865,22.0,,,287.0,8.699999809265137,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,46.356227249,24.354679071000003,30.247045681,47.081077474999994,60.16884744199999,63.724604209999995,-0.14,-0.42,-0.72
J220439-281945,J2204-2819,331.1665833333333,-28.32933333333333,51.0,5.916924876994806,3.0,,,,,,,35.4,1.2000000476837158,,,,,80.96724448763128,36.00604315971812,0.0,0.0,0.0,0.0,,,,,,,94.276487827,34.620368718,41.485201567000004,47.246915112,60.298066586000004,115.595435406,0.14,,
J070134-463436,J0701-4634,105.39395833333332,-46.57691666666666,1074.0,119.76543741831364,53.0,856.0,95.79331918249832,43.0,550.0,61.71709649683789,28.0,,,477.4,14.399999618530273,,,112.10333476114236,31.06830324709944,152.72039052337016,49.190088816558145,0.0,0.0,,,,,,,159.638240933,32.473748176,205.615997314,46.930833222,64.177379012,85.115011374,0.26,0.75,0.27
J010458-241628,J0104-2416,16.242708333333333,-24.274694444444442,396.0,46.83118619040094,25.0,514.0,58.05996899758043,27.0,540.0,60.37383539249432,27.0,233.9,8.300000190734863,,,,,80.393598869549,32.18322482440974,0.0,0.0,0.0,0.0,,,,,,,116.055652499,34.647012724,117.60994046900001,47.646978923,64.431220293,62.67782067700001,0.2,-0.08,-0.31
J072825-253250,J0728-2532,112.10587499999998,-25.54744444444444,61.0,7.294518489934754,4.0,95.0,10.735455276791944,5.0,66.0,7.249827584156744,3.0,79.0,2.4000000953674316,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,115.588515997,50.104138245,6.862524897,63.321727593000006,64.739957452,115.709169213,-0.1,0.62,-0.53
J025234-293346,J0252-2933,43.14549999999999,-29.562861111111108,149.0,17.944637081869335,10.0,212.0,23.88388578100306,11.0,173.0,19.501025614054253,9.0,104.4,3.200000047683716,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,21.960694343,34.712627447,68.219609559,43.728376617,65.174154937,65.35689036800001,0.14,0.35,-0.42
J025014-273129,J0250-2731,42.55987499999999,-27.524777777777775,76.0,9.097252332435328,5.0,104.0,12.006664815842909,6.0,100.0,11.180339887498949,5.0,102.9,3.0999999046325684,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,64.18351084,29.193555588,109.860278666,46.441847101,65.241619945,63.584300688,-0.12,0.07,-0.37
J033244-445557,J0332-4455,53.183749999999996,-44.9325,180.0,20.12461179749811,9.0,227.0,25.224789394561853,11.0,159.0,17.799157283422158,8.0,,,111.4,3.5,,,37.13819016660577,24.87537196540398,124.95063010332734,40.51237042564202,0.0,0.0,,,,,,,76.669819653,24.169994192,122.737757862,39.432599345999996,65.631508827,67.389843133,0.15,0.61,-0.28
J224707-540857,J2247-5408,341.7792083333333,-54.149361111111105,56.0,6.352952069707437,3.0,74.0,8.411896337925237,4.0,85.0,9.86154146165801,5.0,,,54.0,2.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-14.429582283,34.707490465,58.056775481,45.573051678,66.063933074,65.27738901299999,0.01,-0.24,-0.33
J032513-241548,J0325-2415,51.30554166666666,-24.263416666666664,159.0,18.78323720768068,10.0,186.0,21.117765033260504,10.0,191.0,21.559452683219952,10.0,182.1,5.5,,,,,135.28121809588993,35.7250294068208,134.69368249558119,48.17773394678003,0.0,0.0,,,,,,,146.56941592700002,34.848785057,216.606274247,46.446967801,68.080686033,82.380623827,-0.05,-0.05,-0.19
J044939-480940,J0449-4809,72.41495833333332,-48.161361111111106,209.0,23.169160537231384,10.0,261.0,29.158360722098216,13.0,221.0,24.686230980042296,11.0,,,99.9,3.0999999046325684,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,77.224604785,29.873737409,99.187962711,46.425115477,68.48082691399999,78.056645885,0.24,0.28,-0.27
J070312-391418,J0703-3914,105.80279166666665,-39.23855555555555,125.0,13.865424623862047,6.0,125.0,13.865424623862047,6.0,141.0,15.7419820861288,7.0,36.5,1.2000000476837158,63.6,2.299999952316284,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,62.54311651,39.443989573,17.738249152999998,54.744327872,68.711385131,82.012467794,0.47,-0.2,0.0
J230208-264134,J2302-2641,345.5374166666666,-26.692777777777774,85.0,10.404326023342406,6.0,112.0,12.705904139414875,6.0,117.0,13.148764200486676,6.0,27.8,1.0,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,14.411690644999998,31.705215120999995,100.877143443,38.083780072,69.29881125700001,64.320521622,0.42,-0.07,-0.33
J000713-402337,J0007-4023,1.8058749999999997,-40.393722222222216,69.0,7.523961722390672,3.0,89.0,10.208329931972223,5.0,97.0,10.91283647820309,5.0,,,98.5,3.200000047683716,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,62.386889011,30.104792343000003,67.649960518,41.015552232,71.317180991,66.975734123,-0.11,-0.15,-0.3
J220730-213359,J2207-2133,331.876,-21.566611111111108,87.0,10.568348972285122,6.0,,,,,,,68.6,2.0999999046325684,,,,,54.576048269229695,40.83467773486151,0.0,0.0,0.0,0.0,,,,,,,127.25739181000002,40.003973876,136.600986123,54.674060297,71.40067219699999,107.317986139,0.09,,
J072223-352630,J0722-3526,110.59987499999998,-35.441916666666664,66.0,7.717512552629896,4.0,90.0,10.295630140987,5.0,83.0,9.213576938409968,4.0,92.4,2.799999952316284,87.7,3.0999999046325684,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,34.270595759,72.937934622,70.357501507,74.187859423,71.977093816,111.87994649299999,-0.13,0.14,-0.37
J000505-344549,J0005-3445,1.2747499999999998,-34.763777777777776,131.0,14.40867794074113,6.0,142.0,15.831613941730643,7.0,134.0,15.118200951171406,7.0,91.7,2.799999952316284,80.9,2.799999952316284,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,27.411254123,49.639724511000004,34.179523587,60.129360155,72.046674788,79.574722532,0.13,0.1,-0.1
J005026-304002,J0050-3040,12.611916666666666,-30.667222222222218,91.0,9.940321926376429,4.0,93.0,10.558882516630252,5.0,90.0,10.295630140987,5.0,44.6,1.399999976158142,23.1,2.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,74.761122465,30.862203046999998,94.51905638,40.914131142,72.052329779,61.438990755999995,0.27,0.06,-0.03
J020450-514700,J0204-5147,31.210874999999994,-51.783333333333324,67.0,7.803204469959762,4.0,107.0,11.810588469674151,5.0,116.0,13.059862173851608,6.0,,,102.1,3.200000047683716,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,33.740725368,27.156074708000002,8.264793083,38.209966794,72.33671098900001,62.933996635999996,-0.13,-0.14,-0.56
J002442-420203,J0024-4202,6.178958333333332,-42.03430555555555,287.0,31.932585238279724,14.0,992.0,111.08843324126956,50.0,1956.0,218.776964052434,98.0,,,1770.0,53.099998474121094,830.0,70.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,133.513465524,30.778631455,73.33711534700001,40.633741458,72.55836576200001,63.663078139999996,-0.58,-1.16,-1.48
J003035-510313,J0030-5103,7.645833333333332,-51.05380555555555,60.0,6.708203932499369,3.0,161.0,17.97804216259379,8.0,267.0,29.696632805757627,13.0,,,581.6,17.5,,,138.80511298361196,29.760423299428997,104.0565224615305,37.25024658375215,0.0,0.0,,,,,,,146.7654109,27.15093847,140.044629574,35.729515087,72.60452956,65.964403152,-0.72,-0.86,-1.18
J011806-235155,J0118-2351,19.525916666666664,-23.865388888888887,137.0,16.39176622576103,9.0,,,,,,,53.4,1.7000000476837158,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,17.135038972,30.621827707,43.369717896,40.487001842999994,73.007389903,61.29618108,0.36,,
J224045-362103,J2240-3621,340.19066666666663,-36.35083333333333,61.0,6.7977937597429365,3.0,212.0,23.88388578100306,11.0,297.0,33.27296199619144,15.0,614.1,21.700000762939453,674.6,20.299999237060547,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,120.680958033,55.239712279,77.03273743400001,57.061974075,73.735900223,100.733013962,-0.87,-0.57,-1.49
J235723-245103,J2357-2451,359.3490416666666,-24.850861111111108,144.0,17.531685600648903,10.0,,,,,,,169.0,5.099999904632568,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,50.119973718999994,30.734572285000002,76.207377017,45.590620528,73.94433766600001,66.46301084599999,-0.06,,
J221337-324600,J2213-3246,333.4077083333333,-32.76669444444444,41.0,4.561797891182818,2.0,50.0,6.4031242374328485,4.0,52.0,6.003332407921454,3.0,72.7,2.200000047683716,78.5,2.799999952316284,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,7.681729272,37.797286664,46.561896801,48.563054464,74.205107987,102.311207752,-0.22,-0.07,-0.24
J223825-511416,J2238-5114,339.6062083333333,-51.237805555555546,54.0,6.177378084592201,3.0,70.0,8.06225774829855,4.0,64.0,7.068238818828918,3.0,,,24.1,1.100000023841858,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,18.345169723,29.987879933,34.593965858000004,40.902351413999995,74.46993142400001,60.712615967999994,0.26,0.15,-0.31
J035155-420606,J0351-4206,57.98216666666666,-42.10180555555555,82.0,9.123595782365635,4.0,93.0,10.558882516630252,5.0,84.0,9.303762679690406,4.0,,,76.6,2.5,,,60.08728694450561,31.764411332576422,0.0,0.0,0.0,0.0,,,,,,,100.75815021999999,30.88672423,59.416405856999994,46.276369738,74.82341677,80.960420418,0.02,0.17,-0.15
J033951-324116,J0339-3241,54.96433333333333,-32.687999999999995,79.0,8.854942122905152,4.0,105.0,11.629703349613008,5.0,119.0,13.32704018152568,6.0,93.9,2.9000000953674316,91.8,3.0999999046325684,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-15.193625353,39.41652406199999,0.512394996,53.901909542999995,75.08967816799999,81.663800384,-0.07,-0.21,-0.34
J234613-351032,J2346-3510,356.5582916666666,-35.175749999999994,52.0,5.571355310873648,2.0,52.0,6.003332407921454,3.0,52.0,6.003332407921454,3.0,55.7,1.7000000476837158,58.8,2.4000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,65.805308521,41.163618961,93.062445521,49.402420763,75.327895582,84.91538116699999,-0.03,0.0,0.0
J013949-521746,J0139-5217,24.957291666666663,-52.296277777777775,91.0,10.383159442096611,5.0,119.0,13.32704018152568,6.0,134.0,15.118200951171406,7.0,,,118.8,3.700000047683716,,,104.82775461278088,29.543891658493383,48.61153155673784,36.58001749512281,0.0,0.0,,,,,,,114.104263484,28.815646268000002,104.091361165,34.789142744,75.473763049,53.070230162,-0.09,-0.2,-0.32
J223457-205503,J2234-2055,338.739875,-20.917555555555552,175.0,20.670026608594387,11.0,,,,,,,293.8,8.800000190734863,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,93.925304711,40.501746872999995,121.34809792,53.094430193,76.17296278500001,89.62837237,-0.2,,
J020213-194820,J0202-1948,30.55808333333333,-19.805555555555554,95.0,11.236102527122116,6.0,204.0,23.17671245021606,11.0,227.0,25.224789394561853,11.0,273.8,8.199999809265137,,,,,147.0623817444767,44.09391094901376,0.0,0.0,0.0,0.0,,,,,,,184.79116261000001,40.397590908999994,138.88922333699998,48.772935737,76.83420926299999,77.694799651,-0.4,-0.18,-0.91
J025055-361635,J0250-3616,42.73091666666666,-36.27647222222222,340.0,37.57658845611187,16.0,219.0,24.507345837523903,11.0,84.0,9.303762679690406,4.0,9.8,0.5,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-21.392052993,51.426989669,20.332654937999997,60.281511769999994,77.40303874,97.282933847,1.34,1.63,0.52
J055046-462651,J0550-4626,87.69191666666666,-46.44755555555555,74.0,8.411896337925237,4.0,100.0,11.180339887498949,5.0,101.0,11.269871339105874,5.0,,,83.7,2.799999952316284,,,65.3482742718048,34.51324225535804,268.07952905437344,59.982263772233786,0.0,0.0,,,,,,,107.63841122400001,34.850100614999995,171.718463302,57.536310005,77.54342258,89.526268359,-0.04,-0.02,-0.36
J064233-484901,J0642-4849,100.64099999999999,-48.81705555555555,71.0,7.707788269017255,3.0,92.0,10.47091209016674,5.0,115.0,12.971121771072847,6.0,,,64.0,2.0999999046325684,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,65.87751209700001,26.214294743,40.512304753,45.958399603000004,78.992441297,87.16762296499999,0.03,-0.38,-0.31
J214046-192356,J2140-1923,325.1952916666666,-19.399055555555552,108.0,12.870120434556936,7.0,,,,,,,99.6,3.0,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,106.357857585,69.148343448,-10.619333945,82.931508145,80.178596079,174.41094695799998,0.03,,
J001924-295255,J0019-2952,4.853375,-29.882055555555553,61.0,7.294518489934754,4.0,99.0,11.576268828944842,6.0,103.0,11.44945413545991,5.0,71.0,2.200000047683716,,,,,60.667064984982275,32.20259992476151,0.0,0.0,0.0,0.0,,,,,,,109.405077994,34.57959254,85.265912116,40.279267781,80.5368945,73.568418457,-0.06,-0.07,-0.58
J051443-455435,J0514-4554,78.68304166666665,-45.909833333333324,338.0,37.39572168042756,16.0,345.0,38.91336531321854,18.0,302.0,33.72002372478406,15.0,,,183.4,6.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,142.482712865,72.929787696,228.331491351,94.24615229,80.86004853200001,138.43067843199998,0.2,0.23,-0.02
J221021-321607,J2210-3216,332.5912916666666,-32.26869444444444,53.0,6.090155991434045,3.0,52.0,6.560487786742691,4.0,41.0,5.0803543183522155,3.0,60.3,1.899999976158142,83.1,2.9000000953674316,,,122.2401656704956,40.07861348033481,0.0,0.0,0.0,0.0,,,,,,,116.87204986799999,39.878231196,32.343197614,48.938101614000004,81.174783409,100.00109008,-0.05,0.4,0.02
J050210-205717,J0502-2057,75.54354166666666,-20.954749999999997,141.0,16.72752223134078,9.0,81.0,10.080178569846865,6.0,55.0,6.264982043070834,3.0,40.1,1.2999999523162842,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,34.431926906,38.438734777,-27.477221563,55.417271689,81.359937787,79.837884538,0.48,0.66,0.66
J044713-342121,J0447-3421,71.80566666666665,-34.35597222222222,69.0,7.523961722390672,3.0,59.0,6.618912297349165,3.0,47.0,5.57584074378026,3.0,24.0,0.8999999761581421,20.2,1.399999976158142,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,62.441255897000005,52.649958561,-12.020962313,60.908206872,82.022599876,87.924667297,0.4,0.39,0.19
J001324-500514,J0013-5005,3.3508749999999994,-50.08724999999999,71.0,7.707788269017255,3.0,58.0,6.529931086925804,3.0,57.0,6.441273166075167,3.0,,,47.6,1.7000000476837158,,,93.21743731003227,28.6769348409506,95.92818293981917,39.406071590303085,0.0,0.0,,,,,,,76.71472430200001,29.775732765999997,99.267825484,40.07885558,82.57044851799999,56.738637908,0.12,0.03,0.24
J050019-532121,J0500-5321,75.08016666666666,-53.355999999999995,135.0,15.20690632574555,7.0,77.0,8.676981041814026,4.0,64.0,7.068238818828918,3.0,,,45.7,1.5,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,10.844317265,35.07880439,-37.229038775,54.619876289000004,82.66659826,80.98286671700001,0.34,0.31,0.67
J213608-372311,J2136-3723,324.0357083333333,-37.38641666666666,67.0,7.803204469959762,4.0,87.0,10.034440691936945,5.0,93.0,10.558882516630252,5.0,88.6,2.700000047683716,86.4,2.799999952316284,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,18.741793931,56.475551156,22.216945886999998,66.102836072,82.69039541500001,79.478951564,-0.11,-0.11,-0.31
J225005-394719,J2250-3947,342.52174999999994,-39.78872222222222,86.0,9.484724561103501,4.0,126.0,14.92514656544451,8.0,116.0,13.059862173851608,6.0,69.4,2.5999999046325684,78.8,2.5,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,59.692427516,36.821990055,73.793873191,50.595824867,82.898154855,80.99159719000001,0.08,0.14,-0.46
J034941-540106,J0349-5401,57.42349999999999,-54.018583333333325,80.0,12.041594578792296,9.0,81.0,9.033825324855467,4.0,72.0,8.2365041127896,4.0,,,26.6,1.399999976158142,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,17.313372343999998,33.613575825,-2.642501146,48.427116919,83.002321422,74.323584439,0.35,0.2,-0.01
J071203-481845,J0712-4818,108.01287499999998,-48.31272222222221,102.0,11.359577456930342,5.0,171.0,19.3238194982255,9.0,172.0,19.412367192076292,9.0,,,141.9,4.400000095367432,,,80.79752104658778,36.210514072400166,0.0,0.0,0.0,0.0,,,,,,,102.904379368,36.878440834,86.886845529,60.752211814,83.37959647199999,95.865101733,-0.11,-0.01,-0.62
J231351-472911,J2313-4729,348.4662916666666,-47.48655555555555,189.0,20.933466029303414,9.0,421.0,47.0468915019898,21.0,647.0,72.18095316633053,32.0,,,966.5,29.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,63.48748505100001,28.225816462,136.60149276299998,37.187062198999996,83.68712663699999,56.814332721999996,-0.52,-0.73,-0.96
J070851-212733,J0708-2127,107.21408333333332,-21.459194444444442,141.0,16.72752223134078,9.0,170.0,19.235384061671343,9.0,136.0,15.295751043999116,7.0,141.5,4.300000190734863,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,126.34643912300001,54.802069398,232.09351301200002,65.695351915,84.40233767,96.634973015,0.0,0.38,-0.22
J073755-395434,J0737-3954,114.48262499999998,-39.909499999999994,234.0,26.297528400973352,12.0,234.0,26.297528400973352,12.0,207.0,22.98891037000232,10.0,122.4,3.700000047683716,124.1,3.9000000953674316,,,118.36777478695184,50.34864414410482,106.55056133633482,60.220130188024996,0.0,0.0,,,,,,,126.68558955199998,47.943376633,179.05007302799999,62.332437524,84.680624306,104.285819448,0.25,0.21,0.0
J011315-355149,J0113-3551,18.316041666666663,-35.863722222222215,261.0,29.158360722098216,13.0,269.0,30.325072135116187,14.0,272.0,30.591502087998233,14.0,179.6,5.400000095367432,138.2,4.400000095367432,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,19.36824806,45.72524309,132.523924112,57.885709814,84.856107831,79.20598242,0.14,-0.02,-0.04
J012744-345755,J0127-3457,21.93345833333333,-34.96541666666666,50.0,5.385164807134504,2.0,90.0,10.295630140987,5.0,77.0,8.676981041814026,4.0,17.8,0.699999988079071,23.4,1.7000000476837158,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-10.262945666999999,38.139808302,13.224031775999999,43.370168448,84.898240864,65.866504945,0.39,0.27,-0.7
J043445-421108,J0434-4211,68.68891666666666,-42.18555555555555,165.0,17.92344832893492,7.0,58.0,7.045565981523415,4.0,53.0,6.090155991434045,3.0,,,137.6,4.199999809265137,,,111.28414664319108,34.20470003299037,0.0,0.0,0.0,0.0,,,,,,,102.083556354,35.941561916000005,76.921693981,44.067370711,84.980368614,74.511544578,0.06,0.15,1.25
J065244-370024,J0652-3700,103.18516666666666,-37.00677777777777,81.0,8.637708029332781,3.0,76.0,8.588364221433556,4.0,49.0,5.745432968889291,3.0,15.4,0.699999988079071,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,2.316662809,40.698256359,106.13252967599999,56.656264850999996,85.33937483999999,78.749261128,0.64,0.75,0.08
J213135-270159,J2131-2701,322.8979583333333,-27.033277777777773,85.0,10.404326023342406,6.0,,,,,,,205.9,6.199999809265137,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,26.285413653,54.002632983000005,199.801161885,60.065290994,85.800312459,184.493510766,-0.34,,
J235252-282552,J2352-2825,358.2204166666666,-28.431249999999995,73.0,8.84816365128946,5.0,,,,,,,78.8,2.4000000953674316,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,89.915841818,30.768688538000003,134.541541338,41.960751305,86.246758699,58.083852784,-0.03,,
J004916-445711,J0049-4457,12.318958333333331,-44.95313888888888,336.0,36.796195455508716,15.0,325.0,36.22499137335991,16.0,290.0,32.64965543462902,15.0,,,205.9,6.300000190734863,,,94.03754196890463,32.94458959902873,156.91988501320293,48.05818712328775,0.0,0.0,,,,,,,134.404048324,30.610637696999998,193.247810006,46.118141349,86.567766964,74.810237007,0.16,0.19,0.04
J013149-515159,J0131-5151,22.956874999999997,-51.866388888888885,49.0,5.745432968889291,3.0,77.0,8.676981041814026,4.0,71.0,8.149233092751736,4.0,,,49.0,2.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,69.72527504,28.744854649,77.978231013,38.55339372,86.630791426,65.00795748,0.0,0.14,-0.54
J025814-390940,J0258-3909,44.558749999999996,-39.16133333333333,430.0,47.4236228055175,20.0,595.0,66.63520090762839,30.0,479.0,53.57620740589988,24.0,185.9,5.599999904632568,166.0,5.099999904632568,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,20.940028131,33.094942989,72.72547483400001,45.47683149,86.917981505,65.864504855,0.32,0.37,-0.39
J233104-214815,J2331-2148,352.7668333333333,-21.804277777777774,140.0,16.64331697709324,9.0,,,,,,,49.0,1.5,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-31.450942159000004,35.339075804000004,65.766707063,45.758986239,86.959347129,78.755792316,0.4,,
J235622-381916,J2356-3819,359.09574999999995,-38.32127777777777,58.0,6.529931086925804,3.0,61.0,6.7977937597429365,3.0,44.0,5.325410782277739,3.0,42.4,1.7000000476837158,42.0,1.600000023841858,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-27.866799384,39.466471077,-15.875609592,55.713630756,87.617896497,72.876030126,0.12,0.56,-0.06
J042553-453935,J0425-4539,66.47170833333332,-45.65977777777777,83.0,9.213576938409968,4.0,75.0,8.5,4.0,49.0,5.292447448959697,2.0,,,23.2,1.2000000476837158,,,219.58940182942283,39.3049120625879,239.2043972424594,57.844802712551974,198.21650194152144,84.21727033757936,,,,,,,114.471338689,32.933202418,156.807675958,52.229684043,88.367477059,79.10516531500001,0.41,0.72,0.12
J224326-393352,J2243-3933,340.85849999999994,-39.56463888888889,65.0,7.632168761236874,4.0,96.0,10.824047302187848,5.0,77.0,8.676981041814026,4.0,57.1,1.7999999523162842,60.7,1.899999976158142,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,41.522495449000004,34.632945398,26.577597484,40.515705075999996,88.742703199,58.77999183,0.05,0.38,-0.47
J052440-362647,J0524-3626,81.17062499999999,-36.44655555555555,79.0,8.854942122905152,4.0,95.0,11.236102527122116,6.0,96.0,10.824047302187848,5.0,36.1,1.5,29.3,4.599999904632568,,,220.65469017341275,139.8793141558177,0.0,0.0,0.0,0.0,,,,,,,395.279705524,168.555128474,2.198260045,145.57764577,88.868290186,172.19763637999998,0.3,-0.02,-0.22
J031531-293959,J0315-2939,48.87991666666666,-29.666499999999996,68.0,8.440379138403678,5.0,75.0,8.5,4.0,74.0,8.411896337925237,4.0,75.5,2.299999952316284,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,49.125656486000004,33.98505234,6.656251848,50.965912640999996,89.213341475,84.188097697,-0.04,0.02,-0.12
J025205-335740,J0252-3357,43.02120833333333,-33.96136111111111,69.0,7.523961722390672,3.0,97.0,10.91283647820309,5.0,111.0,12.617844506887856,6.0,127.0,3.799999952316284,113.5,3.799999952316284,,,70.63191253236776,45.058484293243225,0.0,0.0,0.0,0.0,,,,,,,107.403934002,45.635888703999996,147.557154298,52.104753018000004,89.391678572,74.76603170199999,-0.23,-0.23,-0.41
J043007-225444,J0430-2254,67.53058333333333,-22.91247222222222,166.0,19.913814300630605,11.0,211.0,23.795167576632025,11.0,150.0,17.0,8.0,145.9,4.400000095367432,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,30.934359878000002,36.005806101000005,5.395907909000001,54.611404386,89.634686708,88.953075822,0.05,0.58,-0.29
J233518-290716,J2335-2907,353.8275833333333,-29.12130555555555,267.0,31.652646018934973,17.0,408.0,45.88725313199735,21.0,329.0,36.584286244233326,16.0,164.9,5.0,,,,,90.88190263010735,28.354859756067462,82.02354811018735,39.800429998201636,0.0,0.0,,,,,,,121.492177248,27.469354367,150.832429528,40.140226655999996,89.74199742100001,59.425406466000005,0.18,0.37,-0.51
J072445-393119,J0724-3931,111.18899999999998,-39.52213888888888,245.0,26.462237244798484,10.0,264.0,29.42719830361022,13.0,168.0,18.607525359380812,8.0,72.3,2.200000047683716,72.7,2.4000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,36.067947745000005,37.339528908,72.34345376499999,74.48167796999999,90.657703578,101.306786434,0.46,0.77,-0.09
J041558-463749,J0415-4637,63.994541666666656,-46.630333333333326,171.0,19.3238194982255,9.0,287.0,31.932585238279724,14.0,358.0,40.07043798113517,18.0,,,477.9,14.399999618530273,,,69.79333644132258,30.496320643197055,0.0,0.0,0.0,0.0,,,,,,,92.730179429,28.264367041,43.20043698,46.430456760000006,91.047406197,80.303595534,-0.33,-0.38,-0.62
J023236-283926,J0232-2839,38.15304166666666,-28.657416666666663,127.0,15.009663553857562,8.0,183.0,20.85401639972502,10.0,142.0,15.831613941730643,7.0,135.7,4.099999904632568,,,,,38.90733200578084,33.82309989714389,0.0,0.0,0.0,0.0,,,,,,,98.405361176,34.869210784,38.320653141,44.258620953,91.379389167,77.381522628,-0.03,0.43,-0.44
J044914-254228,J0449-2542,72.31195833333332,-25.707916666666662,115.0,14.0089257261219,8.0,,,,,,,90.1,2.700000047683716,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,8.328775875,35.619146062,-36.004301161,54.809725363,92.51149743799999,75.176251303,0.09,,
J231347-441615,J2313-4416,348.44962499999997,-44.27091666666666,138.0,15.47384890710776,7.0,81.0,9.518928511129811,5.0,46.0,5.491812087098393,3.0,,,39.3,1.7999999523162842,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-13.648975641,34.091349038,76.937764883,47.014634947999994,92.788390815,62.457052135000005,0.4,0.96,0.64
J212347-471321,J2123-4713,320.94849999999997,-47.222583333333326,68.0,7.889233169326409,4.0,91.0,10.383159442096611,5.0,94.0,10.647065323364933,5.0,,,105.7,3.4000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,87.98801899,36.099430697,89.89790082,51.1718729,93.05845201,75.366222118,-0.14,-0.06,-0.35
J050732-510416,J0507-5104,76.88545833333332,-51.07119444444444,103.0,11.44945413545991,5.0,31.0,3.6891733491393435,2.0,12.0,1.562049935181331,1.0,,,19.6,1.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,63.091598451,31.777290165,60.907244682,54.306613304,94.22039985699999,74.598841571,0.52,1.61,1.43
J023514-470932,J0235-4709,38.81020833333333,-47.15894444444444,134.0,15.118200951171406,7.0,172.0,19.412367192076292,9.0,194.0,21.82567295640618,10.0,,,246.3,7.5,,,92.88755358909252,24.287534579801488,131.9540930421784,38.788180064981184,0.0,0.0,,,,,,,114.428706467,24.600180231,166.903913021,38.036899629,94.288058579,58.594123872999994,-0.19,-0.2,-0.3
J230305-303011,J2303-3030,345.77395833333327,-30.503138888888884,108.0,11.901260437449473,5.0,205.0,22.808989455914087,10.0,276.0,30.94769781421552,14.0,479.0,14.399999618530273,533.0,16.100000381469727,,,110.10341228902624,31.2126334390129,54.87680906678589,38.17413815205247,0.0,0.0,,,,,,,123.554244637,30.234430246000002,103.944122791,39.010170934,94.515427947,65.312135486,-0.56,-0.51,-0.76
J224018-523152,J2240-5231,340.079125,-52.53113888888888,55.0,6.264982043070834,3.0,43.0,4.742362280551751,2.0,40.0,4.47213595499958,2.0,,,67.1,2.299999952316284,,,66.1074588531969,30.417854765746135,0.0,0.0,0.0,0.0,,,,,,,91.05123579500001,29.862002845,75.971573591,47.180955174999994,94.522289932,62.2244438,-0.06,0.12,0.29
J234743-494627,J2347-4946,356.93199999999996,-49.77438888888888,284.0,30.83115307606902,12.0,251.0,28.2667649369361,13.0,211.0,23.795167576632025,11.0,,,114.9,3.5999999046325684,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,34.450419247,26.805012404,7.904685102,39.83508347,95.288544893,64.17402417199999,0.29,0.3,0.15
J000809-394522,J0008-3945,2.0382499999999997,-39.756361111111104,146.0,16.64812301732541,8.0,169.0,19.147062437878038,9.0,188.0,20.84322431870847,9.0,150.1,5.400000095367432,134.2,4.199999809265137,,,65.88694227191074,33.06403733225314,85.75974644765553,45.462548378042825,0.0,0.0,,,,,,,101.796172559,31.534885048,120.588779449,43.947804171,96.661105752,68.374887377,-0.01,-0.18,-0.17
J030406-450342,J0304-4503,46.025375,-45.06177777777777,59.0,6.618912297349165,3.0,49.0,5.745432968889291,3.0,26.0,3.2802438933713454,2.0,,,,,,,77.55271499778844,29.25171103637391,40.7471494815575,45.76472905455805,0.0,0.0,,,,,,,64.85635042199999,29.651830396,78.040197492,49.035027162,97.68486768,66.958784716,,1.08,0.22
J005109-422632,J0051-4226,12.789583333333331,-42.442361111111104,1462.0,162.9676041426639,72.0,1544.0,172.53509787866352,77.0,1267.0,141.49872790947626,63.0,,,689.8,20.799999237060547,,,208.76294630985714,46.593880988814966,93.96432731233239,63.411348557260105,0.0,0.0,,,,,,,229.298755527,49.64141582,208.94742012,77.693180432,98.960988224,79.644539276,0.24,0.34,-0.07
J071247-211441,J0712-2114,108.19641666666665,-21.244749999999996,108.0,12.870120434556936,7.0,108.0,12.870120434556936,7.0,113.0,12.794139283281233,6.0,86.3,2.5999999046325684,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,27.989704162000002,52.877098119,184.871897101,67.303934325,99.671639502,92.25039564900001,0.09,-0.08,0.0
J030954-343748,J0309-3437,47.477999999999994,-34.63013888888889,108.0,11.901260437449473,5.0,121.0,13.505924625881784,6.0,115.0,12.971121771072847,6.0,67.8,2.0999999046325684,82.2,2.700000047683716,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,105.920366943,48.434959868,-45.776132493999995,57.339689483,100.081965327,94.528633771,0.18,0.09,-0.14
J024709-281049,J0247-2810,41.787499999999994,-28.180472222222217,133.0,16.058953888718904,9.0,108.0,12.354756169184402,6.0,35.0,4.031128874149275,2.0,22.9,0.800000011920929,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,41.297342628,33.281460734,9.288084693,37.156500991,102.00108587700001,63.584300688,0.66,1.92,0.25
J033002-503519,J0330-5035,52.50970833333333,-50.588611111111106,80.0,8.94427190999916,4.0,82.0,9.123595782365635,4.0,68.0,7.889233169326409,4.0,,,45.3,1.600000023841858,,,72.88224202213577,24.564094361906626,0.0,0.0,0.0,0.0,,,,,,,93.194387853,24.482949603999998,71.609482169,41.33637303,102.382458746,54.729003743999996,0.18,0.32,-0.03
J001759-274821,J0017-2748,4.495833333333333,-27.805861111111106,275.0,32.86715685908959,18.0,447.0,50.27017008127186,23.0,298.0,33.36225412048772,15.0,343.9,10.300000190734863,,,,,175.39074254218795,34.88771693375045,194.57386158897185,44.0514137115116,0.0,0.0,,,,,,,223.334491253,30.574854703,228.35835814499998,39.019907249,102.47746855000001,63.20142117499999,-0.08,0.69,-0.58
J042605-441104,J0426-4411,66.52333333333333,-44.1846111111111,133.0,15.029637387508723,7.0,157.0,17.6207264322445,8.0,146.0,16.19135571840728,7.0,,,160.4,4.900000095367432,,,133.42854202858766,31.150175516582948,0.0,0.0,0.0,0.0,,,,,,,134.609147906,29.29879373,107.51825571100001,44.926604433,102.831989527,77.004462112,-0.06,0.12,-0.2
J233657-484728,J2336-4847,354.23962499999993,-48.79136111111111,103.0,11.44945413545991,5.0,108.0,12.354756169184402,6.0,88.0,10.121264743103996,5.0,,,63.1,2.0999999046325684,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,28.150115162,27.871167422,117.098264396,37.823393984000006,103.29189896599999,67.314042688,0.16,0.35,-0.06
J004519-231002,J0045-2310,11.330041666666665,-23.167388888888887,61.0,9.284934033152847,7.0,81.0,9.033825324855467,4.0,88.0,10.121264743103996,5.0,138.6,4.199999809265137,,,,,52.744572512747574,34.55471275594919,0.0,0.0,0.0,0.0,,,,,,,122.285597026,33.236628233,113.64297568799999,47.665113671,103.361882269,69.038834547,-0.31,-0.14,-0.34
J024610-294522,J0246-2945,41.54208333333333,-29.756111111111107,80.0,9.433981132056603,5.0,137.0,15.38473269186046,7.0,95.0,10.735455276791944,5.0,84.1,2.5999999046325684,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,17.57555455,36.213204111,94.2947492,48.548273911,103.464968503,63.082766193999994,-0.02,0.62,-0.64
J032444-291821,J0324-2918,51.18429166666666,-29.305861111111106,164.0,19.74740489279541,11.0,163.0,18.619613314996634,9.0,187.0,20.75307206174546,9.0,236.5,7.099999904632568,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,78.46950739600001,38.366668228,10.270122439000001,46.988611066,104.111902416,73.84443100099999,-0.14,-0.23,0.01
J053013-284639,J0530-2846,82.55749999999999,-28.777499999999996,82.0,10.160708636704431,6.0,,,,,,,88.8,2.700000047683716,,,,,45.87956300398455,35.60591839940083,0.0,0.0,0.0,0.0,,,,,,,77.878393233,33.289643162,126.06965005400001,45.316332719,104.895010591,77.220225755,-0.03,,
J003134-514325,J0031-5143,7.8932916666666655,-51.723861111111106,78.0,8.765842800324451,4.0,41.0,5.728001396647874,4.0,58.0,7.045565981523415,4.0,,,56.2,4.0,,,49.22174873463755,28.722829913602034,0.0,0.0,0.0,0.0,,,,,,,36.703828722000004,31.251053143,62.987096608,40.115908911000005,105.576783419,64.070480676,0.11,-0.59,0.77
J232805-411747,J2328-4117,352.0223333333333,-41.296499999999995,113.0,12.794139283281233,6.0,87.0,10.034440691936945,5.0,68.0,7.889233169326409,4.0,,,61.5,2.299999952316284,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,68.710789084,47.882350892,54.514188319,58.739114601000004,105.903580785,90.736838119,0.19,0.42,0.31
J004512-370548,J0045-3705,11.300458333333331,-37.0968611111111,246.0,26.947356085523495,11.0,248.0,27.550680572356104,12.0,227.0,25.224789394561853,11.0,329.3,9.899999618530273,102.8,3.5,,,170.42497430769114,43.41863926589787,107.04638384834062,48.40735942197599,0.0,0.0,,,,,,,214.581221342,39.917892529,180.617645383,48.506501923,106.221489608,61.330966216,-0.11,0.15,-0.01
J032615-324324,J0326-3243,51.562708333333326,-32.72336111111111,88.0,9.666436778875658,4.0,105.0,11.629703349613008,5.0,101.0,11.269871339105874,5.0,94.7,2.9000000953674316,104.8,3.5,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,100.80279409900001,41.963855895,115.368157625,61.509905812,106.285788119,87.351565894,-0.03,0.07,-0.21
J215839-375238,J2158-3752,329.6654583333333,-37.87738888888888,93.0,10.558882516630252,5.0,111.0,12.617844506887856,6.0,130.0,14.7648230602334,7.0,41.0,1.2999999523162842,55.4,2.0999999046325684,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,33.630937338,47.384603051999996,25.115367025,67.25382297099999,107.418373227,75.471479801,0.31,-0.27,-0.21
J224148-355947,J2241-3559,340.45149999999995,-35.99658333333333,384.0,42.84343590329796,19.0,417.0,46.6892921342785,21.0,386.0,43.02278466115368,19.0,263.2,7.900000095367432,278.5,8.5,,,108.69641525051075,48.43233444643184,0.0,0.0,0.0,0.0,,,,,,,141.093254089,47.631869854,72.289019823,58.422826281,107.438661158,92.580337313,0.14,0.13,-0.1
J221135-485053,J2211-4850,332.89666666666665,-48.84819444444444,111.0,12.617844506887856,6.0,153.0,17.265283084849784,8.0,111.0,12.617844506887856,6.0,,,103.3,3.200000047683716,,,28.096542905199936,23.879386506700893,46.00716760897292,39.70944308535947,0.0,0.0,,,,,,,65.332151949,26.48992446,108.31939428999999,37.373126555,107.717335224,66.763114185,0.02,0.55,-0.38
J013815-292405,J0138-2924,24.564124999999997,-29.401499999999995,68.0,7.432361670424819,3.0,75.0,8.5,4.0,93.0,10.558882516630252,5.0,58.0,1.7999999523162842,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,66.69035553900001,31.827126375,19.029540941,42.766153675,107.780508697,57.931611202,0.06,-0.37,-0.12
J052318-530837,J0523-5308,80.825375,-53.14366666666666,47.0,5.107837115648854,2.0,72.0,8.2365041127896,4.0,76.0,8.588364221433556,4.0,,,45.0,1.600000023841858,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,19.731938838999998,38.553626154999996,13.830697164,51.495925463,107.869759202,81.426648179,0.01,-0.09,-0.51
J052506-233811,J0525-2338,81.27699999999999,-23.636416666666662,786.0,93.69610450813845,51.0,890.0,100.18482919085105,46.0,810.0,90.33825324855468,40.0,398.0,11.899999618530273,,,,,76.94839647918087,38.01415630995542,0.0,0.0,0.0,0.0,,,,,,,124.35980886200001,36.582316694,37.730295211,54.234580834999996,107.907965779,77.659304784,0.26,0.16,-0.15
J033337-311314,J0333-3113,53.40724999999999,-31.220722222222218,95.0,10.735455276791944,5.0,125.0,13.865424623862047,6.0,115.0,12.971121771072847,6.0,116.8,3.5,143.4,4.599999904632568,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,69.541886449,32.851774865,190.032348037,51.509171255,108.50317776199999,74.04199495499999,-0.08,0.14,-0.33
J043843-233656,J0438-2336,69.68324999999999,-23.61569444444444,68.0,7.889233169326409,4.0,129.0,14.676852523616908,7.0,97.0,10.91283647820309,5.0,83.8,3.0999999046325684,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,86.46268397600001,41.916082947,153.085961938,52.788492472,109.224684536,85.255557572,-0.08,0.49,-0.76
J221702-190204,J2217-1902,334.2595416666666,-19.034611111111108,142.0,16.81190054693401,9.0,174.0,19.58979326077741,9.0,179.0,20.035218990567586,9.0,149.7,4.5,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,58.846533298,52.388100261,31.476832926000004,54.959191535,109.81032252300001,129.618704576,-0.02,-0.05,-0.24
J220211-492523,J2202-4925,330.5499166666666,-49.423083333333324,104.0,12.006664815842909,6.0,107.0,12.267436570041845,6.0,77.0,8.676981041814026,4.0,,,103.2,3.299999952316284,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,30.106524006,31.301696296,134.700477123,44.06686948,110.172726214,66.573822955,0.0,0.56,-0.03
J022928-364356,J0229-3643,37.36841666666666,-36.73241666666666,263.0,28.507718253132783,11.0,340.0,38.01315561749642,17.0,362.0,40.42820797413608,18.0,116.9,3.5,230.3,7.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,78.696981072,56.97608042700001,103.68341207499999,56.816607131,110.301166773,87.184592318,0.31,-0.11,-0.31
J052648-234255,J0526-2342,81.70129166666666,-23.715472222222218,144.0,16.981166037701886,9.0,240.0,27.294688127912362,13.0,278.0,31.126194756185665,14.0,157.8,4.800000190734863,,,,,62.60811242462623,38.49723578484,0.0,0.0,0.0,0.0,,,,,,,102.266378701,38.165630972,44.718757272,54.944370709,110.589429736,75.837963992,-0.04,-0.25,-0.61
J220007-194547,J2200-1945,330.033125,-19.763249999999996,62.0,7.378346698278687,4.0,,,,,,,105.1,3.200000047683716,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,126.84661150000001,51.932881971,76.35310292199999,61.556843146,110.76553911,141.568970947,-0.2,,
J015651-304309,J0156-3043,29.21520833333333,-30.71930555555555,84.0,9.303762679690406,4.0,98.0,11.001818031580054,5.0,99.0,11.090987332063815,5.0,53.5,1.7000000476837158,42.9,2.0999999046325684,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,35.225063562,41.574569236,84.176413715,56.296125747999994,112.331278622,95.339506324,0.17,-0.02,-0.18
J073358-500850,J0733-5008,113.49445833333331,-50.14741666666666,139.0,15.563097378092833,7.0,156.0,17.531685600648903,8.0,115.0,12.971121771072847,6.0,,,36.0,1.2999999523162842,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,14.905136079,34.294743768,-8.636785671,58.139874637000005,113.427989185,92.207287261,0.43,0.52,-0.14
J010645-403419,J0106-4034,16.68795833333333,-40.572083333333325,2146.0,239.35154062591704,106.0,1549.0,172.9826869949707,77.0,1099.0,122.89430418046233,55.0,,,650.9,19.600000381469727,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,93.359068036,36.272675721999995,213.77162635300002,58.53153052,114.014208317,74.14746846599999,0.38,0.58,0.39
J041642-361212,J0416-3612,64.17833333333333,-36.20344444444444,79.0,8.854942122905152,4.0,80.0,8.94427190999916,4.0,87.0,9.575489543621256,4.0,97.7,3.0,106.5,3.4000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,48.934429884,58.108200436,163.860246539,65.574526315,114.645294845,95.31667040900001,-0.08,-0.14,-0.02
J225926-481825,J2259-4818,344.85949999999997,-48.30705555555555,72.0,8.2365041127896,4.0,,,,,,,,,54.5,2.200000047683716,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,33.902049065,25.81203707,48.085268586999995,34.878933463,114.969737828,53.895756694,0.09,,
J015913-530853,J0159-5308,29.80545833333333,-53.148222222222216,69.0,7.975587752636166,4.0,66.0,7.249827584156744,3.0,60.0,6.708203932499369,3.0,,,54.7,1.7999999523162842,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,27.100864798000003,28.631568711,31.969603151000005,41.795197972000004,115.932568908,63.503120642999995,0.07,0.16,0.05
J015301-190656,J0153-1906,28.256374999999995,-19.11575,54.0,6.7201190465645775,4.0,118.0,13.23782459469833,6.0,179.0,20.035218990567586,9.0,140.7,4.199999809265137,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,37.38265112,40.425950285999996,50.842624158,48.868332790000004,118.149474263,70.635476347,-0.36,-0.71,-0.93
J235502-212536,J2355-2125,358.7588333333333,-21.42683333333333,150.0,18.027756377319946,10.0,457.0,51.61869816258446,24.0,551.0,61.80622945949705,28.0,449.4,13.5,,,,,87.09780857475525,39.113658543120316,0.0,0.0,0.0,0.0,,,,,,,133.229315281,38.041920221000005,78.587956727,47.711320791000006,118.559986353,77.966579006,-0.42,-0.32,-1.33
J001932-422621,J0019-4226,4.884291666666666,-42.43933333333333,86.0,9.484724561103501,4.0,135.0,15.20690632574555,7.0,166.0,18.427153876819936,8.0,,,209.5,6.400000095367432,,,114.04719865848698,32.147511818637604,0.0,0.0,0.0,0.0,,,,,,,139.194339514,30.040521585,113.836497068,44.3779508,119.058281183,62.843234984000006,-0.28,-0.35,-0.54
J225022-420613,J2250-4206,342.59258333333327,-42.10372222222222,82.0,9.123595782365635,4.0,113.0,12.794139283281233,6.0,93.0,10.558882516630252,5.0,,,81.5,2.700000047683716,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,84.348469973,34.410246151,62.142137438,41.676014145,120.25516480200001,70.401214733,0.0,0.33,-0.38
J014308-362258,J0143-3622,25.78666666666666,-36.38291666666666,75.0,8.5,4.0,79.0,9.34933152690608,5.0,103.0,11.44945413545991,5.0,115.0,3.5,154.2,4.800000190734863,,,157.0562985456118,54.88151721197537,175.80767334837878,61.395943276784976,0.0,0.0,,,,,,,165.60944914799998,53.434968253,263.668477535,59.002014052999996,121.248550713,77.75452113,-0.16,-0.45,-0.06
J233219-411837,J2332-4118,353.0792916666666,-41.310333333333325,386.0,41.78468619003857,16.0,484.0,54.023698503527136,24.0,491.0,55.09818508807708,25.0,,,493.5,14.899999618530273,,,132.58400564869044,60.80527964499237,0.0,0.0,0.0,0.0,,,,,,,259.82549786600003,46.974889976,172.423392534,85.257856605,121.421329677,109.91594733699999,-0.08,-0.02,-0.27
J041909-211248,J0419-2112,64.78841666666666,-21.21333333333333,86.0,10.486181383134664,6.0,133.0,15.029637387508723,7.0,106.0,11.72006825918689,5.0,82.0,2.5,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,54.43348363,41.802920216000004,59.76543203,65.654916542,122.009336948,94.6057515,0.02,0.39,-0.52
J015838-393204,J0158-3932,29.658916666666663,-39.53447222222222,146.0,16.19135571840728,7.0,149.0,16.911830178901393,8.0,170.0,19.235384061671343,9.0,131.7,4.0,253.1,7.699999809265137,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,109.29864644999999,33.034067506,156.600624323,48.878064392,122.463926673,55.941375795,0.04,-0.22,-0.02
J073326-275007,J0733-2750,113.36183333333332,-27.835416666666664,45.0,5.408326913195984,3.0,,,,,,,17.5,1.7999999523162842,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,59.862267226,54.542658683,37.497714162,72.23015913600001,124.240919948,96.092260967,0.35,,
J075523-423958,J0755-4239,118.84662499999999,-42.66627777777777,245.0,27.28094573140748,12.0,317.0,35.50901294037896,16.0,215.0,24.150569351466643,11.0,,,136.9,4.300000190734863,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,2.0616678520000002,54.527970183,-53.991325200000006,80.994407451,124.877236784,109.176456667,0.19,0.66,-0.31
J060425-422530,J0604-4225,91.10470833333332,-42.42502777777777,569.0,63.416165131612935,28.0,555.0,62.16309194369276,28.0,475.0,53.21888762460185,24.0,,,244.7,7.400000095367432,,,193.29069738157227,36.480659282924435,183.25265639373575,48.36894200872032,0.0,0.0,,,,,,,218.774318695,32.744207025,196.185007691,45.093578699999995,125.06897747500001,67.7936068,0.27,0.26,0.03
J053842-361223,J0538-3612,84.67887499999999,-36.20641666666666,92.0,9.676776322722356,3.0,105.0,11.629703349613008,5.0,111.0,12.617844506887856,6.0,126.8,3.799999952316284,154.4,4.900000095367432,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,79.22116667,59.947813529,258.164227009,77.239047451,125.192835927,94.693413024,-0.12,-0.09,-0.16
J234947-235250,J2349-2352,357.44608333333326,-23.880666666666663,73.0,8.84816365128946,5.0,,,,,,,47.6,1.7999999523162842,,,,,59.767968675326195,30.523134657496673,0.0,0.0,0.0,0.0,,,,,,,89.33266997300001,30.712578198,26.909470558000002,39.966251499,125.45247375999999,64.626510778,0.16,,
J061306-352112,J0613-3521,93.27579166666665,-35.35338888888889,109.0,11.99208072020865,5.0,156.0,17.531685600648903,8.0,188.0,20.84322431870847,9.0,157.8,4.800000190734863,185.9,6.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,136.266246438,50.717313251,167.986378074,64.974154094,125.71628391699998,79.259605131,-0.14,-0.32,-0.43
J063746-353648,J0637-3536,99.44333333333331,-35.61333333333333,132.0,14.94121815649581,7.0,123.0,14.152384958020328,7.0,154.0,17.35396208362805,8.0,220.9,6.599999904632568,141.4,4.400000095367432,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,73.76057654600001,56.827180384,231.052711606,65.278351374,126.24797225,98.102223762,-0.2,-0.38,0.08
J054223-514257,J0542-5142,85.59779166666665,-51.71594444444444,128.0,14.589036979869508,7.0,69.0,7.975587752636166,4.0,45.0,4.924428900898052,2.0,,,29.8,1.399999976158142,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,38.410820067,39.406913687999996,62.834478915000005,54.348290708,126.297950745,77.41991589199999,0.46,0.73,0.74
J040121-292127,J0401-2921,60.33987499999999,-29.35758333333333,152.0,18.194504664870657,10.0,385.0,43.384905209070126,20.0,443.0,49.46200562047601,22.0,778.8,23.399999618530273,,,990.0,40.0,285.31747701123305,43.606535059640386,115.2028788285782,48.913877633498345,0.0,0.0,,,,,,,259.010851383,32.197945628999996,198.178440332,42.891881117,126.77821517000001,72.607797762,-0.62,-0.24,-1.11
J072852-472051,J0728-4720,112.21849999999999,-47.34774999999999,47.0,5.107837115648854,2.0,86.0,9.484724561103501,4.0,87.0,9.575489543621256,4.0,,,77.9,2.5,,,66.5196708964722,38.68586056629181,0.0,0.0,0.0,0.0,,,,,,,154.10730242699998,40.993328414000004,163.055762649,57.689397901999996,126.889199018,99.623965745,-0.16,-0.02,-0.72
J230328-422629,J2303-4226,345.86979166666663,-42.44163888888888,78.0,8.765842800324451,4.0,92.0,10.47091209016674,5.0,119.0,13.32704018152568,6.0,,,83.8,2.9000000953674316,,,89.78518513966475,30.98615867284361,0.0,0.0,0.0,0.0,,,,,,,86.801365018,28.734176253999998,6.368178409,39.572720085,128.175392747,60.687535101,-0.02,-0.44,-0.2
J061955-542713,J0619-5427,94.98199999999999,-54.45380555555555,99.0,11.090987332063815,5.0,91.0,10.383159442096611,5.0,105.0,11.629703349613008,5.0,,,166.1,5.099999904632568,,,335.1198627464102,59.85074769521623,0.0,0.0,0.0,0.0,,,,,,,247.801467776,59.165751234000005,166.459262371,77.635195037,129.600346088,105.793063711,-0.16,-0.24,0.1
J065548-241620,J0655-2416,103.95312499999999,-24.272444444444442,113.0,13.292479076530457,7.0,170.0,19.235384061671343,9.0,169.0,19.147062437878038,9.0,106.6,3.200000047683716,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,105.317957699,61.96494828,-10.753576644,101.3228093,129.84094023699998,94.33825447,0.02,0.01,-0.49
J004542-484638,J0045-4846,11.426708333333332,-48.777472222222215,119.0,13.32704018152568,6.0,111.0,12.617844506887856,6.0,80.0,8.94427190999916,4.0,,,85.5,2.799999952316284,,,86.06546265534858,29.78384149235542,243.75033180376226,44.83836598097885,0.0,0.0,,,,,,,125.873073936,29.159801954,223.99914264699999,36.20942624,130.422532558,66.727180223,0.1,0.56,0.08
J213924-423520,J2139-4235,324.85091666666665,-42.58897222222222,102.0,11.359577456930342,5.0,103.0,11.44945413545991,5.0,92.0,10.47091209016674,5.0,,,78.0,2.700000047683716,,,165.15938145242527,43.06143461818227,89.81291179279685,64.38069547820878,0.0,0.0,,,,,,,152.931392193,46.542135935,124.59897995,60.094182066,132.88584351499998,95.015669856,0.09,0.19,-0.01
J012348-462320,J0123-4623,20.95295833333333,-46.38894444444444,147.0,16.28158468945821,7.0,129.0,14.676852523616908,7.0,130.0,14.7648230602334,7.0,,,109.5,3.4000000953674316,,,73.22716135308976,29.74835862836169,0.0,0.0,0.0,0.0,,,,,,,106.674306095,29.330462224999998,110.040873289,38.436177533,133.158236742,74.946237263,0.09,-0.01,0.16
J005855-521926,J0058-5219,14.732999999999999,-52.3241111111111,170.0,19.235384061671343,9.0,203.0,22.629405648403583,10.0,215.0,24.150569351466643,11.0,,,81.1,2.5999999046325684,,,164.61450072388126,34.41710191913676,117.34837041293308,45.52560431842128,0.0,0.0,,,,,,,138.396441936,30.117098040000002,108.224242926,43.676990687,133.564338088,72.979833213,0.24,-0.1,-0.21
J055116-455609,J0551-4556,87.81783333333333,-45.93599999999999,94.0,10.215674231297708,4.0,155.0,17.44276354251241,8.0,209.0,23.169160537231384,10.0,,,162.6,5.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,20.363360643,31.860044323,23.787301034000002,56.780472378,133.598312736,81.968780635,-0.18,-0.51,-0.6
J220732-203830,J2207-2038,331.88337499999994,-20.64183333333333,101.0,11.747765745025735,6.0,,,,,,,117.1,3.5,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,27.508197352,44.459034879,156.002536416,61.939581818,134.35781002,131.53783092400002,-0.06,,
J013355-233215,J0133-2332,23.481374999999996,-23.537666666666663,60.0,7.211102550927978,4.0,57.0,6.963476143421474,4.0,66.0,7.717512552629896,4.0,58.8,1.7999999523162842,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,70.08554041400001,29.482726532,91.136150062,41.824942494,134.674921632,62.252429872,0.01,-0.25,0.06
J072957-343919,J0729-3439,112.48920833333332,-34.65533333333333,126.0,13.95564401953561,6.0,225.0,25.04495957273639,11.0,234.0,26.297528400973352,12.0,255.5,7.699999809265137,161.7,5.199999809265137,,,157.1952391324989,72.99922511075505,130.67264921914284,72.62453995406648,0.0,0.0,,,,,,,219.906836748,69.438079657,248.662471771,70.863750348,135.125219822,111.682091995,-0.27,-0.07,-0.69
J040200-261540,J0402-2615,60.50366666666666,-26.261166666666664,95.0,11.236102527122116,6.0,151.0,17.088300090997937,8.0,128.0,14.136477637657835,6.0,144.9,4.400000095367432,,,,,149.30866132791294,38.58153072649525,241.89176478363873,55.23454080332164,206.63221022901755,78.06904128268448,,,,,,,206.06768131299998,34.715492724,154.12054955999997,46.195124105,135.13700664,79.11926053,-0.16,0.28,-0.55
J042325-312350,J0423-3123,65.85699999999999,-31.397277777777774,122.0,13.184839779079608,5.0,151.0,17.088300090997937,8.0,143.0,15.921369287847073,7.0,59.3,2.200000047683716,72.9,2.799999952316284,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,37.513587623999996,33.157475117,74.276283383,45.553012288000005,135.231465101,68.424935655,0.28,0.09,-0.25
J020555-344409,J0205-3444,31.481124999999995,-34.73583333333333,69.0,7.523961722390672,3.0,126.0,13.95564401953561,6.0,168.0,18.607525359380812,8.0,199.2,6.0,168.3,5.199999809265137,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,92.12098270700001,45.435058121000004,57.073738426,51.361771682,136.564135551,76.177149442,-0.4,-0.49,-0.72
J033553-543025,J0335-5430,53.97487499999999,-54.50708333333333,305.0,33.98896879871468,15.0,519.0,58.04834192291801,26.0,588.0,65.5624892754996,29.0,,,285.6,8.600000381469727,,,86.98443086304151,40.38136551944824,244.7112837626189,59.93874324669254,0.0,0.0,,,,,,,127.59745120999999,41.463266329,212.07031607599998,53.686228446,136.71919703499998,89.156558004,0.02,-0.21,-0.63
J014439-380519,J0144-3805,26.16458333333333,-38.08880555555555,70.0,8.06225774829855,4.0,85.0,9.86154146165801,5.0,98.0,11.001818031580054,5.0,78.5,2.4000000953674316,86.9,2.9000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,75.79101622099999,37.244756259,14.266632497,45.860846021,137.237712741,73.12315482,-0.04,-0.24,-0.23
J024549-353300,J0245-3533,41.45558333333333,-35.55016666666666,56.0,6.352952069707437,3.0,88.0,10.121264743103996,5.0,112.0,12.705904139414875,6.0,121.9,3.700000047683716,173.1,5.599999904632568,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,54.214287549,58.40908386,97.91843593099999,63.620827014,137.55716383499998,93.631767702,-0.3,-0.41,-0.54
J054609-335820,J0546-3358,86.53862499999998,-33.972249999999995,93.0,10.558882516630252,5.0,95.0,10.735455276791944,5.0,77.0,8.676981041814026,4.0,62.8,1.899999976158142,90.7,3.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,136.15156710099998,50.275526428,211.253464222,62.301094473,137.713715434,78.904153847,0.15,0.36,-0.03
J074812-525832,J0748-5258,117.05274999999999,-52.975583333333326,362.0,40.42820797413608,18.0,296.0,33.18373095358628,15.0,214.0,24.061587645041215,11.0,,,179.5,5.5,,,428.003316071073,63.37108649310161,0.0,0.0,0.0,0.0,,,,,,,296.804696321,45.660214733,-7.941564545,75.150911996,138.17279040800003,113.331056483,0.22,0.55,0.24
J235111-375322,J2351-3753,357.7974166666666,-37.88966666666666,56.0,6.352952069707437,3.0,45.0,5.408326913195984,3.0,52.0,6.003332407921454,3.0,76.8,2.4000000953674316,94.4,3.0999999046325684,,,181.2623694468882,46.36113993423108,55.03226273124239,55.508292751722365,0.0,0.0,,,,,,,240.83489179600002,41.870962516,161.675229669,59.65218575,138.42011988200002,77.44611649299999,-0.12,-0.25,0.26
J030429-433315,J0304-4333,46.12158333333333,-43.55430555555555,262.0,29.247905907944933,13.0,408.0,45.43830982772137,20.0,401.0,44.81082458513791,20.0,,,184.4,5.599999904632568,,,49.18973263963555,25.725785002447186,159.1424599139846,41.23018568066482,0.0,0.0,,,,,,,92.106319964,24.457776798,150.939911604,41.369680882,138.552129269,64.757211636,0.11,0.03,-0.53
J055757-303658,J0557-3036,89.48987499999998,-30.616111111111106,124.0,13.775340286178052,6.0,122.0,13.595587519485873,6.0,96.0,10.824047302187848,5.0,86.6,2.5999999046325684,77.9,3.200000047683716,,,85.60871033189838,37.43516984365558,0.0,0.0,0.0,0.0,,,,,,,114.67095464500001,37.871555801,123.138703406,52.905650664999996,139.271840453,88.503790834,0.13,0.41,0.02
J021440-211329,J0214-2113,33.669916666666666,-21.22472222222222,70.0,8.602325267042627,5.0,114.0,12.882546332150334,6.0,89.0,10.208329931972223,5.0,67.9,2.0999999046325684,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,80.072104931,33.411492856,103.982254863,52.992502349,139.41161334499998,71.37766003899999,0.01,0.42,-0.58
J025309-271928,J0253-2719,43.28995833333333,-27.324444444444442,42.0,5.1613951602255765,3.0,47.0,6.171709649683789,4.0,62.0,6.887670143089026,3.0,61.6,1.899999976158142,,,,,110.22211056718074,33.379422292456944,82.39569426613653,46.106922145685296,0.0,0.0,,,,,,,146.480426192,32.308263449,181.874752045,48.322800174,140.543729067,73.94931859900001,-0.15,-0.47,-0.13
J045316-394905,J0453-3949,73.31908333333332,-39.81816666666666,220.0,24.166091947189145,10.0,171.0,19.3238194982255,9.0,104.0,11.539497389401326,5.0,68.5,2.5,70.5,2.4000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,79.065285623,43.236885263,92.586435378,52.043694003,141.916409135,77.03485346699999,0.44,0.85,0.3
J031034-252748,J0310-2527,47.64458333333333,-25.463499999999996,60.0,7.211102550927978,4.0,,,,,,,162.0,4.900000095367432,,,,,103.86393636141742,34.182230500193256,59.530132257054746,44.445728081446816,0.0,0.0,,,,,,,111.120656133,32.350437135,125.19928813,43.195029794,143.14264059099997,64.950829606,-0.38,,
J224251-294646,J2242-2946,340.7129166666666,-29.779527777777773,77.0,9.180958555619343,5.0,,,,,,,51.0,1.600000023841858,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,44.175837189,26.404600689,92.33428537799999,38.761144704,143.34391057500002,64.782774402,0.16,,
J042214-384452,J0422-3844,65.56166666666665,-38.74780555555555,69.0,7.975587752636166,4.0,86.0,9.484724561103501,4.0,101.0,11.269871339105874,5.0,197.4,5.900000095367432,220.5,6.800000190734863,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,46.449031681,42.200216206,30.717305839,56.917263833,143.420174718,80.06770503599999,-0.4,-0.27,-0.26
J055108-491443,J0551-4914,87.78616666666666,-49.245527777777774,60.0,6.708203932499369,3.0,68.0,7.889233169326409,4.0,78.0,8.765842800324451,4.0,,,73.1,2.4000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,34.87187624,31.74747177,-24.059368297,51.59333349,145.517349243,70.80451399,-0.06,-0.23,-0.15
J232252-532202,J2322-5322,350.71962499999995,-53.36727777777777,130.0,14.7648230602334,7.0,178.0,19.945926902503178,9.0,197.0,22.09275899474758,10.0,,,242.6,7.400000095367432,,,231.66822387330996,44.740716541444144,74.973044660719,51.0281065127017,0.0,0.0,,,,,,,214.605152607,36.992867802,167.55554080000002,50.741416511,145.613506436,75.68556776099999,-0.2,-0.17,-0.37
J051046-314253,J0510-3142,77.69295833333332,-31.714888888888886,421.0,46.18885146872565,19.0,472.0,52.95129837879332,24.0,389.0,43.292147093901455,19.0,87.9,2.700000047683716,99.9,3.299999952316284,,,196.46552725724447,42.059510834959774,96.40362180156829,53.34841725545457,0.0,0.0,,,,,,,144.070133567,40.795331925,143.936365843,51.278641946,146.531507373,86.440631995,0.59,0.33,-0.14
J042932-270957,J0429-2709,67.38612499999999,-27.165833333333328,63.0,7.462573282722255,4.0,116.0,13.059862173851608,6.0,103.0,11.44945413545991,5.0,43.6,1.7000000476837158,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,75.89986920400001,37.429527481,-58.617059141000006,56.771146103,147.233858705,98.178981562,0.14,0.2,-0.73
J225137-545306,J2251-5453,342.9057083333333,-54.88524999999999,62.0,6.887670143089026,3.0,70.0,8.06225774829855,4.0,74.0,8.411896337925237,4.0,,,50.1,1.7999999523162842,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,59.363462031,31.206831614000002,95.78331559899999,49.547366193,147.261202335,71.55921556300001,0.07,-0.09,-0.14
J001055-274224,J0010-2742,2.7303749999999996,-27.70683333333333,84.0,10.322790320451153,6.0,88.0,10.121264743103996,5.0,54.0,6.177378084592201,3.0,59.4,1.7999999523162842,,,,,53.38455383483612,31.13690157712137,89.44258221327635,40.19767848426673,0.0,0.0,,,,,,,87.68390864099999,30.908770096,130.799397826,39.761564107999995,147.63006568,62.752005355,0.13,0.83,-0.06
J230200-534342,J2302-5343,345.49999999999994,-53.728444444444435,86.0,9.94786409235671,5.0,77.0,9.180958555619343,5.0,67.0,7.340980860893182,3.0,,,84.9,2.700000047683716,,,57.59872315070246,32.29380375659368,91.88788738771458,47.00310251025403,0.0,0.0,,,,,,,102.51171141900001,33.561381552,166.38325154799998,47.389483723000005,147.91341125999998,67.697728589,0.0,0.24,0.13
J025331-214211,J0253-2142,43.379374999999996,-21.703194444444442,105.0,12.619429464123963,7.0,136.0,15.295751043999116,7.0,105.0,11.629703349613008,5.0,100.7,3.0999999046325684,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,65.236389637,40.027535239,-74.802570045,50.483996566,147.99642562900002,82.038102362,0.01,0.44,-0.31
J225710-362744,J2257-3627,344.2937083333333,-36.46236111111111,554.0,62.07382701267903,28.0,851.0,95.34678809482783,43.0,1082.0,120.92658930111277,54.0,1279.7,45.20000076293945,966.2,29.100000381469727,700.0,60.0,200.52907127876435,57.81654911464209,75.56785315655682,59.0609822514736,0.0,0.0,,,,,,,290.952920914,53.604691464,175.419151783,59.429716866,148.463755846,83.930626431,-0.32,-0.41,-0.51
J034301-262945,J0343-2629,55.75637499999999,-26.495972222222218,87.0,10.568348972285122,6.0,86.0,9.94786409235671,5.0,61.0,7.294518489934754,4.0,45.2,1.399999976158142,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,70.266768336,32.580852758000006,77.93083787,41.774302313,148.518770933,73.87116296100001,0.25,0.58,0.01
J044400-213010,J0444-2130,71.00054166666666,-21.503027777777774,143.0,16.89644933114647,9.0,181.0,20.678733036624852,10.0,134.0,15.118200951171406,7.0,61.6,1.899999976158142,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-0.6262031969999999,37.124899867,26.428902521999998,56.463394585,148.994371295,84.716782209,0.32,0.51,-0.28
J213511-331242,J2135-3312,323.7985833333333,-33.21169444444444,62.0,6.887670143089026,3.0,111.0,12.617844506887856,6.0,160.0,17.88854381999832,8.0,221.4,6.699999809265137,167.4,5.199999809265137,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,18.532911316,67.703237985,122.128084302,72.913527845,149.076446891,169.25384347600001,-0.48,-0.62,-0.69
J214547-314233,J2145-3142,326.44583333333327,-31.709416666666662,165.0,18.7949461292125,9.0,184.0,20.483163818121458,9.0,169.0,19.147062437878038,9.0,144.3,4.400000095367432,188.1,5.900000095367432,,,187.09411395056367,57.19899756250745,203.64509502884079,59.62027122704451,0.0,0.0,,,,,,,194.79803741,52.459443021,242.89269745299998,58.386522264,150.256291032,146.479554525,0.05,0.14,-0.13
J220014-541106,J2200-5411,330.0597083333333,-54.18516666666666,58.0,6.529931086925804,3.0,88.0,9.666436778875658,4.0,117.0,13.148764200486676,6.0,,,207.9,6.300000190734863,,,280.3022808587712,51.14777144834356,69.68711749843384,66.43269327292187,0.0,0.0,,,,,,,234.25281047800001,41.907307957,165.264859796,67.849870753,150.806874037,94.78479925900001,-0.41,-0.48,-0.5
J230914-305912,J2309-3059,347.30954166666663,-30.986805555555552,394.0,43.74197069177382,19.0,538.0,60.1950164050148,27.0,525.0,58.58540773947041,26.0,562.3,16.899999618530273,504.6,15.199999809265137,,,295.122540438807,42.27569246033351,343.8417501185735,52.06584274421061,109.21115185953269,65.0889831908424,,,,,419.61237,85.29327,306.174039841,31.933204677,344.421923161,43.539106674,151.39243006700002,65.996211856,-0.13,0.04,-0.37
J073937-465625,J0739-4656,114.90512499999998,-46.94044444444444,118.0,13.23782459469833,6.0,149.0,16.911830178901393,8.0,124.0,13.775340286178052,6.0,,,126.1,3.9000000953674316,,,81.00411998296102,36.00639308151277,285.26889411539196,57.245996127840826,0.0,0.0,,,,,,,147.069737315,37.664414612,103.626184165,53.761144832999996,153.151467443,94.340502413,-0.02,0.31,-0.28
J044822-504133,J0448-5041,72.09295833333333,-50.692694444444435,76.0,8.588364221433556,4.0,108.0,12.354756169184402,6.0,126.0,14.413882197381803,7.0,,,40.4,1.5,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,4.647625145,34.330133695,-27.714161202,58.7726294,155.77246248699998,77.933307228,0.2,-0.26,-0.42
J035410-265013,J0354-2650,58.541958333333326,-26.837138888888884,98.0,11.490865937778581,6.0,114.0,12.882546332150334,6.0,104.0,11.539497389401326,5.0,86.5,3.0999999046325684,,,,,56.192367937439876,35.86746118067935,0.0,0.0,0.0,0.0,,,,,,,115.564569831,34.751758941,97.840048373,51.932073282000005,156.147807837,77.72242027200001,0.05,0.16,-0.18
J075059-513444,J0750-5134,117.74912499999998,-51.57897222222221,125.0,13.865424623862047,6.0,139.0,15.563097378092833,7.0,144.0,16.011246047700347,7.0,,,165.5,5.0,,,77.24280653499204,42.44433899792827,0.0,0.0,0.0,0.0,,,,,,,157.50785172000002,41.996183896000005,89.498691261,64.54456139700001,158.19992125,90.032421171,-0.09,-0.06,-0.13
J062843-280519,J0628-2805,97.18016666666665,-28.088749999999997,112.0,13.207573584879245,7.0,121.0,14.505516192124981,8.0,138.0,15.47384890710776,7.0,160.1,4.800000190734863,,,,,127.31998002201125,33.7253255484695,0.0,0.0,0.0,0.0,,,,,,,150.97287297199998,31.174455803999997,93.071244657,46.085947747,158.331468701,79.64847248699999,-0.14,-0.22,-0.09
J000601-295549,J0006-2955,1.5047499999999998,-29.93044444444444,97.0,11.40570032922135,6.0,187.0,21.205895406702354,10.0,228.0,24.896586111352697,10.0,87.5,2.700000047683716,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,161.962926388,31.507558999,152.206525207,39.87131908,158.360302448,60.963159524999995,0.04,-0.34,-0.78
J042959-372700,J0429-3727,67.49941666666666,-37.45019444444444,65.0,7.158910531638177,3.0,143.0,15.921369287847073,7.0,231.0,26.030943125442075,12.0,466.3,16.5,466.8,14.199999809265137,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,132.669359446,56.71135542099999,100.078217685,73.01719400200001,158.99501740899998,108.640904762,-0.75,-0.82,-0.94
J063059-240645,J0630-2406,97.74804166666665,-24.11258333333333,90.0,10.816653826391969,6.0,110.0,12.529964086141668,6.0,101.0,11.269871339105874,5.0,105.4,3.200000047683716,,,,,98.48515119136098,35.60574200458652,93.99176313633234,42.76259063596891,0.0,0.0,,,,,,,136.504560709,32.409578217,172.683686018,44.456864259999996,159.38161313499998,76.841557684,-0.06,0.15,-0.24
J224236-420422,J2242-4204,340.65324999999996,-42.072916666666664,118.0,13.23782459469833,6.0,210.0,23.706539182259394,11.0,188.0,20.84322431870847,9.0,,,104.1,3.299999952316284,,,41.58854295848402,28.831699778125053,185.9609605137222,43.313186419913535,0.0,0.0,,,,,,,53.699094802,26.873185305,141.98511838899998,38.252117237,159.47252512,58.675884967,0.04,0.19,-0.69
J051811-514404,J0518-5144,79.54933333333332,-51.734444444444435,57.0,6.441273166075167,3.0,54.0,6.177378084592201,3.0,55.0,6.264982043070834,3.0,,,76.0,2.5999999046325684,,,206.57104732613232,39.616797809990246,257.0332292102241,57.408652506332004,0.0,0.0,,,,,,,93.796946108,31.253987805,196.567997336,52.81426374,160.19167006,79.17025419699999,-0.09,-0.03,0.06
J001259-395426,J0012-3954,3.249541666666666,-39.90733333333333,1609.0,176.68562476896642,73.0,2009.0,224.412143165204,100.0,2015.0,225.39576304802182,101.0,493.6,17.399999618530273,839.9,25.299999237060547,,,220.91619738375732,38.91136599146054,203.26982733246612,50.688415985161804,0.0,0.0,,,,,,,229.178771377,33.744669061,222.68936038,48.480448972,160.770580173,67.057086692,0.45,-0.01,-0.26
J032213-462649,J0322-4626,50.55541666666666,-46.44705555555555,89.0,9.757561170702441,4.0,225.0,25.04495957273639,11.0,382.0,42.66427076606373,19.0,,,1145.0,34.400001525878906,910.0,60.0,448.1322401295714,50.81628131227966,292.25740785585975,48.87046867620596,62.4661152021856,64.41875198948469,,,,,,,424.517601728,26.920713449,319.60991025000004,37.698860243000006,160.991579294,57.222940007,-0.81,-0.9,-1.11
J020706-274725,J0207-2747,31.775083333333328,-27.790305555555552,62.0,7.378346698278687,4.0,51.0,6.4815121692395214,4.0,57.0,6.441273166075167,3.0,62.7,2.299999952316284,,,,,120.54852952917041,32.172181535102695,0.0,0.0,0.0,0.0,,,,,,,114.96899277,29.768324309,91.66738390900001,42.962261919,161.514773965,66.17514155699999,-0.01,-0.19,0.23
J232741-451056,J2327-4510,351.92112499999996,-45.18227777777777,203.0,22.629405648403583,10.0,284.0,31.663227883461285,14.0,327.0,36.40453268481825,16.0,,,280.3,8.5,,,200.4879325245922,32.420942606953396,237.61228095210313,46.98650173755946,136.429772895737,63.22873855320223,,,,,,,217.39295124999998,28.343162309,232.37386345899998,39.579698825,162.524029613,60.9784611,-0.1,-0.24,-0.4
J053310-342710,J0533-3427,83.29395833333332,-34.452888888888886,197.0,21.65848563496534,9.0,247.0,27.46069918993324,12.0,249.0,27.640730815229904,12.0,107.0,3.200000047683716,97.2,3.299999952316284,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,36.935780197,47.933650178,74.17221367399999,63.028478627000005,163.218334317,87.17523394,0.23,-0.01,-0.27
J015123-343512,J0151-3435,27.848041666666663,-34.58691666666666,359.0,38.90771131793799,15.0,307.0,34.16855279346786,15.0,290.0,32.64965543462902,15.0,146.7,4.400000095367432,134.9,4.199999809265137,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,119.150958955,41.254593670999995,43.674003333,49.148911245,163.343653083,75.642378726,0.34,0.1,0.19
J074109-544746,J0741-5447,115.28854166666665,-54.79613888888888,86.0,9.94786409235671,5.0,39.0,4.382921400162226,2.0,26.0,3.2802438933713454,2.0,,,12.7,1.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,45.850932598,56.214363235,240.25346338699998,81.311530464,164.25143182300002,105.32998383099999,0.6,0.69,0.94
J011546-304919,J0115-3049,18.943416666666664,-30.821972222222218,472.0,52.95129837879332,24.0,542.0,60.55278688879646,27.0,633.0,70.92876708360298,32.0,327.9,9.800000190734863,565.9,17.100000381469727,,,172.80427050891228,44.352119711660556,0.0,0.0,0.0,0.0,,,,,,,187.56368756299997,40.834065087999996,136.04709506,51.949512337,164.54727947700002,71.367433368,0.14,-0.26,-0.16
J022035-215112,J0220-2151,35.14675,-21.853388888888887,63.0,7.462573282722255,4.0,153.0,17.265283084849784,8.0,172.0,19.412367192076292,9.0,137.2,4.099999904632568,,,,,199.79355927452656,42.04789337420961,150.9541003581566,53.559041685867726,74.74571326754705,73.72687192215417,,,,,,,215.801358223,39.947911471,206.772327423,49.415678983,164.689943194,75.128624834,-0.29,-0.2,-1.06
J042519-322313,J0425-3223,66.33104166666666,-32.387138888888884,105.0,11.629703349613008,5.0,94.0,10.647065323364933,5.0,78.0,8.765842800324451,4.0,78.1,2.4000000953674316,83.9,2.9000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,82.97213912,38.612776442,135.080903769,47.125509634000004,164.758622646,72.309636653,0.11,0.32,0.13
J015709-460040,J0157-4600,29.29120833333333,-46.011111111111106,135.0,14.773286702694158,6.0,152.0,17.176728442867113,8.0,159.0,17.799157283422158,8.0,,,164.3,5.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,81.840857863,25.371357577,159.44752097100002,36.027831334,165.04767537100003,61.761267954,-0.06,-0.08,-0.14
J220916-471000,J2209-4710,332.3177083333333,-47.16674999999999,123.0,13.685393673548454,6.0,161.0,17.97804216259379,8.0,136.0,15.295751043999116,7.0,,,119.6,3.799999952316284,,,122.1352188332029,27.4271464968755,0.0,0.0,0.0,0.0,,,,,,,128.62038612400002,27.404370599,63.300058246000006,31.464099672,165.974006057,56.71329192699999,0.01,0.29,-0.32
J010626-271812,J0106-2718,16.608999999999998,-27.30333333333333,465.0,55.886044769691836,31.0,717.0,80.68388934601505,37.0,801.0,89.5321729882616,40.0,455.1,13.699999809265137,,,,,224.03248610886294,39.176210940959834,175.36377076751427,46.40405648776092,0.0,0.0,,,,,,,271.486163139,38.103278112,218.00269186499997,47.915657228,166.09890759,65.029546302,0.01,-0.19,-0.52
J214501-335716,J2145-3357,326.2550833333333,-33.95466666666666,175.0,19.67866865415443,9.0,179.0,20.035218990567586,9.0,151.0,17.088300090997937,8.0,93.6,2.799999952316284,95.4,3.0999999046325684,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,32.832879573,57.781902009999996,12.492801063,70.454371424,166.544109583,147.114214793,0.24,0.29,-0.03
J010819-215738,J0108-2157,17.083041666666663,-21.960805555555552,70.0,8.602325267042627,5.0,95.0,11.800423721205947,7.0,198.0,22.18197466412763,10.0,142.1,4.300000190734863,,,,,22.541403605632397,33.05852299044701,66.595117446823,45.501823490384645,0.0,0.0,,,,,,,86.23378723900001,33.018514165,141.80980622799999,45.542378107,166.76273942,78.892545856,-0.27,-1.25,-0.36
J235311-480604,J2353-4806,358.2962916666666,-48.10122222222222,164.0,17.83143292054792,7.0,182.0,20.303694245136768,9.0,162.0,18.067650649710934,8.0,,,88.5,3.9000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,58.330543339,27.369842809999998,121.168263257,39.341591709999996,166.818737984,59.652902078000004,0.2,0.2,-0.12
J005427-341949,J0054-3419,13.616333333333332,-34.33033333333333,110.0,11.704699910719626,4.0,90.0,10.295630140987,5.0,80.0,8.94427190999916,4.0,51.3,2.200000047683716,41.4,2.4000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,113.464906812,43.36149184,88.55386078400001,51.435147441,166.970357299,68.93516850500001,0.29,0.2,0.24
J223042-541515,J2230-5415,337.67770833333327,-54.25433333333333,57.0,6.441273166075167,3.0,73.0,8.324061508662705,4.0,82.0,9.123595782365635,4.0,,,201.3,6.099999904632568,,,125.07153670915802,34.418915931379324,239.47585119101794,50.81524303836955,243.04039808740254,69.35683722605167,,,,,,,131.597787142,32.852230171,135.817199945,47.484191302000006,167.16478765,63.201984542000005,-0.4,-0.2,-0.3
J021255-271819,J0212-2718,33.23029166666666,-27.30533333333333,52.0,6.560487786742691,4.0,50.0,6.4031242374328485,4.0,60.0,6.708203932499369,3.0,48.5,1.5,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,51.832254975999994,28.539944518000002,94.05767172600001,42.531326393,169.544622302,67.05249714,0.03,-0.31,0.05
J072700-381311,J0727-3813,111.75083333333332,-38.21983333333333,199.0,22.27128195681605,10.0,268.0,29.786574156824415,13.0,275.0,30.858548248418945,14.0,255.4,7.699999809265137,256.9,7.800000190734863,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,124.131150544,54.197967979,269.45272088099995,82.403893774,169.624000788,117.305351091,-0.09,-0.04,-0.36
J070240-284149,J0702-2841,105.66820833333333,-28.697194444444442,194.0,23.35294413987239,13.0,,,,,,,239.4,7.199999809265137,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,40.586873889,39.972500773,79.008854926,55.604663474,170.31671106800002,74.58241096100001,-0.08,,
J042721-390100,J0427-3901,66.840375,-39.016722222222214,159.0,17.799157283422158,8.0,131.0,14.852945835759318,7.0,112.0,12.705904139414875,6.0,141.4,4.300000190734863,135.2,4.199999809265137,,,97.87861128925037,40.038397989325,0.0,0.0,0.0,0.0,,,,,,,112.17936873400001,39.092460453,58.951802552,54.555386866999996,170.524805784,83.572528381,0.05,0.27,0.23
J030902-360403,J0309-3604,47.26049999999999,-36.067499999999995,139.0,20.450183373260984,15.0,108.0,12.354756169184402,6.0,118.0,13.23782459469833,6.0,113.2,4.099999904632568,149.0,4.699999809265137,,,116.12522116615986,62.70304496379672,0.0,0.0,0.0,0.0,,,,,,,228.210806847,60.399495550000005,199.336543679,108.720525653,171.619608998,105.882086705,0.08,-0.15,0.3
J023855-303202,J0238-3032,39.73045833333333,-30.534027777777773,173.0,19.501025614054253,9.0,185.0,20.573040611440984,9.0,186.0,20.66301042926708,9.0,165.4,5.900000095367432,210.5,6.5,,,99.72321196900788,40.864041496050454,282.6771456083676,61.38944390946841,0.0,0.0,,,,,,,179.88303303700002,42.438154552,279.886633158,57.218904847,171.9417274,73.848478474,0.02,-0.01,-0.08
J235816-285333,J2358-2853,359.5700416666666,-28.89269444444444,147.0,17.778920102188437,10.0,219.0,24.972184525988112,12.0,178.0,19.945926902503178,9.0,168.4,5.099999904632568,,,,,274.56443495759567,38.44783460796693,143.6572487999964,39.14864114966501,87.78563687755592,57.84364373410795,,,,,,,182.776302099,27.528386366,163.95781934299998,37.225497079,173.500746489,58.083852784,-0.05,0.35,-0.48
J024354-320421,J0243-3204,40.97687499999999,-32.07258333333333,64.0,7.068238818828918,3.0,139.0,15.563097378092833,7.0,218.0,24.418026128252055,11.0,420.6,12.600000381469727,513.8,15.5,,,205.8413800170929,44.83772681536984,183.1788052217829,52.25965087071447,0.0,0.0,,,,,,,256.378263235,42.741152893999995,267.126619816,48.661438957,173.615142703,77.79863464,-0.71,-0.77,-0.93
J030055-510229,J0300-5102,45.22995833333333,-51.04138888888888,104.0,11.539497389401326,5.0,118.0,13.23782459469833,6.0,124.0,13.775340286178052,6.0,,,174.1,5.300000190734863,,,153.73311528153457,34.80929760624509,96.1183085377436,43.683414107171956,0.0,0.0,,,,,,,160.172715783,32.041193661,151.359155774,43.466128585999996,174.235329032,80.77806080799999,-0.16,-0.08,-0.15
J064425-345942,J0644-3459,101.10545833333332,-34.995,252.0,27.91128803907122,12.0,507.0,56.52866529469805,25.0,740.0,82.73451516749222,37.0,718.2,21.600000381469727,598.3,18.100000381469727,,,302.79133066342314,58.99814167123447,162.74813110389755,65.61790413715569,0.0,0.0,,,,,,,310.57360768300003,53.130135748,213.60772848099998,68.662704733,175.865784287,93.9757611,-0.4,-0.64,-0.83
J212400-524724,J2124-5247,321.0036666666666,-52.79022222222221,104.0,12.006664815842909,6.0,83.0,9.213576938409968,4.0,60.0,6.708203932499369,3.0,,,89.8,2.799999952316284,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,86.715593934,40.158400757,221.63940966099997,57.900979516,176.29279196299998,80.90343200400001,0.05,0.55,0.27
J024136-492452,J0241-4924,40.403124999999996,-49.41463888888888,99.0,11.090987332063815,5.0,74.0,8.411896337925237,4.0,53.0,6.090155991434045,3.0,,,63.7,2.200000047683716,,,134.52696610413372,26.262408459653017,204.3338894074934,39.92123598698837,80.3679776926077,60.210456823583186,,,,,,,136.364504695,24.31428236,226.376667619,38.386391377,177.181646228,60.777043215999996,0.14,0.57,0.35
J232428-211900,J2324-2119,351.1169166666666,-21.316888888888887,115.0,14.0089257261219,8.0,140.0,15.652475842498529,7.0,152.0,17.176728442867113,8.0,208.2,6.300000190734863,,,,,116.56278716776055,36.682184927168386,123.43194341044709,48.335963139327994,0.0,0.0,,,,,,,148.334816098,36.802641309,161.583095789,45.265732581,178.904131055,69.81873539,-0.22,-0.14,-0.23
J032627-290937,J0326-2909,51.613208333333326,-29.160499999999995,53.0,6.090155991434045,3.0,117.0,13.148764200486676,6.0,153.0,17.265283084849784,8.0,168.0,5.099999904632568,,,,,180.45322617819426,43.77077928340037,0.0,0.0,0.0,0.0,,,,,,,229.88550364999998,41.054175994,125.575006008,48.892435998,179.76318299800002,76.209048435,-0.44,-0.46,-0.94
J053158-482736,J0531-4827,82.99412499999998,-48.460027777777775,167.0,18.1077331546497,7.0,200.0,22.360679774997898,10.0,228.0,25.31481779511755,11.0,,,161.7,5.0,,,145.24904142757364,32.67685050063721,140.28800532754147,50.311217294220135,0.0,0.0,,,,,,,168.698146939,29.643959716,181.213378906,47.221434734,180.078729987,75.94494291999999,0.01,-0.22,-0.22
J223116-282140,J2231-2821,337.8180416666666,-28.36133333333333,81.0,9.518928511129811,5.0,129.0,14.676852523616908,7.0,151.0,17.088300090997937,8.0,40.2,1.2999999523162842,,,,,216.0926899883761,37.776714746696044,55.57562465906545,42.24793214046235,0.0,0.0,,,,,,,135.481581092,32.039832882,103.04541140799999,39.81591028,180.689841509,76.16124261600001,0.27,-0.27,-0.56
J072732-272045,J0727-2720,111.88545833333332,-27.34608333333333,51.0,6.4815121692395214,4.0,,,,,,,106.3,3.200000047683716,,,,,163.19450357920516,52.81395726845358,150.8382839493055,63.277634969219086,0.0,0.0,,,,,,,235.041171312,48.454503263,235.260829329,61.176990349,182.386800647,96.517872356,-0.28,,
J023356-503020,J0233-5030,38.48695833333333,-50.50558333333333,62.0,6.887670143089026,3.0,73.0,8.324061508662705,4.0,83.0,9.213576938409968,4.0,,,142.9,4.400000095367432,,,114.93504148552024,31.426833165568194,76.80149850540926,44.286769594581436,0.0,0.0,,,,,,,71.56200707,29.374856124,173.268958926,43.745053123999995,182.820752263,55.511906794,-0.27,-0.22,-0.19
J054932-275238,J0549-2752,87.38449999999999,-27.87744444444444,139.0,16.559287424282484,9.0,230.0,25.942243542145693,12.0,281.0,31.39442625690108,14.0,166.4,5.0,,,,,64.1812209776005,33.69427880971073,108.13347368983924,46.77747139908462,0.0,0.0,,,,,,,127.197787166,32.79049941,144.861862063,46.614301190999996,182.833269238,79.95432471400001,-0.07,-0.34,-0.6
J004201-403039,J0042-4030,10.505041666666665,-40.510999999999996,163.0,17.739503938949365,7.0,262.0,29.247905907944933,13.0,286.0,31.842738575694145,14.0,,,201.5,6.199999809265137,,,73.07843564845753,28.464120561762773,121.55494894632658,43.34038083133132,177.57453690412166,64.89719345963918,,,,,,,105.57476431100001,30.174318774000003,126.523017883,43.560587332000004,182.866930962,66.469831159,-0.07,-0.15,-0.57
J061038-230145,J0610-2301,92.66166666666666,-23.029416666666663,62.0,7.378346698278687,4.0,150.0,17.0,8.0,247.0,27.46069918993324,12.0,360.2,10.800000190734863,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,79.243838787,39.902118591,160.34953296199998,57.271398754,183.08405578100002,84.49145964899999,-0.67,-0.85,-1.05
J224828-293138,J2248-2931,342.11862499999995,-29.52730555555555,120.0,14.422205101855956,8.0,114.0,12.882546332150334,6.0,114.0,12.882546332150334,6.0,120.5,3.5999999046325684,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,62.82543391000001,27.02262386,88.49338442099999,36.636023289,183.660551906,66.30559720699999,0.0,0.0,0.06
J032650-533701,J0326-5337,51.712374999999994,-53.617055555555545,91.0,10.383159442096611,5.0,105.0,11.629703349613008,5.0,117.0,13.148764200486676,6.0,,,142.1,4.400000095367432,,,62.33027235252492,40.18136903954957,0.0,0.0,0.0,0.0,,,,,,,91.858975589,39.137127289999995,89.765131474,55.173279188,185.254260898,92.27962275899999,-0.14,-0.18,-0.17
J014350-224236,J0143-2242,25.961499999999997,-22.710027777777775,80.0,9.433981132056603,5.0,96.0,10.824047302187848,5.0,109.0,12.442266674525184,6.0,67.5,2.0999999046325684,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,69.97087597800001,33.008094641,46.093948184999995,37.964395386,185.522064567,66.286384398,0.06,-0.22,-0.22
J045153-465319,J0451-4653,72.97229166666666,-46.88877777777777,360.0,39.395431207184416,16.0,413.0,46.33238608144416,21.0,454.0,50.89361453070513,23.0,,,475.9,14.399999618530273,,,142.67628516906356,32.498547493834685,137.4739005432461,49.656507760059924,704.5013231932456,106.80647377910482,,,,,,,198.032423854,26.601217241,223.767325282,49.98746805,186.040446162,84.51704496900001,-0.09,-0.16,-0.16
J213208-542037,J2132-5420,323.03425,-54.34366666666666,145.0,16.101242188104617,7.0,103.0,11.44945413545991,5.0,69.0,7.975587752636166,4.0,,,73.0,2.4000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,72.20392674200001,50.280934607999995,134.31599736200002,71.945545583,186.549112201,111.73799878199999,0.22,0.68,0.41
J021930-292213,J0219-2922,34.875791666666665,-29.370499999999996,66.0,8.280096617793781,5.0,94.0,10.647065323364933,5.0,61.0,7.887331614684399,5.0,99.2,3.0,,,,,132.55969243373895,34.24117728583758,169.24250462775152,46.847685253523736,65.8472349264753,65.96222894084403,,,,,484.02866,66.689064,177.712902427,29.325819052,210.93103289599998,42.310809214,186.96402013300002,63.871004491,-0.15,0.74,-0.42
J001434-200031,J0014-2000,3.6438749999999995,-20.00886111111111,118.0,14.25622670975739,8.0,,,,,,,32.6,1.399999976158142,,,,,134.76979234576615,41.94968053654281,140.59156477720845,47.597874445763516,0.0,0.0,,,,,,,134.231865406,39.069286817,202.690243721,47.957886261,187.06201016900002,78.767984787,0.48,,
J065357-192939,J0653-1929,103.49070833333332,-19.494249999999997,347.0,41.63039754794566,23.0,494.0,55.82436743931812,26.0,399.0,44.63193923638094,20.0,116.4,3.5,,,,,178.76738112004915,50.81780442941986,0.0,0.0,0.0,0.0,,,,,,,212.783664465,47.060967817,95.893748105,61.12632082499999,187.817081809,90.411317534,0.42,0.36,-0.42
J051056-260826,J0510-2608,77.73424999999999,-26.140666666666664,70.0,8.602325267042627,5.0,43.0,5.243090691567332,3.0,46.0,5.491812087098393,3.0,38.1,1.2000000476837158,,,,,121.78385461965733,35.99739097479815,102.72182945133392,44.2375665965396,0.0,0.0,,,,,,,125.28727948699999,34.997638153,124.70959871999999,40.161934687,189.559176564,71.91668834000001,0.23,-0.11,0.58
J032101-402424,J0321-4024,50.257999999999996,-40.406861111111105,93.0,10.558882516630252,5.0,84.0,9.77547952787995,5.0,64.0,7.068238818828918,3.0,,,20.9,1.2999999523162842,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-24.875357747000002,40.66565729,23.681402205999998,45.117166001,189.988091588,91.358082986,0.47,0.46,0.12
J040758-275705,J0407-2757,61.99166666666666,-27.951638888888887,107.0,12.78632081562167,7.0,403.0,45.44326132662576,21.0,580.0,64.8459713474939,29.0,1361.9,40.900001525878906,,,,,441.125938187367,54.3913157398313,261.3404922041729,53.09358394989646,193.08394234724187,71.43993242092267,,,,,,,390.762507915,32.097223468,323.291480541,47.076743832,190.747752786,69.575353568,-0.96,-0.62,-1.58
J015557-512545,J0155-5125,28.989374999999995,-51.42938888888888,115.0,12.971121771072847,6.0,179.0,20.035218990567586,9.0,207.0,22.98891037000232,10.0,,,115.6,3.5999999046325684,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,62.964439391999996,24.004820605000003,152.867943048,37.447366695,191.721707582,62.459110475,0.0,-0.25,-0.53
J052829-461412,J0528-4614,82.12237499999999,-46.23680555555555,61.0,6.7977937597429365,3.0,92.0,10.47091209016674,5.0,104.0,11.539497389401326,5.0,,,140.2,4.400000095367432,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,77.916137874,43.546924768,23.248730227,58.668962781999994,192.343950272,119.427456089,-0.26,-0.21,-0.49
J071924-195520,J0719-1955,109.85174999999998,-19.922416666666663,109.0,12.95414991421668,7.0,,,,,,,80.9,2.5,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-21.604226902,59.164401270999996,136.539205909,82.190117492,192.678764462,119.39307230600001,0.11,,
J064320-535846,J0643-5358,100.83420833333332,-53.97966666666666,130.0,14.7648230602334,7.0,96.0,10.824047302187848,5.0,87.0,9.575489543621256,4.0,,,51.1,1.899999976158142,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,87.313070893,45.39598767,114.927992225,60.461984844999996,192.871570587,108.22615636500001,0.3,0.17,0.36
J044233-364336,J0442-3643,70.63937499999999,-36.726749999999996,120.0,13.0,5.0,119.0,13.32704018152568,6.0,100.0,11.180339887498949,5.0,91.3,3.299999952316284,109.0,3.5999999046325684,,,79.87589070636821,69.02528019546747,95.87710240767387,74.21518362848309,0.0,0.0,,,,,,,187.19053268399998,65.048281354,235.085770488,75.00778784299999,193.083643913,97.120033864,0.1,0.3,0.01
J062237-273817,J0622-2738,95.65537499999999,-27.638055555555553,60.0,7.211102550927978,4.0,81.0,9.033825324855467,4.0,75.0,8.5,4.0,72.9,2.200000047683716,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,58.085229248,37.702114101,111.918501556,54.993044285,194.60824132000002,75.29234328700001,-0.07,0.13,-0.36
J234038-344249,J2340-3442,355.16095833333327,-34.713722222222216,253.0,27.587859648765797,11.0,248.0,27.550680572356104,12.0,186.0,20.66301042926708,9.0,84.6,2.5999999046325684,89.5,3.0999999046325684,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,77.076613903,46.058928696,41.410993785,49.196700994000004,195.65473496899997,87.770618708,0.41,0.49,0.02
J233953-231038,J2339-2310,354.9730833333333,-23.17747222222222,94.0,11.15168148756052,6.0,,,,,,,218.9,6.599999904632568,,,,,168.62563282777734,38.56043880300152,128.73082447416135,48.3230904164582,102.71491030555836,70.40085826836506,,,,,,,172.100692987,34.554709105,195.740014315,43.209435977,195.80964744099998,68.935992152,-0.32,,
J050425-190925,J0504-1909,76.10733333333333,-19.157027777777774,72.0,8.765842800324451,5.0,76.0,9.097252332435328,5.0,63.0,6.977822009767805,3.0,24.1,0.8999999761581421,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,19.494943321,45.631918815,-35.798817873000004,66.074974579,195.988088846,82.871612685,0.42,0.32,-0.06
J000600-313215,J0006-3132,1.501958333333333,-31.537499999999994,63.0,7.462573282722255,4.0,53.0,6.090155991434045,3.0,52.0,6.003332407921454,3.0,44.3,1.7999999523162842,48.3,2.200000047683716,,,195.4850211685701,39.48701464249767,137.37888323007385,48.73885186128278,84.0931564317011,69.59285817194359,,,,,,,137.15352117999998,35.101750539,87.176188827,46.86579566,196.208924055,69.54007711599999,0.14,0.03,0.21
J023131-372833,J0231-3728,37.88308333333333,-37.47586111111111,52.0,6.003332407921454,3.0,88.0,10.121264743103996,5.0,123.0,13.685393673548454,6.0,201.1,6.0,231.9,7.099999904632568,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,230.199530721,40.720835472999994,281.00720048,52.414400836,198.253288865,74.06205523000001,-0.51,-0.57,-0.63
J032417-225418,J0324-2254,51.07304166666666,-22.904999999999998,82.0,10.160708636704431,6.0,116.0,13.059862173851608,6.0,130.0,14.7648230602334,7.0,151.4,4.599999904632568,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,129.682794213,40.93555967499999,142.375946045,59.102044303,199.121639132,71.560393386,-0.23,-0.19,-0.41
J224754-235559,J2247-2355,341.9757083333333,-23.933305555555553,151.0,18.111046352985795,10.0,,,,,,,57.6,2.200000047683716,,,,,91.01431097769846,33.74907419889926,0.0,0.0,0.0,0.0,,,,,,,128.841772676,33.410412149,56.485723704,45.321839353,200.18453896,85.69757816799999,0.36,,
J231806-401006,J2318-4010,349.52870833333327,-40.16844444444444,188.0,20.84322431870847,9.0,235.0,26.386549603917523,12.0,288.0,32.02249209540069,14.0,282.0,8.5,296.8,9.100000381469727,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,192.35265255000002,36.408541750000005,173.78360033,45.343165131999996,200.776025653,76.760493626,-0.15,-0.35,-0.27
J054508-274005,J0545-2740,86.28570833333332,-27.668305555555552,93.0,11.06752004741803,6.0,67.0,7.803204469959762,4.0,57.0,6.441273166075167,3.0,53.3,1.7000000476837158,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,814.4763,101.58269,84.424287081,33.285992785000005,108.11369121099999,46.900503471,201.711326838,81.648197334,0.21,0.28,0.39
J022740-302604,J0227-3026,36.91895833333333,-30.434499999999996,452.0,49.84014446206993,21.0,355.0,39.80263810352274,18.0,310.0,34.88552708502482,16.0,293.6,8.800000190734863,251.9,8.100000381469727,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,99.970646203,38.915811835,117.162778974,49.568801745,201.79349184,70.36557948400001,0.16,0.23,0.29
J041250-460449,J0412-4604,63.20962499999999,-46.080499999999994,170.0,18.788294228055936,8.0,237.0,26.564826368715458,12.0,268.0,29.786574156824415,13.0,,,436.9,13.199999809265137,,,183.24713352788277,34.66020543109783,215.45420814087817,48.396383744739914,0.0,0.0,,,,,,,211.368128657,30.896745162,241.76160991199998,45.376727108000004,204.642772675,74.572107962,-0.3,-0.21,-0.4
J065032-284917,J0650-2849,102.63670833333332,-28.821555555555552,305.0,36.47259244967377,20.0,349.0,39.26843516108071,18.0,284.0,31.663227883461285,14.0,107.1,3.200000047683716,,,,,157.10902708663352,40.77297141228118,0.0,0.0,0.0,0.0,,,,,,,191.933557391,36.342469166,117.460399866,46.169437872,204.885721207,84.216801785,0.4,0.35,-0.16
J015751-461423,J0157-4614,29.46308333333333,-46.239777777777775,253.0,28.4445073784026,13.0,274.0,30.76946538372092,14.0,288.0,32.02249209540069,14.0,,,218.8,6.599999904632568,,,159.2554089533503,29.95352131463524,230.38484436358007,43.75475325910094,176.2708277353302,61.017341465707524,,,,,,,124.97442215699999,24.656298452,196.182727814,37.616543338999996,204.892590642,61.761267954,0.05,-0.08,-0.1
J221935-271903,J2219-2719,334.8975416666666,-27.31758333333333,98.0,12.043255373859678,7.0,145.0,16.101242188104617,7.0,193.0,21.736835096213984,10.0,304.3,9.100000381469727,,,,,229.65673373544448,41.270663325634246,328.7603944509277,57.57601973374789,0.0,0.0,,,,,,,267.32498407400004,35.872155788,323.95881414400003,45.594580665,205.002069473,94.675763052,-0.43,-0.49,-0.47
J225423-514844,J2254-5148,343.5958333333333,-51.8123611111111,56.0,6.352952069707437,3.0,50.0,5.830951894845301,3.0,34.0,3.9446165846632044,2.0,,,91.0,5.599999904632568,,,318.86277828292907,53.32322647112012,345.09619890524755,63.73880747266116,0.0,0.0,,,,,,,175.995692611,46.417747868999996,220.449253917,52.190647922,206.267565489,64.52436649399999,-0.15,0.66,0.14
J232435-425033,J2324-4250,351.1460833333333,-42.842527777777775,96.0,10.824047302187848,5.0,136.0,15.295751043999116,7.0,119.0,13.806158046321215,7.0,,,93.6,3.0,,,79.31785613975352,33.04650229035556,1589.562599297597,164.42635110737947,2024.690923487995,215.0868552953571,,,,,,,138.745307922,31.300673834,190.255656838,43.359182624,206.58959448299998,78.774673387,0.01,0.23,-0.42
J072146-352818,J0721-3528,110.44437499999998,-35.47172222222222,96.0,10.4,4.0,116.0,13.059862173851608,6.0,129.0,14.676852523616908,7.0,122.4,3.700000047683716,81.4,2.9000000953674316,,,78.50373347445989,69.74968604420678,0.0,0.0,0.0,0.0,,,,,,,136.30521297500002,71.021990905,14.608104713,72.800650941,206.599667668,111.11366552300001,-0.09,-0.18,-0.23
J053202-384854,J0532-3848,83.00887499999999,-38.81505555555555,235.0,25.947061490658243,11.0,190.0,21.470910553583888,10.0,131.0,14.852945835759318,7.0,168.1,5.099999904632568,139.8,4.400000095367432,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,107.89717733900001,47.114152029,198.697805405,65.496037911,206.658318639,84.39109751800001,0.13,0.63,0.25
J051242-314240,J0512-3142,78.17625,-31.71133333333333,138.0,15.047923444781343,6.0,146.0,16.19135571840728,7.0,120.0,13.416407864998739,6.0,109.2,3.299999952316284,105.7,3.5,,,204.61324641238014,46.200941229569494,193.66712374189626,57.95003287132013,0.0,0.0,,,,,,,212.668851018,40.787546106,226.225093007,51.278641946,207.765296102,88.517035476,0.09,0.33,-0.07
J044822-381552,J0448-3815,72.092125,-38.26452777777777,68.0,7.432361670424819,3.0,86.0,9.94786409235671,5.0,104.0,11.539497389401326,5.0,223.6,7.900000095367432,166.4,5.099999904632568,,,135.76214477577727,51.53183086001967,405.9964731100242,73.60912802588608,380.38265537840454,103.74995574039865,,,,,,,220.17672658,50.053943832,197.383642197,57.516404379,209.544897079,101.01743684899999,-0.45,-0.32,-0.28
J000800-233918,J0008-2339,2.00175,-23.654999999999998,154.0,17.83704011320264,9.0,,,,,,,374.5,11.199999809265137,,,,,184.6163306777796,38.74502574700734,268.4645387172937,49.50150460908125,364.7162675295443,84.20895022525359,,,,,,,203.62842082999998,34.050063552,230.431839824,43.479877867,210.180491209,69.40624241600001,-0.34,,
J044134-330008,J0441-3300,70.39566666666666,-33.002222222222215,160.0,17.46424919657298,7.0,175.0,19.67866865415443,9.0,186.0,20.66301042926708,9.0,140.9,4.300000190734863,233.0,7.300000190734863,,,261.96672026751185,52.358943247570906,285.3284802279037,67.62059459077041,0.0,0.0,,,,,,,255.96991181399997,46.765553544,336.731940508,64.864903288,212.46886253399998,88.512672145,0.05,-0.1,-0.11
J234720-511035,J2347-5110,356.8334166666666,-51.17649999999999,407.0,45.34853911649195,20.0,457.0,51.16141123933155,23.0,434.0,48.65757906020398,22.0,,,383.0,11.5,,,187.4799814421147,36.6241722024904,318.8567283660612,56.16259763098997,186.77978775460576,69.51301187013414,,,,,,,199.43566620299998,30.610521731,313.894182444,46.891832846999996,214.519158006,75.10676365,0.02,0.09,-0.14
J035043-323258,J0350-3232,57.68104166666666,-32.549638888888886,123.0,13.685393673548454,6.0,149.0,16.911830178901393,8.0,156.0,17.531685600648903,8.0,305.0,10.699999809265137,216.1,6.599999904632568,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,70.939220488,36.28577072,48.786237836,43.623909250000004,214.572966099,71.629205598,-0.34,-0.08,-0.23
J044237-282530,J0442-2825,70.65679166666666,-28.425055555555552,260.0,31.064449134018133,17.0,402.0,45.354602853514216,21.0,352.0,39.53530068179576,18.0,356.7,10.699999809265137,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,231.278926134,93.575511994,430.08336424799995,116.819722272,215.161949396,109.118747475,-0.12,0.23,-0.52
J074642-475455,J0746-4754,116.67620833333332,-47.915499999999994,60.0,7.211102550927978,4.0,74.0,8.411896337925237,4.0,80.0,8.94427190999916,4.0,,,106.7,3.4000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,56.390203536,39.272446120999994,127.499237657,59.334427567,215.36462009,98.321938121,-0.18,-0.13,-0.25
J071612-363901,J0716-3639,109.05291666666665,-36.650499999999994,66.0,7.249827584156744,3.0,114.0,12.882546332150334,6.0,126.0,13.95564401953561,6.0,219.9,7.800000190734863,209.0,6.5,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,174.060404301,94.454600751,185.224279761,93.958020571,215.725943446,118.52212571,-0.46,-0.17,-0.65
J231646-404120,J2316-4041,349.19541666666663,-40.68908333333333,245.0,27.28094573140748,12.0,,,,,,,,,520.8,15.800000190734863,,,253.03314370093,44.61347773902559,353.37295327981093,61.91720888866309,134.22871019103627,73.21679502103403,,,,,,,317.426085472,36.167471461000005,303.459495306,47.287397634,215.889200568,76.760493626,-0.24,,
J215513-213702,J2155-2137,328.807375,-21.61736111111111,164.0,18.24719156473127,8.0,,,,,,,146.4,4.400000095367432,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,91.86734259100001,47.093575909,225.269287825,57.514775034,217.866122723,127.625252938,0.04,,
J005252-282553,J0052-2825,13.218499999999999,-28.431611111111106,67.0,7.803204469959762,4.0,174.0,19.58979326077741,9.0,252.0,28.355599094358777,13.0,224.0,7.900000095367432,,,,,168.64858684282976,35.958449608511685,134.1469805611792,46.23280706824211,118.419191210618,66.24900026886363,,,,,,,210.816934705,32.016654988,160.11120379,44.248443415,218.05895865,61.897425967,-0.46,-0.63,-1.14
J214215-255126,J2142-2551,325.5663333333333,-25.85744444444444,98.0,11.490865937778581,6.0,,,,,,,215.5,6.5,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,106.013566256,60.624164279999995,170.808494091,57.537119153999996,218.322396278,131.840320211,-0.3,,
J074531-391614,J0745-3916,116.38070833333332,-39.27061111111111,69.0,7.523961722390672,3.0,47.0,5.57584074378026,3.0,57.0,6.441273166075167,3.0,89.6,2.700000047683716,122.4,4.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,75.344629586,51.495677422,16.168747097,84.997856403,220.257535577,103.73624482000001,-0.1,-0.33,0.46
J063215-234845,J0632-2348,98.06366666666665,-23.812749999999998,42.0,5.1613951602255765,3.0,27.0,3.3600595232822887,2.0,24.0,3.124099870362662,2.0,20.4,0.800000011920929,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,70.81954926300001,35.358540915999995,83.264559507,44.456864259999996,221.222341061,76.841557684,0.28,0.2,0.53
J235802-455518,J2358-4555,359.50887499999993,-45.92188888888888,541.0,60.463294650556385,27.0,481.0,53.75509278198671,24.0,387.0,43.11252718178326,19.0,,,224.7,6.800000190734863,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,159.640133381,28.939311772,198.75627756100002,36.986772947,221.89739346500002,60.317278869,0.28,0.37,0.14
J053628-340110,J0536-3401,84.11849999999998,-34.01966666666666,842.0,93.21823855877132,40.0,678.0,75.84747853422682,34.0,664.0,74.14822991818484,33.0,652.1,19.600000381469727,673.5,20.5,,,367.82674615610034,59.221942674965696,507.08778698151514,80.76234328774993,139.55446221421815,91.20232563260271,,,,,,,308.799475431,42.522768189,342.45952963800005,63.028478627000005,222.071275115,87.17523394,0.1,0.04,0.26
J053905-342712,J0539-3427,84.77095833333333,-34.45358333333333,166.0,18.427153876819936,8.0,212.0,23.88388578100306,11.0,236.0,26.47564918939666,12.0,235.9,7.099999904632568,240.9,7.599999904632568,,,147.66735812756085,51.47935657069853,157.16694587440736,66.48960279589919,370.9749949950879,87.21698074832048,,,,,,,186.89693510499998,49.564543355,222.683951259,65.028894823,222.321227193,83.976619067,-0.13,-0.18,-0.29
J051634-370331,J0516-3703,79.14537499999999,-37.05880555555555,73.0,7.892401408950258,3.0,57.0,6.441273166075167,3.0,46.0,5.015974481593782,2.0,25.9,0.8999999761581421,15.3,1.399999976158142,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-72.36905396,67.94327640899999,-111.380040646,95.74653851299999,224.23203289499997,120.639092288,0.39,0.36,0.3
J060231-420250,J0602-4202,90.62954166666665,-42.04730555555555,123.0,13.685393673548454,6.0,129.0,14.676852523616908,7.0,133.0,15.029637387508723,7.0,,,204.9,6.300000190734863,,,200.8181138892653,36.81955525736564,163.72191706118178,47.47174140511007,0.0,0.0,,,,,,,224.029943347,32.054049938,211.29001677,44.824379689,225.425809622,73.143474686,-0.16,-0.05,-0.06
J020548-305235,J0205-3052,31.451999999999995,-30.876388888888886,49.0,5.292447448959697,2.0,64.0,7.547184905645284,4.0,94.0,10.647065323364933,5.0,139.3,4.199999809265137,165.8,5.5,,,101.2514386009266,40.87443585510045,329.6276605812052,61.45494532915233,271.52430964744275,82.77603740931765,,,,,413.2926,77.86198,151.409715414,36.738348918999996,328.091442585,55.722634268,225.74461996600002,80.498271888,-0.4,-0.65,-0.32
J071116-195103,J0711-1951,107.81966666666665,-19.850861111111108,135.0,16.224980739587952,9.0,180.0,20.591260281974,10.0,111.0,13.682470537150813,8.0,25.9,0.8999999761581421,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-16.787737608,67.49585895300001,-85.791997612,78.73927137800001,225.816443563,117.364926205,0.62,0.82,-0.34
J022529-522555,J0225-5225,36.374333333333325,-52.43194444444444,52.0,6.003332407921454,3.0,41.0,4.561797891182818,2.0,33.0,3.858756276314948,2.0,,,83.8,2.700000047683716,,,166.71033163528614,38.15773173098574,64.73404975111815,50.69158952422534,201.71025648778382,84.0779912386716,,,,,,,166.048258543,37.894514204000004,120.325155556,47.840628651,228.994160891,86.917034992,-0.15,0.37,0.28
J213227-453740,J2132-4537,323.11637499999995,-45.62780555555555,73.0,8.324061508662705,4.0,,,,,,,,,111.8,3.5,,,127.99420247541637,35.142749684230836,293.36782752703107,55.9661930756128,222.61633663906858,84.69091976656796,,,,,,,162.53770887899998,32.257488523999996,274.895310402,48.542184579,229.39343750499998,80.409730793,-0.14,,
J063326-222322,J0633-2223,98.36149999999999,-22.38961111111111,671.0,80.2397033892823,44.0,768.0,86.59237841750279,40.0,725.0,80.94596963407135,36.0,357.9,10.699999809265137,,,,,225.81588411213212,44.67018416252448,81.29655996368793,53.176174980454554,123.65965407072073,80.41698959301203,,,,,,,234.53019559400002,39.110392511,140.449345112,54.845105966,229.679107666,75.755248151,0.24,0.1,-0.16
J022912-540324,J0229-5403,37.30329166666666,-54.05666666666666,338.0,37.834375903402986,17.0,245.0,27.28094573140748,12.0,181.0,20.21410398706804,9.0,,,251.8,7.599999904632568,,,213.39530005987965,36.93358334702266,210.70505027282843,47.7837170707833,250.69886640016026,66.06260111241532,,,,,,,181.426599622,29.375861002,172.005012631,39.750735868,230.52014410499999,63.05000024899999,0.09,0.52,0.38
J013305-520003,J0133-5200,23.274041666666665,-52.000944444444436,1198.0,133.98522306582916,60.0,1507.0,168.33148843873508,75.0,1459.0,163.14352576795685,73.0,,,366.4,11.0,880.0,50.0,268.6271308215475,40.14003038581908,338.6946039568004,51.45228470384065,180.5745717171049,65.03932898957083,,,,,,,259.330183268,26.777600745,322.807341814,38.55339372,230.632126331,67.263452676,0.38,0.06,-0.27
J044709-332939,J0447-3329,71.78970833333332,-33.49433333333333,94.0,10.647065323364933,5.0,108.0,12.354756169184402,6.0,99.0,11.090987332063815,5.0,106.8,3.200000047683716,129.1,4.099999904632568,,,49.76906952830459,45.75521850365487,282.20745145454873,69.30945259599403,0.0,0.0,,,,,1423.1609,124.8007,126.59077346299999,48.796762836999996,301.326662302,65.787850385,231.29746317899998,89.997121457,-0.05,0.15,-0.17
J215031-223200,J2150-2232,327.6297916666666,-22.53358333333333,128.0,14.589036979869508,7.0,165.0,18.33712082089225,8.0,175.0,19.67866865415443,9.0,75.1,2.299999952316284,,,,,63.306200920211914,48.20138200020333,0.0,0.0,0.0,0.0,,,,,,,154.476732016,45.257361475,33.86310488,56.710280746,232.22540319,138.903642314,0.2,-0.1,-0.3
J064630-390338,J0646-3903,101.62854166666665,-39.06063888888888,170.0,18.788294228055936,8.0,252.0,28.355599094358777,13.0,270.0,30.4138126514911,14.0,314.4,9.399999618530273,291.8,8.800000190734863,,,129.2007671094809,41.07147102544524,115.29007214689754,57.208169531163215,0.0,0.0,,,,,,,185.468241572,38.082862693,170.421764255,57.450761105,234.024718404,98.633655357,-0.23,-0.12,-0.47
J021144-241149,J0211-2411,32.93391666666666,-24.197166666666664,60.0,7.211102550927978,4.0,34.0,4.534313619501853,3.0,34.0,3.9446165846632044,2.0,32.8,1.100000023841858,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,39.842467755,32.959148789,114.85556513099999,46.264122725,234.095871449,73.44213086900001,0.23,0.0,0.68
J051803-340229,J0518-3402,79.51429166666665,-34.04149999999999,107.0,11.810588469674151,5.0,137.0,15.38473269186046,7.0,152.0,17.176728442867113,8.0,199.8,6.0,227.4,7.0,,,174.1107389607241,43.02043695148821,383.19027181062177,70.62356649195584,59.70314350114921,81.4590203068774,,,,,,,245.116725564,41.022881523,238.38002979799998,60.254693609,234.266534448,84.169909788,-0.24,-0.18,-0.29
J041859-501833,J0418-5018,64.74749999999999,-50.3093611111111,55.0,6.264982043070834,3.0,114.0,12.882546332150334,6.0,165.0,18.33712082089225,8.0,,,377.4,11.399999618530273,,,317.02679899102503,43.847598516885206,198.5417293587969,45.86191922477588,0.0,0.0,,,,,,,315.632045269,28.494344195,258.584052324,43.645253324,234.336599708,65.007586045,-0.61,-0.63,-0.87
J024040-542933,J0240-5429,40.16795833333333,-54.49258333333333,58.0,6.529931086925804,3.0,62.0,6.887670143089026,3.0,69.0,7.975587752636166,4.0,,,93.7,2.9000000953674316,,,136.13030649102086,37.84547154087208,114.94753694960505,50.19206124912883,446.69406152592006,85.88392940028187,,,,,,,147.910937667,35.232861207,181.081205606,47.164431131,235.15547812,76.843214645,-0.15,-0.18,-0.08
J231544-501839,J2315-5018,348.93537499999996,-50.31088888888888,726.0,81.03554775529071,36.0,737.0,82.46629614575885,37.0,663.0,74.05869294012689,33.0,,,233.0,7.099999904632568,,,168.86788582055638,34.21692187555647,168.53354036585432,42.080854801574155,153.1309948315697,66.702169367152,,,,,,,179.828286171,29.202694073,194.634705782,45.734383992,235.422492027,61.574462165,0.36,0.18,-0.02
J001942-303119,J0019-3031,4.928708333333333,-30.52205555555555,437.0,48.05923428437037,20.0,594.0,66.54592399238288,30.0,593.0,66.4566776178286,30.0,507.0,15.199999809265137,475.2,14.399999618530273,,,241.30095176448305,42.21957621648226,217.21045676993506,48.82077928986096,180.87221964049525,68.15749332027609,,,,,524.21545,80.54393,295.24317383799996,33.921414679,303.043335676,49.807221871,236.91210150700002,64.500743752,-0.06,0.0,-0.37
J040446-294012,J0404-2940,61.195208333333326,-29.670111111111108,60.0,7.211102550927978,4.0,71.0,8.149233092751736,4.0,40.0,4.47213595499958,2.0,18.9,0.699999988079071,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,96.224710345,35.118212677,-53.053665906,46.652545290999996,237.146601081,77.26436443499999,0.44,0.98,-0.2
J003404-411618,J0034-4116,8.518208333333332,-41.27188888888888,283.0,31.573564892168893,14.0,267.0,29.696632805757627,13.0,283.0,31.573564892168893,14.0,,,276.1,8.300000190734863,,,276.0284962977359,40.794627376039315,206.54028052414364,50.696903379342146,297.64489957854386,75.90252980478799,,,,,,,265.443444252,29.421044604,302.380532026,44.126283961,237.23727464700002,71.762201922,0.01,-0.1,0.07
J214731-360152,J2147-3601,326.87966666666665,-36.03119444444444,330.0,36.6742416417845,16.0,359.0,40.15980577642277,18.0,272.0,30.591502087998233,14.0,171.8,5.199999809265137,147.9,4.599999904632568,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,96.72211855600001,65.526689849,134.9247545,74.06728731499999,237.36828565599998,142.27262983399999,0.25,0.47,-0.1
J235935-313344,J2359-3133,359.8975416666666,-31.56247222222222,636.0,70.32040955512133,30.0,885.0,98.83445755403325,44.0,927.0,103.48569949514764,46.0,347.4,10.399999618530273,260.0,7.900000095367432,,,85.19881451018439,34.80808795263934,105.24210084432293,42.076411063385144,135.03914772344572,64.72276279703793,,,,,,,134.824767709,34.545077041,152.26557850799998,40.737034454,238.181486726,63.098203548,0.23,-0.08,-0.39
J060700-521948,J0607-5219,91.75004166666666,-52.33013888888888,41.0,4.561797891182818,2.0,70.0,8.06225774829855,4.0,102.0,11.359577456930342,5.0,,,235.9,7.099999904632568,,,245.91073042149966,39.49611798594065,209.1083923952367,54.87441739372453,133.56765691670452,75.7148567201236,,,,,,,234.738633037,31.855010268,286.1944139,50.980425654,238.436087966,80.508666557,-0.56,-0.64,-0.64
J223800-241535,J2238-2415,339.5032916666666,-24.25983333333333,57.0,6.963476143421474,4.0,,,,,,,89.2,2.700000047683716,,,,,177.96372037256444,35.816691911939955,205.45060322328013,45.58546609918439,163.3550948843373,72.57481316085646,,,,,,,201.323434711,32.787658067,245.508283377,41.904666485,238.643333316,71.103092848,-0.17,,
J054212-265843,J0542-2658,85.55274999999999,-26.978638888888884,171.0,20.332486321156104,11.0,233.0,26.208586379276543,12.0,244.0,27.191175038971746,12.0,132.4,4.0,,,,,128.0425572225008,38.805947679346986,248.73730175258797,56.194349343448614,159.16398315704924,79.78364411258889,,,,,,,210.94696223699998,35.09651201,279.627501965,56.636005741,238.986968994,76.341875534,0.1,-0.08,-0.37
J212213-213451,J2122-2134,320.55524999999994,-21.580999999999996,65.0,7.632168761236874,4.0,,,,,,,32.2,1.100000023841858,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-193.230733275,85.37211097400001,-123.583123088,91.539885443,239.917114377,254.27759634000003,0.27,,
J063312-233309,J0633-2333,98.30337499999999,-23.55269444444444,82.0,9.604165762834377,5.0,107.0,12.267436570041845,6.0,104.0,11.539497389401326,5.0,223.6,6.699999809265137,,,,,150.69534916765306,40.30885755345033,138.88576118734767,49.561081807057846,89.83048466744071,78.37090846776857,,,,,,,183.369889855,39.812103146,193.993672729,44.456864259999996,240.16927182700002,76.841557684,-0.38,0.05,-0.32
J074242-382903,J0742-3829,115.67516666666666,-38.48441666666666,134.0,15.118200951171406,7.0,197.0,22.09275899474758,10.0,175.0,19.67866865415443,9.0,269.7,8.100000381469727,341.8,10.300000190734863,,,218.7049539227795,60.191438034927124,178.8302187379009,81.00171992577071,0.0,0.0,,,,,,,350.705862045,58.780425056,250.47981739000002,86.69858700099999,240.483775735,108.396460433,-0.27,0.2,-0.46
J065419-264058,J0654-2640,103.58329166666665,-26.68297222222222,135.0,16.224980739587952,9.0,167.0,18.97076698502198,9.0,164.0,18.24719156473127,8.0,153.1,4.599999904632568,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,196.691319346,40.591305478,149.374037981,56.485861136000004,242.12436377999998,82.027381824,-0.05,0.03,-0.25
J063738-500722,J0637-5007,99.41237499999998,-50.122944444444435,84.0,9.303762679690406,4.0,92.0,10.47091209016674,5.0,101.0,11.269871339105874,5.0,,,96.2,3.299999952316284,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,33.001579344,28.640709901,173.23961854,49.059893775,242.894992232,77.48206150099999,-0.04,-0.16,-0.11
J074344-380356,J0743-3803,115.93687499999999,-38.065749999999994,221.0,24.686230980042296,11.0,240.0,26.832815729997478,12.0,235.0,26.386549603917523,12.0,222.5,6.699999809265137,190.6,5.900000095367432,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,72.094172239,61.564038154,-1.886770246,86.69858700099999,242.936879396,108.946669308,0.0,0.04,-0.1
J234625-325346,J2346-3253,356.60612499999996,-32.896138888888885,61.0,6.7977937597429365,3.0,68.0,7.889233169326409,4.0,61.0,6.7977937597429365,3.0,52.4,1.600000023841858,54.6,2.299999952316284,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,101.879052818,34.869590964,121.75638228700001,51.873489123,246.086314321,69.192224609,0.06,0.18,-0.13
J064307-245121,J0643-2451,100.78108333333331,-24.855861111111107,234.0,27.794963572561127,15.0,342.0,38.647638996451,18.0,346.0,38.5507457774814,17.0,262.7,7.900000095367432,,,,,162.02840265578368,39.1210096585015,192.26544097052098,53.07049970281254,185.38964779892135,80.89211271419887,,,,,,,243.383660913,32.323402433999995,282.730400562,48.750078419,247.08710610900002,77.32147436,-0.04,-0.02,-0.45
J021316-294326,J0213-2943,33.318416666666664,-29.724027777777774,84.0,10.322790320451153,6.0,167.0,18.97076698502198,9.0,175.0,19.67866865415443,9.0,114.6,3.5,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,88.9948681,31.861352976999996,135.45741140799998,40.507157919,247.447177768,72.94520825000001,-0.12,-0.08,-0.82
J015738-491518,J0157-4915,29.409083333333328,-49.254999999999995,68.0,7.432361670424819,3.0,116.0,13.059862173851608,6.0,160.0,17.88854381999832,8.0,,,273.6,8.300000190734863,,,251.64429473020277,36.84276892510877,271.14920347611803,48.89773980841004,0.0,0.0,,,,,,,227.015793324,27.28027181,264.173984528,37.369620127,247.593700886,59.263917392,-0.44,-0.55,-0.64
J045124-442850,J0451-4428,72.85266666666666,-44.480777777777774,244.0,27.191175038971746,12.0,229.0,25.853626438084078,12.0,174.0,19.58979326077741,9.0,,,178.0,5.5,,,171.56925780331883,34.9129331381452,78.66266283707321,48.463469358824916,183.2971887051078,73.68569625674077,,,,,,,152.68178284200002,28.647508216000002,143.274530768,49.974935671,250.234514475,71.424720035,0.1,0.47,0.08
J072524-264032,J0725-2640,111.35145833333331,-26.675749999999997,481.0,57.22420816402792,31.0,785.0,88.56212508742098,41.0,663.0,74.05869294012689,33.0,226.4,8.0,,,,,339.2647700810538,56.4309409732826,150.58240658165278,61.113292769089036,0.0,0.0,,,,,,,346.246212721,46.298024148,250.143021345,65.250905252,250.493317842,96.883893441,0.29,0.29,-0.58
J052743-542616,J0527-5426,81.929875,-54.437888888888885,98.0,11.001818031580054,5.0,117.0,13.148764200486676,6.0,136.0,15.295751043999116,7.0,,,195.7,5.900000095367432,,,272.91114719840584,49.971835649882784,367.33441716254805,69.83056948236683,148.1377262014681,87.05240212805873,,,,,,,265.006393194,38.644966593,366.39422178300003,51.428380710999996,251.832187176,89.956985258,-0.22,-0.26,-0.21
J031552-190644,J0315-1906,48.96733333333333,-19.11236111111111,108.0,12.870120434556936,7.0,121.0,13.505924625881784,6.0,99.0,11.090987332063815,5.0,100.1,3.700000047683716,,,,,111.94205659542065,42.44605597421966,267.6221328293123,50.60606039518484,142.97041938015448,66.81529073868026,,,,,,,141.39899611500002,42.829043631,265.86729288099997,38.930305412,254.30428981800003,68.026519371,0.03,0.34,-0.14
J051546-292619,J0515-2926,78.94216666666665,-29.438749999999995,84.0,9.77547952787995,5.0,111.0,12.617844506887856,6.0,112.0,12.705904139414875,6.0,135.1,4.099999904632568,,,,,184.19500100632183,40.443586461497574,206.65826008568163,50.543654040014744,90.53145658498207,76.0907458417575,,,,,,,234.58661139,36.707227048,236.665025353,45.830264273,254.6004951,76.196596641,-0.18,-0.02,-0.33
J063520-262039,J0635-2620,98.83704166666665,-26.344277777777773,214.0,25.57264163124334,14.0,267.0,30.147802573321993,14.0,165.0,17.92344832893492,7.0,345.9,11.600000381469727,,,,,125.90625725636359,39.18522043060711,180.11986429526377,52.10671216402995,111.19461901907647,85.21505311806754,,,,,804.893,95.49836,176.949501038,33.371885963000004,237.459927797,52.536025114,254.78166341800002,86.336971821,-0.18,0.82,-0.26
J043255-355031,J0432-3550,68.23020833333332,-35.842,94.0,10.647065323364933,5.0,107.0,11.810588469674151,5.0,100.0,11.180339887498949,5.0,91.9,3.299999952316284,91.0,3.299999952316284,,,205.07622695364003,63.93347425659001,0.0,0.0,0.0,0.0,,,,,,,256.273120642,69.046859416,195.27284801,78.780522459,256.241410971,106.800484984,0.01,0.12,-0.15
J061702-220028,J0617-2200,94.25841666666665,-22.008027777777777,185.0,22.051077071199945,12.0,344.0,38.824734384152585,18.0,317.0,35.50901294037896,16.0,215.7,7.699999809265137,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,73.456250131,41.077327623,78.63894105,53.063669287,256.779998541,84.599681298,-0.06,0.14,-0.74
J220016-371656,J2200-3716,330.0705833333333,-37.28244444444444,210.0,23.706539182259394,11.0,217.0,24.32878953010199,11.0,135.0,15.20690632574555,7.0,86.4,3.0999999046325684,65.3,2.9000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-66.964700818,69.94942773300001,124.504201114,64.11207137699999,257.77018070199995,101.937725904,0.34,0.81,-0.04
J015722-542234,J0157-5422,29.343249999999998,-54.37613888888888,48.0,5.660388679233963,3.0,78.0,8.765842800324451,4.0,116.0,13.059862173851608,6.0,,,380.3,11.5,,,484.762826673895,59.73378813099651,525.5540853346093,69.78892990145694,152.03887345274748,69.70442179099204,,,,,,,384.349167347,37.413868466,435.206919909,51.035909925,258.45989584899996,74.5296165,-0.66,-0.68,-0.58
J012624-510309,J0126-5103,21.601499999999998,-51.05263888888888,111.0,12.617844506887856,6.0,147.0,16.28158468945821,7.0,185.0,20.573040611440984,9.0,,,257.9,7.800000190734863,,,277.3459224796507,40.92928087691217,342.37897951623546,54.813442366222674,228.63369760967132,65.00602862753752,,,,,,,287.43126988399996,31.426088985000003,327.844768763,41.741803783,259.913831949,59.468553041,-0.27,-0.39,-0.34
J010613-504421,J0106-5044,16.555249999999997,-50.7393611111111,47.0,5.107837115648854,2.0,105.0,11.629703349613008,5.0,167.0,18.517289218457435,8.0,,,540.3,16.200000762939453,820.0,40.0,508.83412861394936,58.31341413115653,520.2478074102172,66.47277446728658,162.89843295477502,69.4128801361534,,,,,,,495.63446640999996,31.101586411,456.129282713,42.959993781,260.17087698,71.177125983,-0.78,-0.79,-0.96
J003347-423614,J0033-4236,8.449833333333332,-42.60388888888888,243.0,27.101475974566405,12.0,279.0,31.21554100123847,14.0,244.0,27.191175038971746,12.0,,,63.4,2.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,104.406870902,27.532401189,162.77042031300002,41.982731443,260.36632061,58.603544119,0.43,0.23,-0.16
J040658-382627,J0406-3826,61.745749999999994,-38.440972222222214,1169.0,125.99448400624529,47.0,1533.0,171.5514208626673,77.0,1432.0,160.28175192454069,72.0,861.0,30.299999237060547,621.6,18.700000762939453,770.0,60.0,347.7621380957564,50.16419278138728,480.71337962801346,72.38726531505252,157.17108062211938,73.68918432898826,,,,,,,380.884647369,35.878409607,408.801794052,52.9947723,263.221263885,72.701739916,0.12,0.12,-0.32
J050244-354116,J0502-3541,75.68529166666666,-35.68780555555555,77.0,8.676981041814026,4.0,84.0,9.303762679690406,4.0,104.0,11.539497389401326,5.0,147.5,5.199999809265137,155.6,4.900000095367432,,,112.91313974114472,53.09763456207488,0.0,0.0,0.0,0.0,,,,,,,184.313610196,49.640995538,95.502696931,68.664598502,263.504624367,91.86813794199999,-0.25,-0.36,-0.1
J021648-324740,J0216-3247,34.20079166666666,-32.79458333333333,540.0,59.09314681077663,24.0,504.0,56.25975470973901,25.0,330.0,37.12142238654117,17.0,165.2,5.0,152.1,4.900000095367432,,,188.7828489967699,44.018980052485375,189.25230090761193,56.36277021086312,363.4463763628803,82.89056078017167,,,,,,,167.136251926,38.956778989,235.372528434,50.601718240000004,264.20247554800005,74.09027327700001,0.45,0.72,0.08
J041900-213235,J0419-2132,64.751875,-21.543277777777774,71.0,8.683893136145793,5.0,151.0,17.088300090997937,8.0,143.0,15.921369287847073,7.0,155.1,4.699999809265137,,,,,166.14835176250745,47.69786754636102,256.0869500135385,64.78498610882241,173.22234938713183,87.79229705008983,,,,,,,163.777783513,43.37770505,205.479383469,63.081443846999996,266.066253185,94.397355715,-0.3,0.09,-0.9
J065622-240319,J0656-2403,104.09395833333332,-24.055305555555552,81.0,9.518928511129811,5.0,95.0,10.735455276791944,5.0,81.0,9.518928511129811,5.0,104.1,3.700000047683716,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,160.37401557,54.244276358,428.31531166999997,83.890998827,266.468048096,89.997314769,-0.09,0.27,-0.19
J065521-230045,J0655-2300,103.84141666666666,-23.012499999999996,114.0,13.926952286842948,8.0,100.0,11.180339887498949,5.0,79.0,8.854942122905152,4.0,112.0,3.4000000953674316,,,,,154.99583860753285,43.661615118197055,204.4970104195455,55.755175308721334,182.69401759692175,92.14583331446993,,,,,,,190.279617906,38.319100405,193.856909871,50.803132787,267.669975758,83.295109642,0.01,0.4,0.16
J065552-312556,J0655-3125,103.97045833333333,-31.43241666666666,69.0,7.975587752636166,4.0,92.0,10.47091209016674,5.0,112.0,12.705904139414875,6.0,90.6,2.799999952316284,145.2,5.0,,,95.7879148062986,40.0720246713655,111.1449285018911,53.00780752051866,137.5688733818504,85.34778026041243,,,,,,,163.20842504499998,39.616058763999995,182.110980153,48.247336645,268.772184849,88.219911521,-0.1,-0.33,-0.34
J001101-261233,J0011-2612,2.7552916666666665,-26.209194444444442,642.0,76.71792489373001,42.0,822.0,92.7676667810504,43.0,694.0,77.72618606364267,35.0,209.9,6.300000190734863,,,,,227.33259604000813,34.16156713694942,103.37461896107934,36.879646192875974,162.53601508056207,59.00956135137021,,,,,,,233.24127495300002,25.950701697,156.910061836,40.511379027,268.845170736,59.982277245,0.42,0.29,-0.29
J051452-424712,J0514-4247,78.720125,-42.78683333333333,77.0,8.676981041814026,4.0,123.0,13.685393673548454,6.0,148.0,16.37192719260625,7.0,,,167.0,5.300000190734863,,,284.637809726903,47.363779467062095,288.70353127270795,61.40411928653659,224.06646231460326,84.22074253794109,,,,,,,276.191294193,37.455440008000004,299.977600574,52.226108845,269.66917514799997,82.05863947399999,-0.25,-0.31,-0.56
J053458-543901,J0534-5439,83.74541666666666,-54.65047222222221,61.0,6.7977937597429365,3.0,73.0,8.324061508662705,4.0,81.0,9.033825324855467,4.0,,,130.5,4.0,,,150.57292450243935,47.75170610367681,128.1393315473852,62.58034890406264,164.87461819673558,96.45801228794653,,,,,,,188.214853406,46.313060149,192.07262992900002,69.214316733,270.267486572,93.678148803,-0.24,-0.18,-0.21
J015629-241252,J0156-2412,29.123791666666662,-24.21458333333333,75.0,9.013878188659973,5.0,,,,,,,225.5,6.800000190734863,,,,,350.08445165168456,48.5369634739506,479.13361682237576,64.7079637770907,153.3863521759741,64.31053009806055,,,,,566.80457,73.256,286.84040904,33.874124666,366.000056267,44.675646837,270.398229361,64.650413822,-0.42,,
J022223-543016,J0222-5430,35.59591666666666,-54.5046111111111,49.0,5.745432968889291,3.0,87.0,9.575489543621256,4.0,124.0,13.775340286178052,6.0,,,171.9,5.300000190734863,,,204.58578134301126,34.15354937695909,179.20740313371817,43.728010138436886,215.30655582466804,61.7920811424076,,,,,,,165.18586874,28.130443375000002,231.09382391,42.243035133999996,271.532714367,59.013932638,-0.4,-0.6,-0.68
J021715-271555,J0217-2715,34.31383333333333,-27.26547222222222,126.0,14.92514656544451,8.0,,,,,,,265.1,8.0,,,,,254.29579177620553,37.84715015320805,255.3018954874283,49.17420043843449,168.77050763840415,62.89040595598402,,,,,,,251.529216766,28.114130383,310.22387743,41.353812545,272.659897804,64.635047465,-0.28,,
J232526-480017,J2325-4800,351.36199999999997,-48.00480555555555,276.0,30.94769781421552,14.0,330.0,37.12142238654117,17.0,356.0,39.891853805006356,18.0,,,370.2,11.199999809265137,,,516.0133495122208,58.93930349340598,562.8766158712432,69.10349725883711,0.0,0.0,,,,,,,309.82324481,29.155519242,352.882474661,41.479173271,272.675842047,64.21019010900001,-0.09,-0.13,-0.21
J005719-221236,J0057-2212,14.332083333333332,-22.210027777777775,74.0,8.930845424706442,5.0,88.0,10.121264743103996,5.0,61.0,7.294518489934754,4.0,98.4,3.9000000953674316,,,,,164.30377125291932,40.93443182652841,261.8593481878401,62.47694011131485,139.2729293159009,84.9422680842078,,,,,,,207.392588258,38.768552529000004,295.740365982,55.104498734,273.360431194,80.851723773,-0.11,0.62,-0.21
J011748-211107,J0117-2111,19.453374999999998,-21.18536111111111,749.0,89.5042457093517,49.0,759.0,85.79516303382144,40.0,872.0,97.67210451300822,44.0,254.3,7.599999904632568,,,,,261.1865518335085,56.796665385326904,416.5497671331149,81.15974285552159,164.1483189970515,100.43184265633197,,,,,,,194.653213024,39.460033098000004,267.283588648,74.71893534600001,274.27154779399996,77.84284636,0.41,-0.24,-0.02
J051053-353317,J0510-3533,77.72162499999999,-35.55497222222222,66.0,7.249827584156744,3.0,77.0,8.676981041814026,4.0,82.0,9.123595782365635,4.0,165.8,5.0,110.7,3.700000047683716,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,25.245223194,57.995743439,131.260633469,65.450969836,275.778055191,96.008156386,-0.35,-0.11,-0.18
J220256-233511,J2202-2335,330.7337916666666,-23.586388888888887,611.0,73.02882992353088,40.0,655.0,73.34337052522197,33.0,581.0,64.93542946650928,29.0,501.9,15.100000381469727,,,,,184.74518869809825,41.113252772745334,0.0,0.0,0.0,0.0,,,,,,,206.91254735,36.194466298,110.42740941,55.83042994,277.344495058,100.793073277,0.07,0.2,-0.08
J050603-431058,J0506-4310,76.515875,-43.18286111111111,111.0,11.798728745080973,4.0,96.0,10.824047302187848,5.0,77.0,8.676981041814026,4.0,,,111.8,3.5,,,59.53433069455972,37.598146502882,161.22688746873118,53.70874277977664,0.0,0.0,,,,,,,101.99670493599999,35.67317565,270.519554615,52.267002644,278.20846438399997,87.874305807,0.0,0.38,0.17
J231448-313838,J2314-3138,348.7023333333333,-31.644027777777772,626.0,69.85527897016803,31.0,656.0,73.4326902680271,33.0,529.0,58.944126085641486,26.0,825.2,24.799999237060547,588.2,17.700000762939453,,,289.20848779298416,47.156904748630794,476.00084132707076,64.28667892870396,218.46560769451784,70.80134914207854,,,,,,,375.005066395,33.860702706,434.5677495,42.694298868,278.719931841,63.571783728,-0.1,0.37,-0.06
J235721-483818,J2357-4838,359.33762499999995,-48.63838888888888,207.0,23.441203040799763,11.0,263.0,29.337518640812146,13.0,257.0,28.800868042474,13.0,,,217.0,6.599999904632568,,,282.85628220451986,38.81802992445326,318.1535723445985,50.636124578574766,293.7241446952944,65.55395767692104,,,,,,,190.105393529,26.934820861,203.905284405,37.217745953000005,280.02294898,55.789658573,-0.02,0.04,-0.29
J225641-201141,J2256-2011,344.1719166666666,-20.194805555555554,996.0,118.93342675631608,65.0,,,,,,,344.8,10.399999618530273,,,,,137.4895411060096,41.21907122831486,50.29428472412688,49.9055244372879,0.0,0.0,,,,,,,189.223587513,41.950785233999994,136.709421873,47.586143828,280.57590127,81.323112622,0.4,,
J042852-543007,J0428-5430,67.21804166666666,-54.50202777777777,54.0,6.177378084592201,3.0,59.0,6.618912297349165,3.0,56.0,6.352952069707437,3.0,,,74.1,2.5,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,119.501523674,49.079916078,233.236089349,66.51671855400001,281.19713068000004,116.213294089,-0.1,0.09,-0.11
J020643-302458,J0206-3024,31.68033333333333,-30.416222222222217,180.0,20.12461179749811,9.0,342.0,38.19214578941592,17.0,499.0,55.81227463560324,25.0,844.3,25.299999237060547,987.1,29.700000762939453,780.0,50.0,309.86412116731805,49.60275495737483,208.0131458695354,54.16523613743754,139.48511057503796,76.71040647871443,,,,,,,368.56096983,38.717965852999995,323.429942131,56.871896239,282.518088818,69.83303496399999,-0.59,-0.64,-0.77
J040221-314725,J0402-3147,60.58879166666666,-31.79044444444444,467.0,49.36486604863828,16.0,587.0,65.47281878764653,29.0,632.0,70.83953698324122,32.0,681.3,20.399999618530273,506.5,15.300000190734863,,,299.5561230713238,48.18823223692051,293.66161414705766,58.17957457399044,193.4960162376983,73.78877415069614,,,,,,,395.655572414,40.377997805,349.52968359,57.635901188,282.99301862699997,76.24739344299999,-0.14,-0.13,-0.27
J023631-295355,J0236-2953,39.129625,-29.898638888888886,612.0,73.11251602837916,40.0,877.0,99.03176258150715,46.0,543.0,60.64231196120412,27.0,313.1,9.399999618530273,,,,,273.12362332952677,43.42681291126094,369.1640053969247,60.40504695542375,226.5870190922746,76.31968240424168,,,,,,,257.278978825,32.844079661,338.295459747,47.845159978999995,283.054292202,73.65639986699999,0.25,0.82,-0.43
J063137-225001,J0631-2250,97.90737499999999,-22.83375,61.0,7.294518489934754,4.0,,,,,,,101.3,3.0999999046325684,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,95.200709999,39.210127471,119.95008587800001,45.06932148,283.68365764600003,72.142383005,-0.19,,
J233723-521620,J2337-5216,354.3472083333333,-52.27230555555555,221.0,24.686230980042296,11.0,368.0,40.966327636242916,18.0,477.0,53.39747185026647,24.0,,,590.1,17.799999237060547,,,162.31842941609935,38.329083317689246,146.688931320795,50.770181026196155,208.34927178471125,74.84595765425857,,,,,,,182.238593698,36.542893448,178.049221635,47.585104545,285.925388336,76.376028954,-0.31,-0.44,-0.61
J224838-323552,J2248-3235,342.16112499999997,-32.59788888888888,1466.0,175.23572695087037,96.0,1406.0,158.42146319233387,73.0,1041.0,116.3649861427397,52.0,707.6,21.200000762939453,710.5,21.399999618530273,,,604.9261489539541,69.86488343953658,548.3729354548656,70.13988003763767,499.465957883606,87.18178698973568,,,,,,,394.043654203,32.132626951,391.847252846,43.332806738,286.93196177500005,69.88833327799999,0.28,0.51,0.05
J050744-350728,J0507-3507,76.93520833333332,-35.12463888888888,83.0,8.825531145489206,3.0,108.0,12.354756169184402,6.0,118.0,13.23782459469833,6.0,146.2,4.400000095367432,169.0,5.199999809265137,,,150.23760670583127,52.307262106648984,0.0,0.0,0.0,0.0,,,,,,,240.139260888,52.599177768000004,135.28811931599998,60.539867192,288.29041123400003,79.886543961,-0.21,-0.15,-0.31
J230738-224753,J2307-2247,346.9113333333333,-22.798138888888886,418.0,46.77862759850914,21.0,696.0,77.90481371519992,35.0,756.0,84.61300136503847,38.0,362.7,10.899999618530273,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,174.832999706,32.875441101,188.853636384,40.419450022,289.330899715,77.491528272,0.05,-0.14,-0.61
J052454-281842,J0524-2818,81.22754166666665,-28.311777777777774,163.0,19.66443490161871,11.0,240.0,27.294688127912362,13.0,271.0,30.5026228380446,14.0,184.2,5.5,,,,,276.20067824477815,47.86013033834979,340.67670729150313,64.19372126738416,153.58017751030613,81.24805518327861,,,,,,,262.969255447,37.932319151,338.825196028,54.706347563,289.452463388,81.013257108,-0.05,-0.21,-0.46
J024902-351713,J0249-3517,42.259833333333326,-35.28699999999999,100.0,11.180339887498949,5.0,113.0,12.794139283281233,6.0,121.0,13.505924625881784,6.0,131.4,5.099999904632568,124.9,4.199999809265137,,,303.9170743917602,60.36773446862918,229.17958764493778,64.70138286078033,0.0,0.0,,,,,,,288.852095604,54.510340118,290.819823742,65.62170759,289.496392012,84.503852337,-0.1,-0.12,-0.15
J014132-542749,J0141-5427,25.385124999999995,-54.463833333333326,43.0,4.742362280551751,2.0,70.0,8.06225774829855,4.0,90.0,10.295630140987,5.0,,,178.3,5.5,,,230.11371412184963,42.910053705738584,1407.937944003247,149.00191507210596,0.0,0.0,,,,,,,169.26842927899997,32.305144028,237.876445055,50.151068904999995,291.637986898,71.167448506,-0.45,-0.43,-0.58
J215759-303748,J2157-3037,329.49954166666663,-30.630166666666664,73.0,8.324061508662705,4.0,47.0,6.171709649683789,4.0,43.0,5.243090691567332,3.0,79.1,2.4000000953674316,95.0,3.299999952316284,,,260.42819772818467,45.897766798736214,186.35312712109499,52.225769430689866,148.74057926081585,112.10431226512343,,,,,,,257.89758563,39.308276523,320.44121623,48.515571023,292.399793863,112.049054902,-0.03,0.15,0.53
J025035-262742,J0250-2627,42.648083333333325,-26.461722222222217,276.0,32.95087252259036,18.0,435.0,49.20619879649311,23.0,307.0,34.16855279346786,15.0,389.2,11.699999809265137,,,,,316.4989258241798,46.23291716160173,333.2880131172054,58.02982153467917,194.53624010418085,74.84237077619917,,,,,,,340.08204937,32.388222521,325.151979923,44.86898649,292.52901673300005,70.501384012,-0.13,0.59,-0.54
J034240-300757,J0342-3007,55.66829166666666,-30.132638888888884,146.0,16.19135571840728,7.0,143.0,15.921369287847073,7.0,137.0,15.38473269186046,7.0,155.8,5.5,148.9,5.0,,,107.21053947606667,36.00139474860868,234.21879349184778,52.80092737360041,361.6456662915472,79.69844107772839,,,,,,,150.72514116800002,35.177364460999996,253.69691848800002,45.287601013999996,293.584257364,71.625306216,-0.03,0.07,0.02
J221149-451930,J2211-4519,332.9581666666666,-45.32513888888888,108.0,12.354756169184402,6.0,236.0,26.47564918939666,12.0,247.0,27.46069918993324,12.0,,,300.6,9.100000381469727,,,136.37176227470346,36.32942804579166,1002.4580360759632,111.49411510989088,0.0,0.0,,,,,,,174.368724227,38.305405622,160.381883383,51.87149352,294.02583837500003,62.168202169,-0.33,-0.08,-0.93
J002233-515316,J0022-5153,5.639124999999999,-51.887833333333326,77.0,11.844407963254222,9.0,115.0,12.971121771072847,6.0,140.0,15.652475842498529,7.0,,,312.6,9.399999618530273,,,284.4289582938285,40.00334751977063,265.76502207198956,50.79595743869905,310.2049741656759,72.39326455307489,,,,,,,239.895388484,31.474340381999998,230.68937659300002,41.130684866,294.903695583,66.96258709600001,-0.45,-0.33,-0.48
J043754-425853,J0437-4258,69.47804166666666,-42.98163888888888,119.0,12.554282137979854,4.0,119.0,13.32704018152568,6.0,122.0,13.595587519485873,6.0,,,173.2,5.400000095367432,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,116.822622716,36.415103549,133.852571249,49.483125813,295.244246721,72.282374121,-0.12,-0.04,0.0
J013930-473201,J0139-4732,24.87891666666666,-47.53372222222222,89.0,10.208329931972223,5.0,,,,,,,,,88.1,2.799999952316284,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,59.388563037,27.621369497,139.266356826,36.274997597,295.566767454,58.827711503,0.0,,
J215155-531646,J2151-5316,327.98029166666663,-53.27963888888888,70.0,8.06225774829855,4.0,103.0,11.44945413545991,5.0,121.0,13.505924625881784,6.0,,,153.9,4.800000190734863,,,212.43426182631376,43.168180561502986,243.49035766715753,58.1682011647876,173.63540522586078,81.36666624476435,,,,,,,233.963415027,38.311344849,232.294678688,52.933313399,296.656697989,88.498602704,-0.25,-0.27,-0.46
J222321-313702,J2223-3137,335.84037499999994,-31.61747222222222,568.0,58.74725525503298,15.0,682.0,76.20524916303339,34.0,385.0,42.933087473416116,19.0,220.3,6.599999904632568,274.7,8.399999618530273,,,342.8860941564338,49.6831591612489,274.73595471293856,55.92717889577229,169.00735569617572,84.10114527769608,,,,,,,318.855494261,34.410597736999996,351.13504529,49.240861536999994,297.130644321,77.33412249599999,0.36,0.97,-0.22
J025816-252958,J0258-2529,44.56979166666666,-25.49969444444444,245.0,29.261749776799064,16.0,332.0,37.29932975269127,17.0,270.0,30.4138126514911,14.0,216.0,6.5,,,,,104.59381839104539,40.564160381369554,157.97498418455757,54.176273715379246,137.45519793018406,77.8134722784053,,,,,579.67084,94.57751,180.663526058,37.339646075000005,204.102680087,48.600448162,297.294646502,78.805205656,0.05,0.35,-0.36
J225850-383230,J2258-3832,344.71174999999994,-38.54191666666666,58.0,6.529931086925804,3.0,116.0,13.059862173851608,6.0,159.0,17.799157283422158,8.0,108.6,3.299999952316284,142.7,4.400000095367432,,,146.069722289713,41.09599784828835,237.32515310762403,56.39003734908667,236.9533706969938,67.63844730464605,,,,,,,163.937777281,40.745003630999996,241.914510727,45.166075233,297.55455255500004,72.21632213,-0.24,-0.54,-0.83
J043900-452222,J0439-4522,69.75345833333333,-45.372944444444435,700.0,76.15773105863909,30.0,890.0,99.72963451251589,45.0,928.0,103.57528662765073,46.0,,,950.9,28.600000381469727,,,301.17722017668444,47.52122939714658,273.55054149180296,58.03548433042839,387.90527512367237,91.80800916806825,,,,,,,199.377864599,37.02239761,224.46909546900002,48.027884351,297.902911901,84.676619523,-0.1,-0.07,-0.29
J050112-242302,J0501-2423,75.30354166666666,-24.38397222222222,98.0,11.490865937778581,6.0,150.0,17.0,8.0,180.0,20.12461179749811,9.0,135.1,4.099999904632568,,,,,80.0335949659434,42.03045648780293,0.0,0.0,0.0,0.0,,,,,,,138.973459601,43.967961333000005,138.410121202,53.873245728,298.766255379,82.329744077,-0.12,-0.31,-0.51
J070242-195121,J0702-1951,105.67895833333331,-19.85597222222222,436.0,52.36372790396039,29.0,622.0,69.94883844639595,32.0,571.0,64.04225167809139,29.0,526.6,15.800000190734863,,,,,198.7916972476387,54.80097653868372,147.47937067712488,63.05799553017799,189.4206015974435,93.31055351568916,,,,,,,272.927463055,52.522186382,200.311169028,65.345100726,298.79483580600004,86.461698644,-0.07,0.15,-0.42
J055806-383830,J0558-3838,89.52624999999999,-38.64169444444444,51.0,5.478138369920935,2.0,49.0,5.745432968889291,3.0,68.0,7.889233169326409,4.0,104.6,4.099999904632568,129.4,4.099999904632568,,,226.47537267990054,51.01872842716848,399.19586592446836,75.88782166242103,148.66196398974057,93.79802569779937,,,,,,,234.303504229,49.590299204000004,336.70181036,74.141512036,299.149394035,94.466398314,-0.27,-0.56,0.05
J221016-503105,J2210-5031,332.5666666666666,-50.51819444444444,51.0,5.916924876994806,3.0,68.0,7.889233169326409,4.0,83.0,9.689685237405806,5.0,,,187.2,5.699999809265137,,,269.8195112654539,40.695622241997434,490.5044657177741,67.6772784174463,439.072231136346,81.9911247432066,,,,,,,200.389102101,30.419148231999998,269.011378288,49.202584702,299.81034994099997,61.063930373,-0.41,-0.34,-0.34
J074145-470926,J0741-4709,115.43837499999998,-47.15741666666666,576.0,64.04498419080139,28.0,577.0,64.57778255716126,29.0,610.0,68.42514157822401,31.0,,,381.5,11.5,,,253.20369279058653,43.57004643888216,212.60401698486402,58.96500727513859,186.89102897585462,95.07554522215531,,,,,,,263.46853375399996,37.187325414,241.255819798,59.905912887,299.939870834,106.94795363499999,0.13,-0.09,0.0
J001026-413001,J0010-4130,2.6085416666666665,-41.500499999999995,63.0,6.977822009767805,3.0,65.0,7.632168761236874,4.0,71.0,8.149233092751736,4.0,,,132.0,4.800000190734863,,,113.2344303227353,33.63126526270568,117.15374335859728,45.30135563698005,217.61237388982255,70.64867945388175,,,,,,,181.895762682,32.687296971,199.76620376099999,45.041365556,301.540672779,75.123570758,-0.24,-0.15,-0.04
J033415-372543,J0334-3725,53.564583333333324,-37.428638888888884,293.0,32.916409281694136,15.0,319.0,35.68767294178762,16.0,313.0,35.15238256505525,16.0,221.2,7.800000190734863,171.4,5.300000190734863,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,106.74178600299999,58.779213057999996,175.916314125,88.341342372,307.13167786599996,107.586193821,0.11,0.03,-0.1
J012008-521102,J0120-5211,20.034791666666663,-52.18388888888888,59.0,6.618912297349165,3.0,92.0,10.47091209016674,5.0,115.0,12.971121771072847,6.0,,,198.4,6.099999904632568,,,217.4782536228466,40.58510040221129,269.327867099031,50.05413117963719,349.73571788972157,80.97413189628601,,,,,,,252.256214619,31.731884829000002,269.029319286,41.543115377999996,308.949291706,74.963591168,-0.39,-0.38,-0.53
J233408-265204,J2334-2652,353.53437499999995,-26.86794444444444,70.0,8.06225774829855,4.0,,,,,,,149.4,4.5,,,,,113.56529557292913,32.0539790930276,194.58466517903153,44.18954276337956,224.1783420718895,65.83721436466288,,,,,,,176.928445697,30.498034766,220.25105357200002,40.084111813999996,309.448689222,59.987460080999995,-0.29,,
J010256-264636,J0102-2646,15.735166666666665,-26.776666666666664,186.0,22.13504009483606,12.0,,,,,,,291.4,8.800000190734863,,,,,345.7883636905748,47.983140159228185,386.2054876033296,57.53072789205458,204.44028141328357,72.5000666622536,,,,,715.2272,96.29935,381.894737482,32.468100348,398.37038517,46.438809857,309.785723686,64.38666750700001,-0.17,,
J231254-445238,J2312-4452,348.22887499999996,-44.877333333333326,64.0,7.068238818828918,3.0,,,,,,,,,173.4,5.5,,,318.16987180370904,46.0246404423606,303.63396766015865,51.66321497642254,273.7534716526154,75.64257742014108,,,,,,,307.40016698799997,31.852302173,306.829422712,44.31756343,310.065478086,72.707830054,-0.32,,
J070459-490459,J0704-4904,106.24666666666666,-49.08319444444444,84.0,9.303762679690406,4.0,94.0,11.15168148756052,6.0,92.0,10.47091209016674,5.0,,,41.2,2.700000047683716,,,277.1213095283237,40.725616865536395,221.27463450613186,50.494842934229865,172.21789499518115,77.81478620090864,,,,,,,223.81737828299998,32.066985697999996,262.09262013399996,51.557056796999994,310.908198357,76.02304826700001,0.23,0.04,-0.13
J002524-222747,J0025-2227,6.350999999999999,-22.46322222222222,313.0,37.144178547923225,20.0,430.0,48.76474136094644,23.0,395.0,44.27471061452576,20.0,201.2,6.099999904632568,,,,,201.7331897342147,38.45076913385676,202.56233588429635,49.78464424333572,258.31597268742485,69.49016945245384,,,,,745.91473,87.26263,271.58203721,31.597408746999996,297.48988151599997,50.458306305,312.38165497800003,73.31413454000001,0.17,0.14,-0.38
J003814-245901,J0038-2459,9.561333333333332,-24.983861111111107,1125.0,132.5,70.0,947.0,106.62593493142276,49.0,583.0,65.1144377231348,29.0,412.5,12.399999618530273,,,,,339.3048792964235,45.13703924664336,274.84040154706645,49.954826987977675,0.0,0.0,,,,,,,347.99143671999997,29.870055849,285.82698106799995,44.201579033,312.733530998,60.599174891000004,0.38,0.83,0.21
J235528-202648,J2355-2026,358.870125,-20.44672222222222,68.0,8.440379138403678,5.0,,,,,,,94.4,3.299999952316284,,,,,193.68896040039317,40.97371723729382,271.42688765597853,53.29780175306187,263.6596572776116,79.8169230066611,,,,,543.95905,75.10386,219.435080886,36.137886601,284.812241793,46.944065091999995,312.965214252,79.45662884599999,-0.12,,
J022256-344127,J0222-3441,35.73499999999999,-34.69102777777778,1019.0,110.21619663189254,42.0,1229.0,137.2057214550472,61.0,1227.0,137.02660325644797,61.0,682.7,20.5,646.4,19.5,,,370.27329617597843,60.17870648663243,211.49838035532585,61.06978323104084,229.0943901047504,87.24381639466304,,,,,,,383.528381586,48.343015099,322.894126177,54.664853577,313.091397285,79.7721308,0.15,0.0,-0.22
J062558-253323,J0625-2533,96.49258333333331,-25.556638888888887,64.0,7.547184905645284,4.0,62.0,6.887670143089026,3.0,74.0,8.411896337925237,4.0,134.4,4.099999904632568,,,,,357.7118223491782,50.0113563277767,362.6508016166758,61.479097800319856,207.64370133214504,88.37454254378075,,,,,889.2781,87.11324,333.637535572,35.084621704,352.525949478,51.710448988,316.503763199,85.27065662999999,-0.28,-0.3,0.04
J212026-510255,J2120-5102,320.1085833333333,-51.04874999999999,90.0,9.848857801796104,4.0,183.0,20.39338127922881,9.0,291.0,32.73850943460926,15.0,,,756.9,22.700000762939453,980.0,50.0,649.1336634570839,76.20382188883391,514.2957297171682,76.98687892547055,204.9813126556988,88.44146822563006,,,,,,,658.5555672649999,39.370139048999995,504.06992435499996,54.221971836,317.018657923,94.922559691,-0.68,-0.79,-0.85
J000619-424518,J0006-4245,1.5821666666666665,-42.755083333333324,183.0,20.39338127922881,9.0,189.0,21.382469455140118,10.0,199.0,22.27128195681605,10.0,,,246.0,7.699999809265137,,,166.32386895031672,38.81844796423027,0.0,0.0,0.0,0.0,,,,,,,188.368290663,34.589950826,208.457380533,50.282786262,318.336158991,65.002965195,-0.09,-0.09,-0.04
J060716-244741,J0607-2447,91.81804166666666,-24.79483333333333,132.0,15.976232346833218,9.0,180.0,20.12461179749811,9.0,169.0,19.147062437878038,9.0,222.7,6.699999809265137,,,,,336.5597462335904,49.64631779839193,251.1764788006895,54.97167253608375,225.8644742652975,81.01112086391278,,,,,425.5611,70.284325,339.239150286,37.176832133,254.69601154299997,54.498200116,320.167034864,71.22294498299999,-0.2,0.11,-0.37
J005802-323420,J0058-3234,14.509249999999998,-32.57236111111111,327.0,35.57091508522096,14.0,309.0,34.79669524538214,16.0,267.0,30.147802573321993,14.0,185.9,5.599999904632568,184.1,5.800000190734863,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,120.182596147,35.920131887000004,278.324186802,47.310369355999995,320.93548774699997,71.32418208200001,0.21,0.25,0.07
J072130-422413,J0721-4224,110.37508333333332,-42.403722222222214,127.0,14.045995870709916,6.0,230.0,25.942243542145693,12.0,225.0,25.04495957273639,11.0,,,421.3,12.699999809265137,,,279.575187853724,44.81156612272198,227.29438036743042,56.74517459069847,192.27592039809997,87.4105540838,,,,,,,326.970517635,34.479996541,255.567699671,54.421578814,321.95410132399996,93.059800626,-0.38,0.04,-0.71
J060811-384726,J0608-3847,92.04779166666665,-38.790722222222215,136.0,15.295751043999116,7.0,164.0,18.24719156473127,8.0,162.0,18.067650649710934,8.0,127.4,4.5,126.7,4.099999904632568,,,207.8676188728614,46.340846894761654,157.9847841930731,58.21669822129344,231.26323017676202,79.57468800184677,,,,,,,222.93253243,44.581989674,217.170849442,55.873310251,325.337857008,78.11109776800001,0.03,0.02,-0.22
J044823-262615,J0448-2626,72.09995833333332,-26.437499999999996,99.0,12.124768039018313,7.0,168.0,19.05885620912231,9.0,146.0,16.19135571840728,7.0,163.4,4.900000095367432,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,160.70018708700002,42.712857522,315.57834148399996,55.375560993,325.46594739,83.305031351,-0.19,0.24,-0.63
J212341-340827,J2123-3408,320.9213333333333,-34.14097222222222,55.0,6.264982043070834,3.0,59.0,6.618912297349165,3.0,54.0,6.177378084592201,3.0,26.5,0.8999999761581421,25.8,1.7999999523162842,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,203.912705183,108.85180828799999,242.01618135,95.268111324,326.84057951,232.73306513100002,0.28,0.15,-0.08
J075105-333135,J0751-3331,117.77299999999998,-33.52663888888888,212.0,23.031283073246268,9.0,268.0,29.786574156824415,13.0,245.0,27.28094573140748,12.0,153.4,4.599999904632568,191.9,6.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,127.09043919999999,89.694824102,181.410178542,95.09542491500001,327.48323679000003,128.159685012,0.12,0.15,-0.28
J055543-443733,J0555-4437,88.93224999999998,-44.62597222222222,98.0,11.001818031580054,5.0,147.0,16.28158468945821,7.0,177.0,19.856736892047493,9.0,,,209.0,6.300000190734863,,,281.26086889436175,42.215339213719346,243.0698260535575,53.4977545460559,229.29596840827918,73.84578336622931,,,,,,,260.74355840699997,30.667094503,279.545426369,48.788738657,327.832102776,79.62481581600001,-0.24,-0.32,-0.48
J050819-193556,J0508-1935,77.07941666666666,-19.598888888888887,77.0,9.180958555619343,5.0,83.0,10.241581909060729,6.0,115.0,12.971121771072847,6.0,65.3,2.0,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,-57.681307197,50.566143862,173.341825604,77.738338144,328.693777323,106.021701208,0.06,-0.55,-0.09
J005815-334757,J0058-3347,14.565416666666664,-33.79919444444444,174.0,19.15097908724251,8.0,217.0,24.32878953010199,11.0,214.0,24.061587645041215,11.0,129.2,3.9000000953674316,118.4,3.799999952316284,,,199.41023729925374,44.299907424151,192.49294755626687,49.2956586556415,244.19079619880182,72.23101279906346,,,,,,,244.47448551699998,42.918356593,248.11714887600002,41.809236575,328.994780779,72.795485249,0.11,0.02,-0.26
J223718-250632,J2237-2506,339.326625,-25.108999999999998,50.0,5.830951894845301,3.0,,,,,,,391.5,11.800000190734863,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,27.650687844,30.635288617,69.62335109700001,43.32150074,329.008847475,77.341032023,-0.78,,
J015419-510751,J0154-5107,28.582249999999995,-51.13097222222222,329.0,37.03255324710949,17.0,408.0,45.43830982772137,20.0,420.0,46.95742752749558,21.0,,,440.5,13.300000190734863,,,212.07601194875645,33.14410355120647,322.38324515291373,50.73674203412595,399.48960306655107,70.93570941234626,,,,,,,205.80948889299998,24.049778906,250.21547079099997,39.363019409,330.887943506,62.187454906,-0.09,-0.05,-0.26
J005705-521418,J0057-5214,14.273374999999998,-52.238361111111104,97.0,10.91283647820309,5.0,82.0,9.604165762834377,5.0,82.0,9.123595782365635,4.0,,,84.5,2.700000047683716,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,94.913601875,29.547404453000002,169.986486435,43.676990687,331.56564831699995,72.979833213,0.05,0.0,0.2
J074053-512732,J0740-5127,115.22133333333332,-51.45891666666666,142.0,15.831613941730643,7.0,144.0,16.011246047700347,7.0,146.0,16.19135571840728,7.0,,,194.2,5.900000095367432,,,232.70632189882315,48.86986094041936,184.62245027119815,62.48658924635688,173.1875864223725,98.10637795481551,,,,,,,283.591508865,43.179275028,240.64315855499999,58.604508607999996,334.51962471,99.336438817,-0.1,-0.02,-0.02
J224111-244238,J2241-2442,340.29812499999997,-24.710777777777775,46.0,5.491812087098393,3.0,,,,,,,211.4,6.400000095367432,,,,,255.1913089119377,38.81054203230297,283.1323592456248,50.468608512154134,252.8117138942079,76.75178397589696,,,,,,,169.428139925,29.493144502,204.323217273,42.687442501,335.803747177,75.177661331,-0.58,,
J212348-304606,J2123-3046,320.95287499999995,-30.768388888888886,179.0,20.035218990567586,9.0,271.0,30.5026228380446,14.0,300.0,33.54101966249684,15.0,147.2,4.400000095367432,155.8,5.099999904632568,,,193.12716881030656,73.67425417258188,0.0,0.0,0.0,0.0,,,,,,,213.522061706,71.14557180599999,166.865333915,79.483217548,336.97625994699996,233.938995947,0.07,-0.17,-0.49
J233035-372439,J2330-3724,352.64924999999994,-37.410916666666665,419.0,46.868006144917246,21.0,494.0,55.36569334886,25.0,490.0,55.00909015790027,25.0,304.5,9.100000381469727,414.1,12.5,,,320.37692690645,52.33521982683843,363.26039986062943,62.477156953652276,273.3967574653172,71.60628008025775,,,,,,,305.658280849,45.139783519,366.156727076,48.430475027,338.165968657,71.587590345,0.12,0.01,-0.2
J215608-501753,J2156-5017,329.03487499999994,-50.298249999999996,52.0,6.003332407921454,3.0,75.0,8.5,4.0,102.0,11.359577456930342,5.0,,,138.8,4.300000190734863,,,152.79769416857692,34.97622723906268,250.6748770994097,52.87682228161234,358.0619237399576,83.27458304602091,,,,,,,190.90358912899998,31.073190917,262.70177960399997,46.810552578999996,339.157789946,75.941894112,-0.31,-0.52,-0.44
J071914-485514,J0719-4855,109.80866666666665,-48.92061111111111,50.0,5.830951894845301,3.0,62.0,7.378346698278687,4.0,67.0,7.340980860893182,3.0,,,93.4,2.9000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,201.114058495,34.411830965,262.474745512,47.428505615999995,341.218322515,85.186402231,-0.2,-0.13,-0.26
J033617-264418,J0336-2644,54.073249999999994,-26.738527777777776,56.0,6.881860213634102,4.0,45.0,5.408326913195984,3.0,43.0,5.243090691567332,3.0,70.1,2.9000000953674316,,,,,233.03654285674148,38.77899184756479,400.48871501453834,58.4119811761677,253.54585281385067,71.83741587626612,,,,,,,198.317334056,27.795366977,289.491564035,56.661859856,341.35654568700005,70.465024764,-0.08,0.08,0.26
J053354-234430,J0533-2344,83.47754166666665,-23.74172222222222,154.0,18.361917111238686,10.0,367.0,41.32662579983999,19.0,624.0,69.6761078132239,31.0,1316.9,39.5,,,1280.0,130.0,682.9224588420034,77.37342255483163,552.8852569760679,73.68797513231397,228.21524401230204,82.91017589647902,,,,,,,680.299758911,31.882265436,531.201839447,47.602559824000004,342.280626297,82.905803155,-0.81,-0.9,-1.04
J221446-252116,J2214-2521,333.69374999999997,-25.354611111111108,88.0,10.650821564555478,6.0,,,,,,,325.4,9.800000190734863,,,,,97.95874882301608,37.03025094772784,0.0,0.0,0.0,0.0,,,,,,,123.878918588,38.734001885,105.315059423,43.771327003,343.925207853,97.19194873500001,-0.5,,
J074725-485929,J0747-4859,116.85487499999998,-48.991388888888885,125.0,13.865424623862047,6.0,154.0,17.35396208362805,8.0,156.0,17.531685600648903,8.0,,,105.1,3.200000047683716,,,218.89902974915913,49.51419486075669,399.7223604885373,77.86753324846616,273.49424784742246,99.69175379230118,,,,,,,244.197547436,45.125909232,368.246078491,69.776194526,344.461351633,98.208722172,0.06,-0.02,-0.25
J062607-425332,J0626-4253,96.53304166666665,-42.892222222222216,78.0,8.765842800324451,4.0,79.0,8.854942122905152,4.0,76.0,8.588364221433556,4.0,,,74.4,2.5999999046325684,,,448.7413792621689,57.40330779339415,634.2579283250982,82.30546477458428,540.5376697367645,98.39703865838744,,,,,,,151.758596301,35.172011211,214.434072375,52.823614523,344.51043605800004,85.089269103,0.02,0.07,-0.02
J012756-513641,J0127-5136,21.98383333333333,-51.61158333333333,100.0,11.180339887498949,5.0,86.0,9.484724561103501,4.0,81.0,9.033825324855467,4.0,,,147.9,4.599999904632568,,,305.9039927136416,44.505888816639946,874.7824907037202,97.92502016651191,0.0,0.0,,,,,,,300.85742473600004,30.994269402,369.795322418,40.461909419,345.679849386,62.286882494000004,-0.13,0.1,0.18
J013454-270257,J0134-2702,23.728291666666664,-27.049249999999997,112.0,13.207573584879245,7.0,137.0,15.38473269186046,7.0,170.0,19.235384061671343,9.0,176.9,5.300000190734863,,,,,211.84331747536623,38.092331344979584,170.84945628987506,50.1445611816772,289.39580023433376,80.65336087517272,,,,,,,231.00358247800003,30.644163312,250.570982695,49.467837038999996,346.811711788,77.071427891,-0.17,-0.37,-0.24
J033413-400825,J0334-4008,53.556749999999994,-40.140361111111105,1274.0,142.1258597159574,63.0,1124.0,125.57770502760432,56.0,943.0,105.3636085183115,47.0,21.2,1.100000023841858,986.5,29.700000762939453,950.0,50.0,386.9982845100676,54.8742448551595,381.5204712751952,69.52435084919684,217.70284324733092,100.48594305403053,,,,,,,347.817778587,40.73865281,419.382572174,57.478100963,347.184628248,95.083550027,0.08,0.3,0.15
J070412-330801,J0704-3308,106.05349999999999,-33.13363888888888,101.0,11.269871339105874,5.0,173.0,19.501025614054253,9.0,198.0,22.18197466412763,10.0,127.7,3.9000000953674316,145.3,4.599999904632568,,,192.8751125142942,51.40906994932693,388.01454694849645,70.32765934071848,219.7567827159643,90.10492972622029,,,,,,,200.96513629,41.723273205,408.313721418,57.495278126,348.536789417,97.03306412100001,-0.09,-0.23,-0.64
J073038-320820,J0730-3208,112.65945833333332,-32.139111111111106,91.0,10.383159442096611,5.0,201.0,22.450167037240504,10.0,290.0,32.64965543462902,15.0,574.3,17.200000762939453,302.4,9.600000381469727,,,74.22608047314064,58.63743286025203,96.06527801159567,68.22313184748693,565.7634348226943,105.9155987514981,,,,,,,93.230642378,54.687033266,222.033292055,67.99228103200001,351.939409971,102.279394955,-0.7,-0.62,-0.95
J020944-295521,J0209-2955,32.43745833333333,-29.922694444444442,51.0,5.916924876994806,3.0,77.0,8.676981041814026,4.0,57.0,6.441273166075167,3.0,90.8,3.299999952316284,,,,,227.1494442512795,37.69629232680606,468.3669156503838,60.6706618186884,297.1995168874018,74.69267218519012,,,,,897.3863,73.65497,255.28046488799998,30.446750441,444.402128458,40.507157919,353.19679975500003,68.300723411,-0.22,0.51,-0.49
J072137-231032,J0721-2310,110.40758333333332,-23.175777777777775,57.0,6.963476143421474,4.0,58.0,6.529931086925804,3.0,63.0,6.977822009767805,3.0,88.8,2.700000047683716,,,,,188.18579309426045,49.69234001632118,337.1506676294211,65.97483360315691,380.60033266713947,99.6180121815651,,,,,473.30606,98.69727,290.272086859,48.484506339999996,351.08497738799997,55.911355918,356.09972477,90.343779802,-0.17,-0.14,-0.02
J213520-500651,J2135-5006,323.83391666666665,-50.11438888888888,172.0,19.412367192076292,9.0,235.0,26.386549603917523,12.0,243.0,27.101475974566405,12.0,,,342.5,10.399999618530273,,,132.18817551752988,35.42958823476683,157.54968434815166,51.282160738057975,434.44917080183825,84.51516834118327,,,,,,,189.104661345,30.490009207,205.815598369,51.306599481999996,357.10215568499996,73.11415453000001,-0.22,-0.06,-0.37
J034505-505206,J0345-5052,56.272124999999996,-50.86838888888888,51.0,5.478138369920935,2.0,87.0,9.575489543621256,4.0,105.0,11.629703349613008,5.0,,,195.2,5.900000095367432,,,613.2603213188585,68.84978686459317,572.4523227167015,75.05337230309442,708.8299665475264,100.32481642692049,,,,,,,251.93867087400002,31.908560833,318.857103586,45.665896269,357.753366232,72.910449004,-0.43,-0.32,-0.64
J060506-352218,J0605-3522,91.27683333333331,-35.37166666666666,168.0,18.607525359380812,8.0,182.0,20.303694245136768,9.0,209.0,23.169160537231384,10.0,261.4,7.900000095367432,238.6,7.5,,,396.6338422027242,73.89549477469194,341.60793878234523,84.99360008709644,125.31906291518565,111.1202003882438,,,,,,,404.46612238899996,61.889435963,402.26376056699996,77.643292097,357.94654488599997,106.176731202,-0.17,-0.24,-0.1
J003233-284920,J0032-2849,8.137708333333332,-28.82222222222222,122.0,14.589036979869508,8.0,165.0,18.7949461292125,9.0,162.0,18.067650649710934,8.0,159.9,5.699999809265137,,,,,337.3647320533772,46.15243978625261,358.2783850045342,53.38308729360797,345.49316269810635,72.58643325369508,,,,,,,307.371646166,32.363392823,366.64679646499997,39.690381062,359.295845032,63.759993791,-0.1,0.03,-0.36
J054943-524625,J0549-5246,87.43295833333332,-52.77383333333333,235.0,25.947061490658243,11.0,201.0,22.450167037240504,10.0,170.0,19.235384061671343,9.0,,,140.1,5.400000095367432,,,333.31419116467066,46.32903288438111,279.537466638596,54.92889910001566,413.601409792502,86.31803594986499,,,,,,,280.220896006,33.731660536,233.364805579,46.678660665,359.622299671,77.556381728,0.17,0.28,0.19
J053551-275156,J0535-2751,83.96462499999998,-27.865611111111107,135.0,16.224980739587952,9.0,147.0,16.73588957898564,8.0,113.0,12.794139283281233,6.0,180.3,5.400000095367432,,,,,259.8174872575767,43.759617232198345,346.1723569811801,61.09895260656079,1336.1662957595058,152.77513582320603,,,,,,,233.420267701,35.21288844,345.10043263399996,51.262396824,360.339164734,74.814210606,-0.11,0.45,-0.1
J072227-303805,J0722-3038,110.61566666666666,-30.634777777777774,99.0,11.090987332063815,5.0,155.0,17.44276354251241,8.0,146.0,16.64812301732541,8.0,197.7,6.0,,,,,201.86878253402296,51.53828890178225,284.01596864553534,66.66610713664966,211.73091568384748,89.91570734122682,,,,,,,267.465412617,45.764599367,316.044449806,69.711643236,360.669225454,91.839835897,-0.26,0.1,-0.53
J233633-411521,J2336-4115,354.1415833333333,-41.25608333333333,360.0,39.0,15.0,447.0,49.82057807773812,22.0,461.0,51.5190256119038,23.0,,,532.4,16.100000381469727,,,989.1563294279927,118.34576354896095,287.1815740802139,80.79750948152781,235.05720134748532,109.39452392745261,,,,,,,498.610526323,43.533591755,362.74424195299997,85.115060853,362.356126308,91.129699902,-0.12,-0.05,-0.26
J072626-472852,J0726-4728,111.61024999999998,-47.481361111111106,253.0,37.73711700699989,28.0,351.0,39.44629260146002,18.0,349.0,38.82022668661274,17.0,,,492.0,14.800000190734863,,,279.205297774733,46.32006835980212,267.6099094821037,63.7267740954368,314.0251972556785,101.54794316379213,,,,,,,303.800553083,39.379617325999995,329.070955515,58.034702946,363.790780306,99.623965745,-0.21,0.01,-0.39
J022543-450316,J0225-4503,36.43116666666666,-45.0545,108.0,11.516944039110376,4.0,88.0,10.121264743103996,5.0,79.0,8.854942122905152,4.0,,,168.6,5.199999809265137,,,266.3944631258402,38.26457443353681,425.3434133344734,59.43851559168264,416.7143649911533,76.7710413782403,,,,,,,297.709226608,29.497537979999997,429.60456013699996,44.067011703,364.618390799,67.230628162,-0.14,0.18,0.24
J220641-211941,J2206-2119,331.6728333333333,-21.328055555555554,135.0,16.224980739587952,9.0,,,,,,,138.5,4.199999809265137,,,,,340.92672884409643,54.60642019807495,470.9974394782228,68.53856794206823,242.69737250007014,113.03747268458461,,,,,,,159.024119377,47.221883494,374.026596546,54.578677938000006,370.183169842,121.10070529699999,-0.01,,
J055911-452940,J0559-4529,89.79804166666665,-45.49452777777777,606.0,67.1815450849413,29.0,422.0,47.13639782588398,21.0,321.0,35.86655824023264,16.0,,,407.9,12.300000190734863,,,570.783450166885,64.3604635073046,610.4391364082585,74.53368683173811,670.8444296841925,97.07473638537898,,,,,,,334.125638008,29.489840936,316.708415747,45.250915205999995,370.23466825500003,73.74457113700001,0.13,0.47,0.43
J061714-200630,J0617-2006,94.31145833333332,-20.10844444444444,46.0,5.491812087098393,3.0,62.0,6.887670143089026,3.0,66.0,7.249827584156744,3.0,116.7,3.5,,,,,373.3858700780031,54.7655854622459,784.9276848226438,99.25252894170309,581.3317494623813,105.27760046495168,,,,,761.44025,82.809395,203.85992527,39.141862747000005,389.65877890599995,59.589299819999994,372.226268053,89.86147710300001,-0.35,-0.11,-0.36
J072730-504606,J0727-5046,111.87762499999998,-50.768583333333325,40.0,4.47213595499958,2.0,43.0,4.742362280551751,2.0,42.0,4.651881339845203,2.0,,,82.5,2.5999999046325684,,,184.25358068359554,42.79324547582516,272.9743057544528,63.78959006961624,260.9450711789782,91.71896255412915,,,,,,,191.371798515,43.067954344,325.086444616,57.860809257,374.798327684,91.057057349,-0.23,0.04,-0.09
J021603-520012,J0216-5200,34.01333333333333,-52.003472222222214,211.0,23.795167576632025,11.0,405.0,45.16912662427734,20.0,601.0,67.17149693136219,30.0,,,876.1,26.299999237060547,1070.0,40.0,579.7655387196935,65.4408660128783,555.119518800085,72.79283144156616,451.0523979886595,81.02944938795126,,,,,,,526.178836823,30.103978284,463.624238968,46.132562779,375.41896104799997,66.381250942,-0.45,-0.67,-0.78
J063600-211312,J0636-2113,99.00245833333332,-21.22011111111111,216.0,25.740240869113872,14.0,287.0,32.383483444496825,15.0,272.0,30.591502087998233,14.0,201.0,7.099999904632568,,,,,202.27843614494316,59.60780226347207,0.0,0.0,0.0,0.0,,,,,,,240.563318133,62.549469713,75.326360762,70.04997028899999,375.94890594500004,121.131507973,0.03,0.09,-0.34
J002511-542739,J0025-5427,6.295916666666666,-54.46099999999999,59.0,6.618912297349165,3.0,77.0,8.676981041814026,4.0,97.0,10.91283647820309,5.0,,,170.5,5.199999809265137,,,255.46958705663158,42.35409889487458,484.25461632561763,67.8192847585739,335.63088133740905,78.83020925991754,,,,,,,255.67424297300002,35.086005957,400.960147381,48.833901317,379.38117981000005,68.399204949,-0.34,-0.39,-0.32
J025642-331520,J0256-3315,44.177791666666664,-33.25577777777777,228.0,25.31481779511755,11.0,305.0,33.98896879871468,15.0,344.0,38.371343474004135,17.0,180.3,5.400000095367432,170.4,5.300000190734863,,,378.7987464376506,53.904456049110046,321.3372151248466,61.233929069883985,672.8479696437025,103.00298945972207,,,,,,,313.89895081500003,39.326037419,294.81184482599997,54.759177005,380.55106997499996,82.52346491600001,0.09,-0.2,-0.35
J022330-534740,J0223-5347,35.87862499999999,-53.79444444444444,464.0,51.78764331382536,23.0,377.0,42.21717659910478,19.0,297.0,33.27296199619144,15.0,,,192.4,5.900000095367432,,,232.20264606068716,37.852586440715925,217.6319719411082,48.98978399137807,556.9970570993326,83.7229233604686,,,,,,,237.15993762000002,29.932220329,215.72858095200002,42.414573925,382.522016764,59.124208919,0.28,0.41,0.25
J020620-221220,J0206-2212,31.583916666666664,-22.205611111111107,124.0,14.756693396557374,8.0,,,,,,,304.0,9.100000381469727,,,,,136.42929388689882,41.488873186136985,206.1226659016959,57.5631151682308,307.40936963595476,82.1603620685791,,,,,,,229.475900531,34.103565558,243.423610926,52.675874353000005,383.497029543,80.255470481,-0.34,,
J061417-295720,J0614-2957,93.57383333333333,-29.955638888888885,80.0,9.433981132056603,5.0,113.0,12.794139283281233,6.0,93.0,10.558882516630252,5.0,63.7,2.299999952316284,,,,,134.80409588522224,40.786214735582426,140.6324674008572,52.42464271442426,253.42657146432867,73.3949439967707,,,,,420.99847,84.806366,172.834515572,36.695324545,256.599336863,50.399740095999995,383.613228798,72.322859202,0.08,0.33,-0.41
J051342-201612,J0513-2016,78.42883333333333,-20.269999999999996,162.0,19.5816240388789,11.0,203.0,23.088741845323664,11.0,183.0,21.35158073773462,11.0,197.1,5.900000095367432,,,,,315.8710716089392,55.1920624152235,490.96064586941367,90.69378896565784,338.58920833389493,95.84352713420725,,,,,1038.1992,81.58253,363.842636347,45.127063581,479.012072086,76.85576971900001,384.168058634,90.622618731,-0.07,0.18,-0.27
J003128-410816,J0031-4108,7.8667083333333325,-41.13777777777777,92.0,10.031948963187563,4.0,174.0,19.58979326077741,9.0,245.0,27.28094573140748,12.0,,,362.6,10.899999618530273,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,202.834770083,29.715391306999997,131.75489008399998,44.126283961,385.623693466,61.792974134,-0.44,-0.58,-0.76
J072823-474517,J0728-4745,112.09791666666665,-47.75477777777777,357.0,39.540991388684226,17.0,539.0,60.28440926143343,27.0,572.0,64.13142755311159,29.0,,,376.5,11.399999618530273,,,410.22599726683336,55.62403741636125,432.3632377792576,74.7510284925835,267.8154334248264,97.4571547896624,,,,,,,440.116852522,40.953485232,385.615259409,60.1078528,387.201756239,99.530442721,-0.02,-0.1,-0.49
J054029-535632,J0540-5356,85.12441666666666,-53.942361111111104,53.0,6.090155991434045,3.0,64.0,7.547184905645284,4.0,82.0,9.123595782365635,4.0,,,62.8,2.0999999046325684,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,103.48957777,37.442980581,192.808493972,55.539624646,388.10789585099997,87.38154492199999,-0.06,-0.42,-0.22
J063712-501439,J0637-5014,99.30349999999999,-50.24416666666666,131.0,14.021768789992226,5.0,261.0,29.158360722098216,13.0,409.0,45.52812317677943,20.0,,,897.6,27.0,870.0,70.0,643.4080638352422,70.12151457511234,1125.971158149478,120.34621932428995,1058.2652310062883,131.6222924133773,,,,,,,534.816384315,25.780394198,481.396913528,47.587723579,390.133529902,77.48206150099999,-0.61,-0.76,-0.82
J064519-334039,J0645-3340,101.33312499999998,-33.67758333333333,122.0,13.595587519485873,6.0,157.0,17.6207264322445,8.0,174.0,19.58979326077741,9.0,187.7,5.599999904632568,225.4,7.0,,,290.3324401013259,55.002655712579944,427.3594730999608,73.61560610053785,239.95126058953963,86.68528607758103,,,,,,,318.408817053,47.200114823,463.08699250200004,54.146543271999995,393.137693405,84.680145168,-0.16,-0.17,-0.3
J234318-285832,J2343-2858,355.8280416666666,-28.97558333333333,63.0,7.462573282722255,4.0,62.0,7.964923100695951,5.0,86.0,9.484724561103501,4.0,111.4,4.0,,,,,227.9262207869845,39.57893758322402,201.4676793550742,45.93107676227949,416.8603176359107,81.0963228427463,,,,,341.93307,77.06721,287.322729826,32.202530347999996,271.12597227099997,44.506592423,396.037846804,71.561701005,-0.21,-0.56,0.02
J012457-511316,J0124-5113,21.23908333333333,-51.22111111111111,745.0,83.1820293092204,37.0,369.0,41.504337122763445,19.0,229.0,25.404920783186867,11.0,,,252.0,7.599999904632568,,,368.5665233104455,48.36054079942124,418.0638575027689,60.194721923964586,452.82642702826627,77.3091636420521,,,,,,,299.019426107,30.690570879000003,354.690402746,42.209290374,396.54716849299996,59.388179384,0.35,0.81,0.84
J004224-433339,J0042-4333,10.603583333333331,-43.56099999999999,195.0,21.914607000811127,10.0,248.0,27.550680572356104,12.0,269.0,29.876579456155955,13.0,,,349.4,10.600000381469727,,,387.9519183570097,53.97353828069287,418.38622003544475,68.40580494754943,275.47784131319264,85.78812487028968,,,,,,,391.436874866,32.415695165,493.35613846800004,47.985682933999996,396.683961153,76.816128855,-0.19,-0.14,-0.29
J033654-361606,J0336-3616,54.22549999999999,-36.26833333333333,738.0,80.84206825657047,33.0,610.0,68.42514157822401,31.0,496.0,55.54421662063478,25.0,500.9,15.0,526.2,15.899999618530273,,,352.83690786436665,72.85098250825251,266.77747498660557,86.98858172744383,196.68292038139225,118.34071780990791,,,,,,,426.83032155,64.99338773000001,380.311131477,74.594103122,399.425804615,152.77684604499998,0.15,0.35,0.23
J235225-331634,J2352-3316,358.1052083333333,-33.27636111111111,91.0,10.383159442096611,5.0,181.0,20.21410398706804,9.0,273.0,30.680449801135577,14.0,554.3,19.600000381469727,805.3,24.200000762939453,1180.0,70.0,773.8687972347157,85.95436108393523,818.2559087204424,97.06453132839462,250.3966997845989,80.89772766231192,,,,,,,665.256917477,39.198241537,590.29263258,49.209577192,399.87426996199997,76.249757475,-0.68,-0.7,-0.82
J060635-472954,J0606-4729,91.64874999999999,-47.49849999999999,184.0,20.483163818121458,9.0,225.0,25.04495957273639,11.0,261.0,29.158360722098216,13.0,,,286.3,8.699999809265137,,,293.80448254656267,42.0983361452415,220.0653984829913,45.857982913751215,325.9987169465254,82.72557049217305,,,,,,,239.330843091,31.579150878,250.47487020499997,41.160574526,399.89405870400003,75.527725421,-0.14,-0.25,-0.24
J032551-484733,J0325-4847,51.46608333333333,-48.79252777777777,105.0,11.629703349613008,5.0,183.0,20.39338127922881,9.0,243.0,27.101475974566405,12.0,,,508.5,15.300000190734863,,,848.3404607478168,88.28383219008168,931.4674164895404,100.98778484531961,691.6937371721165,94.01406020621334,,,,,,,414.561420679,24.237116418,502.026736736,40.685489272,401.024520397,58.210803616,-0.5,-0.48,-0.66
J233941-293418,J2339-2934,354.9219166666666,-29.571916666666663,59.0,7.128113354878695,4.0,87.0,10.568348972285122,6.0,102.0,11.359577456930342,5.0,136.2,4.099999904632568,,,,,322.0711394243527,46.54150530656908,427.2930922556175,63.805530093892195,303.6729783852777,75.64593529523499,,,,,466.19534,81.990845,372.797220945,34.998842210999996,481.771796942,48.893286341,401.695847511,67.143860577,-0.32,-0.27,-0.46
J011523-280454,J0115-2804,18.8495,-28.081861111111106,290.0,34.66987164671943,19.0,495.0,55.9128786595718,26.0,646.0,72.09133096288348,32.0,439.0,13.199999809265137,,,,,344.55070676289813,49.18060069225065,332.1760980674867,55.31252143375505,327.51580887539643,74.43430218725976,,,,,394.1847,71.55024,322.12486863099997,34.175535547,419.08541321800004,42.9275235,402.499377728,65.93759962,-0.16,-0.45,-0.64
J034957-210247,J0349-2102,57.49091666666666,-21.046444444444443,864.0,102.96096347645549,56.0,997.0,112.44594256797352,52.0,788.0,87.92292078860893,39.0,304.8,9.199999809265137,,,,,205.68858404559614,46.81581526466089,317.33880772854366,60.21969857579152,262.79524194440546,88.53990692229034,,,,,,,282.18796849299997,41.474019546,355.628430843,50.905803617,403.35372090299995,86.245982566,0.39,0.4,-0.17
J041313-533200,J0413-5332,63.30504166666666,-53.53352777777777,163.0,17.739503938949365,7.0,87.0,9.575489543621256,4.0,84.0,9.303762679690406,4.0,,,138.8,4.300000190734863,,,187.69550179516978,38.48354086705099,254.4369600891958,51.98643246202662,413.68298186686775,83.90002660932403,,,,,,,221.50143981,33.471775859999994,244.33548748500002,48.339811286,403.640180826,75.912262125,0.05,0.06,0.75
J043420-251433,J0434-2514,68.58629166666665,-25.242694444444442,99.0,11.576268828944842,6.0,189.0,21.382469455140118,10.0,153.0,17.265283084849784,8.0,125.4,4.5,,,,,242.2577867624103,44.06632140813514,227.70369041671412,58.534262573470464,223.89594589897177,79.62714474960889,,,,,,,274.57806468,36.855077683,318.284809589,54.766761744,404.293715954,76.032215059,-0.09,0.36,-0.77
J023151-393546,J0231-3935,37.965999999999994,-39.59636111111111,330.0,35.84689665786984,14.0,435.0,48.74679476642541,22.0,486.0,54.20295194913281,24.0,371.3,11.100000381469727,494.3,14.899999618530273,,,354.7797204681585,55.38058952765192,325.75728446728334,62.19160805291776,360.1280759362536,83.1777198621536,,,,,,,392.768383026,38.563478798,432.47705698,46.742310681,405.508905649,79.062150606,-0.04,-0.19,-0.33
J225044-280639,J2250-2806,342.6854583333333,-28.11108333333333,524.0,62.4640696720923,34.0,624.0,69.6761078132239,31.0,526.0,58.67503728162429,26.0,305.0,9.199999809265137,,,,,262.2456040920249,38.32326503979407,183.69342007889674,43.90880223790189,354.7024868339297,78.0675501011762,,,,,565.8453,75.023094,239.604622126,27.37280877,240.635499358,37.968464376,405.5557549,73.45199531099999,0.21,0.29,-0.21
J043821-393250,J0438-3932,69.58979166666666,-39.54736111111111,65.0,7.158910531638177,3.0,61.0,7.294518489934754,4.0,91.0,10.383159442096611,5.0,56.7,1.7999999523162842,64.3,2.299999952316284,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,76.336488128,44.336755296,191.73340499399998,59.244794029,410.056114197,77.919698054,0.05,-0.68,0.08
J015358-540653,J0153-5406,28.493208333333328,-54.114861111111104,50.0,5.830951894845301,3.0,45.0,5.408326913195984,3.0,46.0,5.015974481593782,2.0,,,142.5,6.0,,,223.99207391727788,37.65836871687579,430.75815636878605,59.468817727034335,536.8940201285088,82.18132869004894,,,,,,,263.156682253,30.039071917,288.227707148,40.303963174,413.215190172,69.201719341,-0.33,-0.04,0.13
J055202-482547,J0552-4825,88.00949999999999,-48.42988888888888,62.0,6.887670143089026,3.0,83.0,9.213576938409968,4.0,70.0,8.06225774829855,4.0,,,123.8,3.799999952316284,,,230.10507973305366,37.71738994111122,376.3921564724325,60.01485362003879,492.55366667907725,88.77507134627801,,,,,,,228.43670845,31.785510379,311.84339523299997,49.518789138,416.301012039,75.54775808,-0.22,0.29,-0.35
J054029-401556,J0540-4015,85.12133333333333,-40.26555555555555,123.0,13.685393673548454,6.0,203.0,22.629405648403583,10.0,276.0,30.94769781421552,14.0,5.2,0.5,592.2,17.899999618530273,,,425.2325507940493,65.24701507105887,689.4664732384077,92.61415319337559,235.0806595507887,97.63875443935684,,,,,,,519.626319408,41.742726158,599.169254303,64.412300695,418.573319912,88.581408412,-0.5,-0.52,-0.6
J233355-234340,J2333-2343,353.4803333333333,-23.727999999999998,957.0,107.06301882536285,48.0,772.0,86.49184932697416,39.0,656.0,73.4326902680271,33.0,782.1,23.5,,,810.0,60.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,462.79513835899996,33.942167771,503.258883953,45.537493409,419.83008384699997,64.093396448,0.08,0.28,0.26
J011457-241944,J0114-2419,18.73895833333333,-24.329138888888885,145.0,17.613914953808536,10.0,202.0,23.000869548780113,11.0,233.0,26.208586379276543,12.0,150.7,5.400000095367432,,,,,401.2926424502857,52.23445741255693,468.1136787120299,64.8944893781615,0.0,0.0,,,,,862.59515,95.202774,396.47281169900003,31.396096955,520.219922066,51.050384515,423.02519083,66.939537733,-0.02,-0.24,-0.4
J001605-234352,J0016-2343,4.024208333333333,-23.731138888888886,68.0,7.889233169326409,4.0,,,,,,,275.8,8.300000190734863,,,,,309.78128529857344,43.74177589393198,398.4889900152851,57.762113199930845,352.79246315787293,75.98750887599343,,,,,476.50266,74.99083,309.0018332,32.699648501000006,440.968543291,38.453266325,423.158347607,66.93796221,-0.53,,
J021346-522813,J0213-5228,33.44558333333333,-52.470499999999994,58.0,6.529931086925804,3.0,128.0,14.589036979869508,7.0,208.0,23.078994778802652,10.0,,,485.6,14.600000381469727,,,539.4163866472921,61.64706490332153,504.27219176892777,69.71544933841447,449.71993640176197,82.24040579149906,,,,,,,493.729799986,29.950399474,473.547279835,44.84201207,424.232691526,61.651886432,-0.68,-0.83,-0.94
J041554-473735,J0415-4737,63.97608333333333,-47.62647222222222,286.0,31.842738575694145,14.0,312.0,35.063371201297805,16.0,267.0,29.696632805757627,13.0,,,132.4,4.099999904632568,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,270.346850157,30.890067609,336.693614721,47.931863688,424.759030342,80.58894217699999,0.25,0.26,-0.1
J020529-394614,J0205-3946,31.371499999999997,-39.770777777777774,101.0,11.269871339105874,5.0,130.0,14.7648230602334,7.0,149.0,16.911830178901393,8.0,138.3,4.199999809265137,190.1,5.800000190734863,,,293.77130508834773,41.57787457632049,252.42993804047998,47.35980557506147,334.9197306541623,66.91613170263217,,,,,,,271.589577198,30.008794923,291.558712721,40.181308243000004,425.185054541,59.825640105,-0.12,-0.23,-0.3
J230852-455756,J2308-4557,347.22004166666665,-45.96555555555555,286.0,31.41591953134589,13.0,,,,,,,,,214.3,6.5,,,389.0729645847342,53.14438339986611,398.96212643699414,63.12385117942876,0.0,0.0,,,,,,,379.07135486600004,34.621276191999996,401.697963476,44.497626193,425.997763872,62.271700329,0.09,,
J063945-411332,J0639-4113,99.93995833333332,-41.22555555555555,249.0,27.640730815229904,12.0,223.0,24.86543786061287,11.0,244.0,27.191175038971746,12.0,,,481.1,14.5,,,645.2977478725011,71.84027792742205,650.1024590255581,81.33858545217555,318.64012889670164,89.00274192226466,,,,,,,640.015363693,35.421427114000004,704.361081123,50.627633226,426.461875439,80.390180954,-0.21,-0.15,0.13
J000435-473619,J0004-4736,1.1485416666666666,-47.60527777777777,868.0,93.96935670738627,36.0,970.0,108.67382389517726,49.0,900.0,100.62305898749054,45.0,,,932.9,28.0,,,457.64193408544884,53.81234467605921,392.360478354529,55.134312040712516,440.31286298292696,74.90406422423489,,,,,,,456.186115742,30.830538521,368.814527988,38.603685249,426.754027605,56.526296753,-0.02,0.13,-0.13
J010645-235805,J0106-2358,16.690624999999997,-23.968305555555553,80.0,9.433981132056603,5.0,81.0,10.080178569846865,6.0,133.0,15.029637387508723,7.0,234.9,7.099999904632568,,,,,399.1770828914377,52.96033806221552,407.42719352353305,61.74467934893034,405.8273877144074,81.74811568414475,,,,,557.83386,95.7305,378.311395645,36.594495185,368.688493967,54.117430467000005,426.79381370500005,73.823047804,-0.41,-0.84,-0.01
J014220-271124,J0142-2711,25.583999999999996,-27.190166666666663,132.0,15.976232346833218,9.0,185.0,21.02974084481309,10.0,224.0,24.955159787106155,11.0,129.4,3.9000000953674316,,,,,404.1970422517516,54.073107224241184,505.87141418043,71.03308124395546,957.9631750532482,123.61253606480813,,,,,,,273.857533932,37.262955215,309.09472703899996,45.091133119000006,427.21205949800003,85.508088102,0.01,-0.33,-0.4
J063458-233512,J0634-2335,98.74579166666665,-23.58683333333333,1035.0,123.83961401748634,68.0,1260.0,142.23923509355637,66.0,1030.0,114.93476410555685,51.0,566.2,17.0,,,,,330.2161119944844,51.971413333915194,568.0414070965115,76.99379873261259,386.0460000100302,86.17226405261994,,,,,,,411.191821098,41.656658078,463.482737541,46.073407889,428.455770016,76.841557684,0.23,0.34,-0.23
J065310-190627,J0653-1906,103.29487499999999,-19.107666666666663,53.0,6.640030120413612,4.0,39.0,4.920365840057018,3.0,60.0,6.708203932499369,3.0,84.8,3.0999999046325684,,,,,176.11646973245075,50.70425883601271,300.31616199972774,65.52214180156206,240.98633743357968,87.96429959168819,,,,,,,232.936397195,45.664971132,336.65069937699997,57.65773211,429.478496313,90.411317534,-0.18,-0.73,0.37
J074438-403217,J0744-4032,116.15929166666665,-40.53805555555555,65.0,7.158910531638177,3.0,88.0,10.121264743103996,5.0,106.0,11.72006825918689,5.0,,,185.5,5.699999809265137,,,187.18204647172803,54.932242373980074,686.6783785885191,101.1208510564844,560.5192705225996,126.31225822483162,,,,,,,283.12098979900003,53.715159676,514.857172966,80.734446831,430.107295513,115.434851918,-0.34,-0.32,-0.36
J214230-244439,J2142-2444,325.62912499999993,-24.744166666666665,597.0,66.81384587044815,30.0,681.0,76.11576709197642,34.0,649.0,72.3602791592183,32.0,290.5,8.699999809265137,,,,,278.4915584008249,58.09467205941948,416.18884234827397,73.4744004405374,405.3708203548274,143.84348653810648,,,,,1255.9283,119.157,293.040007353,48.900576969999996,432.374149561,61.39502364,430.675566196,148.963972812,0.27,0.08,-0.16
J215633-201231,J2156-2012,329.14058333333327,-20.208666666666662,126.0,14.413882197381803,7.0,133.0,15.029637387508723,7.0,138.0,15.47384890710776,7.0,166.9,5.0,,,,,297.8091449824712,63.48148271639118,330.714277075935,68.45004642200077,331.3609930123407,139.45526169320127,,,,,,,306.04118108700004,56.082140188,353.457152843,62.925211291,431.51760101300005,146.268722801,-0.11,-0.06,-0.06
J013537-200845,J0135-2008,23.90645833333333,-20.145944444444442,328.0,39.49480978559082,22.0,450.0,51.0,24.0,551.0,61.80622945949705,28.0,559.2,16.799999237060547,,,840.0,30.0,529.6867691567667,64.63671950610744,288.5632029568572,57.48511569828686,353.11669780196524,80.22259345170785,,,,,,,456.409096718,38.165982993,352.43111848800004,51.757940023,442.97775626199996,72.878802774,-0.2,-0.34,-0.38
J010633-262255,J0106-2622,16.64095833333333,-26.38219444444444,128.0,15.64736399525492,9.0,,,,,,,112.9,3.4000000953674316,,,,,559.252903713549,64.62151364987933,845.6726943189237,95.71155438590286,779.3180156926727,101.11590118277022,,,,,694.537,72.39364,404.484242201,33.409777901,500.29796361900003,43.74573524,443.575233221,57.822474082,0.05,,
J045703-232451,J0457-2324,74.26345833333332,-23.414388888888887,3841.0,458.8396342950334,251.0,5735.0,646.7636739953783,299.0,3995.0,446.76643786211156,200.0,1726.6,51.79999923706055,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,739.999473095,37.708972639,591.588020325,53.381000341,445.13940811199996,89.279883774,0.3,0.62,-0.48
J053101-401511,J0531-4015,82.75645833333333,-40.2531111111111,83.0,9.213576938409968,4.0,72.0,8.2365041127896,4.0,93.0,10.558882516630252,5.0,8.2,1.2000000476837158,212.5,6.599999904632568,,,276.7171595956661,48.57053771504544,301.5591836143785,67.07538793356827,330.23340205636924,98.81507731435516,,,,,,,269.244521856,37.826561714,320.08555531499997,61.234421309000005,446.04793191,86.812732976,-0.3,-0.44,0.17
J063708-294238,J0637-2942,99.28654166666665,-29.710777777777775,122.0,14.589036979869508,8.0,,,,,,,168.5,5.099999904632568,,,,,423.3783775737689,54.39090398370474,436.21892407501144,62.376826834281424,307.37847638776157,79.00376376591963,,,,,1096.3954,109.251816,381.16645813,37.722822432,448.376059532,47.063763383,456.07563853299996,75.247958824,-0.12,,
J223617-213142,J2236-2131,339.0742083333333,-21.52833333333333,191.0,23.10432859877127,13.0,,,,,,,117.6,4.199999809265137,,,,,383.85337747136157,53.03074346728842,583.5396982313107,79.13043894097675,536.3574376349859,99.76908463641442,,,,,,,267.89098978,34.944585022,305.43538928000004,51.407995373,457.905709743,97.687563736,0.18,,
J012249-264903,J0122-2649,20.704166666666666,-26.817666666666664,91.0,10.899999999999999,6.0,,,,,,,135.8,4.099999904632568,,,,,356.2531755234302,48.24823595893953,345.00939071361404,54.45102666735432,376.8854191531169,78.73615885957216,,,,,598.6038,83.808395,349.79975223499997,33.232305808,340.401917696,38.930726326,463.164240122,69.64937463999999,-0.15,,
J223440-262219,J2234-2622,338.67066666666665,-26.37205555555555,56.0,6.881860213634102,4.0,,,,,,,106.4,3.200000047683716,,,,,305.3879962393541,43.71892947132899,290.4259084072506,53.87972726880333,376.82569943425904,88.70724058775112,,,,,705.82587,104.19421,288.969516754,30.959326241,362.672656775,47.469647499,463.682055473,85.627599179,-0.24,,
J234925-493226,J2349-4932,357.3555833333333,-49.540749999999996,302.0,32.879172738984785,13.0,348.0,38.73034985641106,17.0,354.0,39.71347378409499,18.0,,,361.8,10.899999618530273,,,331.82878498177547,42.27489472713544,358.85475810036803,51.786211207706955,530.3574622642368,78.30668439817345,,,,,,,316.57448411,26.724075897,322.969943285,39.83508347,465.61416983600003,64.17402417199999,-0.06,-0.03,-0.17
J230737-354828,J2307-3548,346.90529166666664,-35.80797222222222,190.0,21.02379604162864,9.0,186.0,20.66301042926708,9.0,112.0,13.207573584879245,7.0,58.7,2.200000047683716,93.5,3.0999999046325684,,,446.0124873530751,61.71468817335985,577.5924186440398,79.61442005361329,705.0327314031874,104.66643608261853,,,,,,,282.14880824100004,40.516836747,390.349209309,53.426398428000006,466.611027718,76.208416297,0.44,0.86,0.03
J062339-335014,J0623-3350,95.91658333333332,-33.83738888888888,59.0,9.154780172128657,7.0,75.0,8.5,4.0,92.0,10.47091209016674,5.0,161.7,4.900000095367432,210.5,6.599999904632568,,,519.5712199502739,73.30925549255876,302.2733618441535,69.31046356572249,0.0,0.0,,,,,,,420.756131411,51.520005940000004,342.354387045,61.860153319,467.62663125999995,81.838145711,-0.38,-0.35,-0.29
J055830-532631,J0558-5326,89.62720833333333,-53.44205555555555,104.0,11.539497389401326,5.0,119.0,13.32704018152568,6.0,123.0,13.685393673548454,6.0,,,249.3,7.5,,,506.3043281857222,61.662446867402494,629.3173197304108,81.99572121087347,573.9608624558421,101.8611189669979,,,,,,,407.663464546,33.825197368,538.280963898,54.079546814,467.857241631,86.802124974,-0.28,-0.06,-0.16
J053954-283956,J0539-2839,84.97570833333332,-28.665611111111108,677.0,80.74212035858359,44.0,1143.0,129.09101440456655,60.0,1278.0,142.92949310761583,64.0,862.2,25.899999618530273,,,750.0,50.0,508.3759212021172,61.76975842749795,424.5547030831942,67.84202369384239,292.9142524330912,85.91995362447142,,,,,1206.089,110.35649,565.310180187,35.029416652,573.323369026,54.563175082,469.319701195,79.51559594800001,-0.09,-0.19,-0.62
J013809-271128,J0138-2711,24.54083333333333,-27.191138888888887,171.0,20.332486321156104,11.0,311.0,34.97441922319798,16.0,451.0,50.626178998616915,23.0,260.9,7.800000190734863,,,,,276.48480794374586,41.24135131444397,425.67118943715604,63.07597236610268,364.75757013188746,82.65179837497794,,,,,956.86707,76.37778,288.68088126199996,30.355385609,430.06575107599997,46.725132093999996,472.764402628,82.695868031,-0.16,-0.63,-0.71
J044133-334003,J0441-3340,70.39029166666666,-33.66766666666666,269.0,29.45522025040723,12.0,541.0,60.463294650556385,27.0,799.0,89.35328757242232,40.0,1155.9,34.70000076293945,896.0,27.0,,,167.13549331803668,48.184570251760455,191.07697565010596,62.60687731437027,415.6613366461566,98.11096720392099,,,,,,,208.35791528200002,47.492624141,286.88016533900003,62.45524558699999,473.301142454,90.152437622,-0.55,-0.66,-0.83
J062119-464958,J0621-4649,95.33104166666665,-46.83291666666666,119.0,12.907749610214788,5.0,189.0,21.382469455140118,10.0,252.0,28.355599094358777,13.0,,,287.4,8.800000190734863,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,368.011444807,37.80173267,352.844566107,61.09654489,477.16230154,87.591827778,-0.28,-0.49,-0.55
J060849-545642,J0608-5456,92.20470833333331,-54.945249999999994,386.0,43.02278466115368,19.0,386.0,43.02278466115368,19.0,427.0,47.58455631820055,21.0,,,506.6,15.300000190734863,,,645.6307135914267,77.1802132592143,684.9960557897396,88.29125448320548,336.28790371548956,88.35774070360729,,,,,,,510.214686394,41.760035878,566.955804825,54.733842069999994,477.645158768,80.45885830799999,-0.09,-0.17,0.0
J233721-503326,J2337-5033,354.3387916666666,-50.55738888888888,48.0,5.660388679233963,3.0,103.0,11.44945413545991,5.0,155.0,17.44276354251241,8.0,,,590.0,17.799999237060547,800.0,50.0,857.830689042328,90.34074406083063,619.9254261786538,74.31314920214277,434.5152905314797,76.58675547512723,,,,,,,733.195602894,30.309225436,598.8496541979999,41.635421361,481.76881671,66.284603165,-0.8,-0.7,-0.91
J051821-445421,J0518-4454,79.58770833333332,-44.90586111111111,109.0,11.99208072020865,5.0,115.0,12.971121771072847,6.0,109.0,12.442266674525184,6.0,,,226.2,7.300000190734863,,,694.0808283797066,89.13710157712242,415.8384785500795,82.99847548500036,645.955506584085,145.0993082507428,,,,,,,287.123203278,46.474975079000004,426.986128092,81.384016987,482.08209872199996,130.49990638,-0.23,0.09,-0.06
J223423-440052,J2234-4400,338.59616666666665,-44.014444444444436,61.0,6.7977937597429365,3.0,65.0,7.632168761236874,4.0,64.0,7.068238818828918,3.0,,,206.4,6.300000190734863,,,443.131748253871,51.33906464671069,437.18631556740786,57.09151493500067,494.79025844540905,77.46212104897096,,,,,,,415.993511677,25.81212268,415.98039865500004,36.438138242,485.39564013499995,57.510903268,-0.39,0.03,-0.08
J011857-214130,J0118-2141,19.738749999999996,-21.691666666666663,885.0,105.2675163571365,57.0,911.0,102.9718893679241,48.0,879.0,98.29755846408393,44.0,447.4,13.399999618530273,,,,,519.8959656772183,63.94319784540704,526.120841769155,77.19301283827969,524.1805730414778,97.07427523046127,,,,,,,383.49327445,38.055997082999994,449.535518885,50.401694922000004,485.728949308,77.197285129,0.26,0.06,-0.03
J212538-374837,J2125-3748,321.40870833333327,-37.81052777777777,63.0,7.462573282722255,4.0,78.0,8.765842800324451,4.0,91.0,10.383159442096611,5.0,115.6,4.199999809265137,141.0,4.5,,,549.8538744404003,78.83606776328163,728.5175850445066,105.07609201169551,430.70548516643856,103.44188054009594,,,,,,,342.666357756,53.931436589,626.467108727,75.474493016,486.594080925,91.454399831,-0.23,-0.26,-0.25
J213450-335114,J2134-3351,323.71166666666664,-33.85399999999999,177.0,19.42395428330699,8.0,265.0,29.516944286290883,13.0,296.0,33.18373095358628,15.0,218.3,6.599999904632568,239.6,7.400000095367432,,,220.1619413485148,76.01665597635709,370.9004270495642,88.90994066752287,0.0,0.0,,,,,,,296.867549419,70.838274571,462.900191545,78.925255576,487.77654767,186.145655584,-0.08,-0.19,-0.48
J055729-221439,J0557-2214,89.37433333333333,-22.244305555555552,169.0,20.16457289406349,11.0,183.0,20.85401639972502,10.0,192.0,21.648094604375697,10.0,179.4,5.400000095367432,,,,,430.3580446667444,57.78486293868982,441.43544082247445,71.53711906738333,442.09289108073256,92.24484360867896,,,,,721.7317,80.79036,320.50201296800003,41.882919849,457.255005836,56.0340815,489.222288132,79.172002406,-0.02,-0.08,-0.09
J214048-545557,J2140-5455,325.204125,-54.93261111111111,47.0,5.57584074378026,3.0,95.0,10.735455276791944,5.0,144.0,16.011246047700347,7.0,,,414.2,12.5,,,517.5353758654377,69.64025080747648,538.3698891485305,85.59659431812872,456.17001029374904,113.00439885511727,,,,,,,464.74605798700003,49.053359824999994,556.582093239,66.320872202,491.448491812,98.342516254,-0.69,-0.71,-0.84
J011809-405938,J0118-4059,19.539499999999997,-40.99399999999999,118.0,13.23782459469833,6.0,160.0,17.88854381999832,8.0,192.0,22.127810555949726,11.0,,,293.0,9.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,366.02473259,33.794670679,329.564452171,43.678172653000004,492.070317268,70.911653092,-0.29,-0.31,-0.36
J223140-465951,J2231-4659,337.920375,-46.99769444444444,96.0,10.824047302187848,5.0,133.0,15.029637387508723,7.0,96.0,10.824047302187848,5.0,,,180.1,5.5,,,359.2919562745846,47.107789709815115,425.595641516469,61.05730728962736,416.5557533907889,78.67096012614448,,,,,,,335.68990230599996,32.264746013,458.198815584,46.575856761,492.62243509300004,72.35577082100001,-0.2,0.55,-0.39
J071129-463619,J0711-4636,107.87270833333332,-46.605305555555546,91.0,10.383159442096611,5.0,102.0,11.359577456930342,5.0,83.0,9.213576938409968,4.0,,,129.7,5.199999809265137,,,383.9519957311709,50.39615897958497,469.7741293611768,65.31699445337493,510.6840555882888,101.20008941864134,,,,,,,213.267832994,31.048334451000002,345.042407513,46.043374089,492.770314217,102.861492967,-0.11,0.35,-0.14
J030027-495911,J0300-4959,45.11608333333333,-49.9866111111111,163.0,18.15736765062601,8.0,217.0,24.32878953010199,11.0,176.0,19.76765034089788,9.0,,,300.7,9.100000381469727,,,458.5405695375818,54.38634415536689,595.8754146280555,73.41979538432992,447.90381374550134,86.86596246814476,,,,,,,402.799457312,29.617808728,529.4297337529999,45.654330681,493.80490183800003,77.14535044600001,-0.2,0.36,-0.34
J220301-493705,J2203-4937,330.7564166666666,-49.61816666666666,116.0,13.059862173851608,6.0,193.0,21.736835096213984,10.0,179.0,20.035218990567586,9.0,,,271.1,8.199999809265137,,,466.0817349644278,55.26459693674907,642.7341563350083,78.61407033983372,586.0796200162895,90.5809171364104,,,,,,,406.13701939599997,28.501624585,538.0390882490001,43.94290578,497.831851244,66.573822955,-0.27,0.13,-0.61
J040341-244409,J0403-2444,60.923958333333324,-24.735916666666665,298.0,35.34176000144871,19.0,314.0,35.241452864489,16.0,180.0,20.12461179749811,9.0,167.0,5.0,,,,,388.3512812530908,52.6945244518867,776.1027637476758,92.25244144052107,986.5011376383746,124.14737538190622,,,,,551.5344,77.43214,288.216799498,37.834322678,420.762419701,50.890817573999996,498.380959034,71.031482789,0.22,0.95,-0.06
J043408-201517,J0434-2015,68.53333333333333,-20.25472222222222,70.0,8.602325267042627,5.0,,,,,,,165.3,5.0,,,,,249.05936568252721,48.958575682886725,261.44359006396894,63.193165649273205,326.2950415803233,89.21456816799761,,,,,,,253.951191902,42.101588712,305.216729641,57.994561224,499.576419592,86.38511574500001,-0.32,,
J000826-255911,J0008-2559,2.109458333333333,-25.98644444444444,120.0,14.422205101855956,8.0,259.0,29.44163718273833,14.0,360.0,40.24922359499622,18.0,468.2,14.100000381469727,,,,,504.72721375003715,57.34623286812528,485.3391108028404,61.5958492137063,497.1401220387785,78.64932895973323,,,,,664.6734,64.82714,526.9699096679999,26.539282844,504.675388336,40.77694984,500.020861626,59.982277245,-0.52,-0.56,-0.92
J214241-230338,J2142-2303,325.6749583333333,-23.060638888888885,123.0,14.152384958020328,7.0,148.0,16.823792675850473,8.0,158.0,17.709884245810304,8.0,176.2,5.300000190734863,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,97.936458886,55.096048923,226.863563061,61.618975094,501.09124183700004,146.926337502,-0.14,-0.11,-0.22
J015943-274038,J0159-2740,29.930416666666662,-27.677277777777775,79.0,9.34933152690608,5.0,73.0,8.84816365128946,5.0,102.0,12.370933675353692,7.0,102.4,3.0999999046325684,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,191.152662039,33.373301284,244.981095195,48.471861541,503.58480215099996,70.52493495200001,-0.1,-0.57,0.09
J071801-232648,J0718-2326,109.50729166666665,-23.446916666666663,114.0,13.926952286842948,8.0,148.0,16.823792675850473,8.0,127.0,14.045995870709916,6.0,146.7,4.400000095367432,,,,,353.93857901703296,53.4891946183396,473.7029559664514,71.25809468495058,398.90949079676597,94.1374288169289,,,,,920.0901,92.12231,393.034368753,43.32825838,523.812949657,52.016497749,505.809783936,82.986458496,-0.1,0.26,-0.31
J060031-393701,J0600-3937,90.13045833333332,-39.61711111111111,586.0,63.7099678229396,25.0,639.0,71.46474655380791,32.0,453.0,50.804428940792164,23.0,461.2,13.800000190734863,379.0,11.600000381469727,,,589.2643018728934,78.3944586841233,463.1395394197718,85.1702712953554,378.6525407356337,107.39704656472252,,,,,,,523.638725281,48.00222838,470.379978418,66.579582673,505.961835384,109.516420889,0.09,0.59,-0.1
J003908-222001,J0039-2220,9.784041666666665,-22.33369444444444,49.0,5.745432968889291,3.0,,,,,,,113.5,4.0,,,,,237.61563000238263,42.210233413256574,460.74376697598825,66.87078188412826,0.0,0.0,,,,,,,254.90000844,36.271763194,391.823351383,50.699372735999994,507.44265317899993,68.922311177,-0.32,,
J072657-443519,J0726-4435,111.74004166666666,-44.58866666666666,119.0,13.32704018152568,6.0,257.0,28.800868042474,13.0,383.0,42.75383023776934,19.0,,,728.2,21.899999618530273,800.0,50.0,666.6595444647925,74.30625635616204,576.2631178062137,79.81444864320676,533.363177791855,94.06334947487625,,,,,,,550.168931484,35.762819076999996,580.5374979970001,54.433567589,507.81786441800006,102.96748669399999,-0.58,-0.68,-0.92
J013741-261328,J0137-2613,24.423291666666664,-26.224472222222218,63.0,7.462573282722255,4.0,59.0,7.128113354878695,4.0,68.0,7.889233169326409,4.0,104.9,3.700000047683716,,,,,579.6148094176517,68.15937411796645,736.7249434325171,86.67455783556679,658.0843092558611,100.64906679931309,,,,,914.72906,88.887314,362.077564001,34.839445895000004,399.78399872800003,47.711450241,510.40166616399995,74.597517383,-0.19,-0.24,0.08
J225929-292043,J2259-2920,344.87474999999995,-29.345527777777775,108.0,12.870120434556936,7.0,,,,,,,135.6,4.099999904632568,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,100.209034979,30.059487806,261.030048132,43.382405105000004,513.97562027,65.889973876,-0.09,,
J010633-463836,J0106-4638,16.637749999999997,-46.643472222222215,47.0,5.57584074378026,3.0,49.0,5.745432968889291,3.0,52.0,6.003332407921454,3.0,,,85.2,3.0,,,523.0519708378853,58.503677822043436,906.7481683516238,98.03427831904744,1064.678661486848,122.8288618437219,,,,,,,281.525194645,24.773857077,450.140237808,38.216087539,518.071651459,62.423480723,-0.19,-0.1,-0.05
J013540-514945,J0135-5149,23.919791666666665,-51.82930555555555,60.0,6.708203932499369,3.0,104.0,11.539497389401326,5.0,141.0,15.7419820861288,7.0,,,333.7,10.100000381469727,,,621.1744845868809,69.39233817516192,541.9860265119811,67.66053297577533,468.41219007501843,74.86577385567631,,,,,,,501.071512699,30.18015703,506.57862424900003,36.122314964,518.190979958,60.716520873,-0.55,-0.52,-0.66
J050747-515607,J0507-5156,76.94824999999999,-51.935444444444435,85.0,9.394147114027968,4.0,136.0,15.295751043999116,7.0,173.0,19.501025614054253,9.0,,,249.3,7.5,,,380.8940784935501,49.91577965939253,302.5676690006532,57.44737515779086,503.36765939759266,95.57602869683554,,,,,,,312.790542841,33.773826052000004,316.890150309,52.056328330999996,520.4948782920001,86.243004294,-0.34,-0.41,-0.56
J035211-251450,J0352-2514,58.04583333333333,-25.247277777777775,516.0,61.79449813697009,34.0,498.0,56.178643629051784,26.0,421.0,47.0468915019898,21.0,269.3,8.100000381469727,,,,,381.1278242575715,53.88301324052569,300.76150816946745,62.02942994024662,470.1877451344411,92.90083747795701,,,,,1194.523,81.651726,427.445143461,39.969293863000004,406.213402748,51.600737224,521.979510784,87.146695547,0.25,0.29,0.04
J043244-330910,J0432-3309,68.18554166666665,-33.153,83.0,9.213576938409968,4.0,111.0,12.617844506887856,6.0,92.0,10.47091209016674,5.0,46.5,1.5,75.2,2.9000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,25.463096797,45.040931984,263.970136642,52.741122717,523.805618286,79.595990317,0.22,0.32,-0.35
J215445-382632,J2154-3826,328.68787499999996,-38.44244444444444,189.0,21.382469455140118,10.0,,,,,,,759.8,22.799999237060547,838.2,25.200000762939453,870.0,40.0,458.20958196132494,63.157860515012246,642.5302007922935,84.70441510031355,452.93394169067705,89.20339097912151,,,,,,,436.264306307,45.911513128,543.702542782,49.243675610000004,524.796009064,72.63889989900001,-0.53,,
J041137-514923,J0411-5149,62.905249999999995,-51.823138888888884,259.0,28.544876948412302,12.0,327.0,36.40453268481825,16.0,339.0,37.92373926711341,17.0,,,350.1,10.600000381469727,,,338.11033510432685,47.29568175997779,382.0626264378529,61.41253717397565,642.4983373236543,99.15204388427303,,,,,,,325.936317444,35.748925235,384.578436613,50.310186875,524.8069167140001,73.330899074,-0.1,-0.06,-0.28
J062923-195919,J0629-1959,97.34899999999999,-19.98872222222222,1261.0,150.96426729527752,83.0,1333.0,150.56191417486696,70.0,983.0,109.8357409953609,49.0,676.6,20.299999237060547,,,,,493.646960446066,73.8663258838314,605.1006164177242,88.84712831739375,346.6079015975947,99.99112543803939,,,,,,,449.612766504,51.310889832,591.614425182,69.897189735,526.485443115,106.157926995,0.24,0.52,-0.07
J224741-443704,J2247-4437,341.92116666666664,-44.617972222222214,77.0,8.676981041814026,4.0,170.0,19.235384061671343,9.0,178.0,19.945926902503178,9.0,,,261.2,7.900000095367432,,,356.2966994056416,46.01371167821949,380.91863416258656,53.40173598154636,493.4005686364038,73.02024583370276,,,,,,,389.13726806600005,31.733979044,407.563924789,39.353406326999995,528.166890144,56.867855498,-0.39,-0.08,-0.94
J051039-474838,J0510-4748,77.66591666666666,-47.81072222222222,111.0,11.798728745080973,4.0,145.0,16.101242188104617,7.0,167.0,18.517289218457435,8.0,,,309.8,9.399999618530273,,,190.05439754769858,53.572931020997274,396.3485281002727,79.22286751491066,839.9033787642325,142.80045891681215,,,,,,,253.716498613,47.775406522,448.163956404,84.43501941299999,531.4421057699999,104.763770553,-0.33,-0.24,-0.32
J223422-540551,J2234-5405,338.59508333333326,-54.097583333333326,80.0,8.94427190999916,4.0,79.0,9.34933152690608,5.0,76.0,8.588364221433556,4.0,,,216.4,6.599999904632568,,,516.6255055833309,61.62931382102428,670.4073027157157,82.3591583458275,742.5504973111653,100.1201265071536,,,,,,,333.74577760700004,32.294540935,434.89730358099996,52.756004989000004,531.555533409,76.141731554,-0.32,0.07,0.02
J004856-223307,J0048-2233,12.237416666666665,-22.55194444444444,68.0,8.440379138403678,5.0,,,,,,,63.3,2.299999952316284,,,,,629.8672289281693,72.5631866265376,676.2002934398489,80.5602634215099,696.0831581222575,100.25465274303788,,,,,,,240.371912718,37.052583815,341.71077609099996,43.319086295000005,536.032021046,74.487336377,0.03,,
J030734-485711,J0307-4857,46.89245833333333,-48.953111111111106,344.0,38.371343474004135,17.0,453.0,50.804428940792164,23.0,480.0,53.665631459994955,24.0,,,200.6,6.099999904632568,,,415.16812383321553,49.42995054336633,416.5307566004684,58.416620005202475,742.3192736406053,104.77273438148733,,,,,,,341.056227684,26.640928614,410.46649217600003,35.289213589,538.784921169,76.945791581,0.17,-0.1,-0.33
J233648-413413,J2336-4134,354.20349999999996,-41.57044444444444,128.0,14.589036979869508,7.0,164.0,18.24719156473127,8.0,158.0,18.18350901228913,9.0,,,168.0,5.699999809265137,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,124.59550052899999,67.760474943,251.484423876,63.834638276,541.360497475,76.518174119,-0.09,0.06,-0.3
J053208-531035,J0532-5310,83.03474999999999,-53.17649999999999,88.0,9.666436778875658,4.0,95.0,10.735455276791944,5.0,102.0,11.359577456930342,5.0,,,262.1,7.900000095367432,,,539.8420163595508,66.08122353989596,540.2998263492923,77.25525101705841,485.99183349090936,93.373975557242,,,,,,,497.668921947,40.986373147,472.273468971,60.550233784999996,544.15845871,80.89356756299999,-0.35,-0.12,-0.09
J015446-232954,J0154-2329,28.691874999999996,-23.49833333333333,52.0,6.560487786742691,4.0,124.0,14.239382009062052,7.0,220.0,24.596747752497688,11.0,391.7,11.800000190734863,,,,,796.1820543104202,85.89225897463949,874.1145019348379,98.32211091579994,626.3276851986927,90.55925110877467,,,,,,,553.953945637,32.686768470000004,560.859978199,43.957216401,544.41088438,69.232500269,-0.77,-0.98,-1.04
J074007-541607,J0740-5416,115.03008333333332,-54.26877777777777,42.0,4.651881339845203,2.0,33.0,3.858756276314948,2.0,37.0,4.205948168962618,2.0,,,108.4,3.4000000953674316,,,254.8199807535479,58.63111137362822,256.6074454266203,76.83406548402037,472.7403084826971,117.05878775866938,,,,,,,256.708234549,53.884879665,366.492003202,70.799620432,549.649059772,105.732471868,-0.3,-0.19,0.29
J042504-533158,J0425-5331,66.26816666666666,-53.53302777777777,184.0,20.483163818121458,9.0,200.0,22.360679774997898,10.0,205.0,22.808989455914087,10.0,,,260.8,7.900000095367432,,,363.3886967055734,59.52040495012571,243.84289555779347,73.00044494002671,537.6174167035741,118.94309593968488,,,,,,,340.626418591,40.441497155,347.174614668,68.30478388600001,549.894988537,98.698917529,-0.11,-0.04,-0.1
J060845-271711,J0608-2717,92.18849999999999,-27.28647222222222,111.0,13.12288078129189,7.0,150.0,17.0,8.0,159.0,17.799157283422158,8.0,263.0,7.900000095367432,,,,,532.9683319303697,61.62366329377084,517.2146284787184,67.26250970654733,626.1443080073474,92.91533089553153,,,,,671.1737,74.0681,494.775056839,33.776170230999995,475.860863924,45.405036173,550.172567368,66.893196674,-0.33,-0.1,-0.36
J050842-350925,J0508-3509,77.178625,-35.157,126.0,14.413882197381803,7.0,176.0,19.76765034089788,9.0,173.0,19.060167890131503,8.0,233.3,8.199999809265137,245.5,7.5,,,266.62898024143567,56.27421273421952,317.34803392271664,67.6211370207237,520.9511264134941,98.8151891784158,,,,,,,282.13486075400004,53.588175014,389.157086611,57.522109848,550.275504589,80.894144737,-0.23,0.03,-0.4
J060248-254603,J0602-2546,90.70024999999998,-25.767555555555553,64.0,7.547184905645284,4.0,163.0,18.619613314996634,9.0,240.0,26.832815729997478,12.0,555.3,16.700000762939453,,,890.0,40.0,694.2499633765566,77.71330224340733,755.047914027668,89.47709582371775,388.30642068643425,82.61875849413407,,,,,547.7098,81.69291,661.002993584,36.558559439999996,788.7600660319999,42.721156136,551.389217377,68.166057584,-0.82,-0.66,-1.12
J015310-331026,J0153-3310,28.29245833333333,-33.17408333333333,542.0,58.49478609243734,22.0,590.0,66.18912297349165,30.0,809.0,90.24860109719154,40.0,1186.2,35.599998474121094,1313.0,39.5,,,590.3748320130409,71.59261358242516,803.638501450538,97.4159046843972,690.414654902266,103.52169260627785,,,,,1147.174,92.30558,622.629582882,38.003979898000004,560.243368149,52.450521743,553.670465946,75.830689933,-0.3,-0.54,-0.1
J042442-375620,J0424-3756,66.17612499999998,-37.939138888888884,1686.0,182.55399201332193,70.0,1710.0,191.40794131905812,86.0,1571.0,175.39786201661641,78.0,476.3,14.300000190734863,441.3,13.300000190734863,,,578.6850969922308,75.10886415463612,565.9111543589848,85.59524720281074,477.1856080481679,100.49680272108957,,,,,,,575.7717490199999,43.364668085000005,506.339788437,61.371711809000004,555.898666382,99.181938303,0.48,0.14,-0.02
J022305-282451,J0223-2824,35.77308333333333,-28.414388888888887,120.0,14.422205101855956,8.0,146.0,16.64812301732541,8.0,108.0,12.354756169184402,6.0,140.3,4.199999809265137,,,,,578.9106476423586,67.98836619479731,480.8878572117288,67.36817870839062,0.0,0.0,,,,,1193.7012,67.032776,423.791587353,35.579533762000004,518.593490124,46.894399641,561.4426732060001,68.225195214,-0.06,0.51,-0.23
J035700-495547,J0357-4955,59.25104166666666,-49.92997222222222,74.0,8.411896337925237,4.0,96.0,10.824047302187848,5.0,110.0,12.529964086141668,6.0,,,214.4,6.5,,,444.0543727169612,52.87006099046489,557.347606668068,72.24902022209058,721.3581287033418,99.69293382737465,,,,,,,374.193042517,29.273682772,473.756074905,44.865948044,564.604580402,72.21683578800001,-0.34,-0.23,-0.31
J063924-400453,J0639-4004,99.85054166666666,-40.0815,41.0,4.561797891182818,2.0,73.0,8.324061508662705,4.0,138.0,15.47384890710776,7.0,250.4,8.899999618530273,301.4,9.100000381469727,,,489.6694786937927,60.08932788699744,448.12064590288765,65.64743574541366,431.1120099272299,86.76064970668553,,,,,,,504.75949049,34.516188788,483.110338449,48.439330103,564.6690130229999,72.115352447,-0.64,-1.08,-0.69
J044817-210944,J0448-2109,72.07233333333332,-21.16233333333333,268.0,31.737044600907627,17.0,391.0,44.382541612665676,21.0,288.0,32.02249209540069,14.0,263.2,7.900000095367432,,,,,242.11748744682652,53.636603169566364,340.16947721100513,76.63199444450754,506.4964023216255,110.50275209666846,,,,,680.5842,89.009796,344.336003065,51.316724435000005,391.458719969,65.217651597,568.6921477320001,104.24132337,0.01,0.52,-0.45
J061417-253654,J0614-2536,93.57162499999998,-25.615055555555553,228.0,27.29175699730598,15.0,388.0,43.65134591281236,20.0,442.0,49.37246196008459,22.0,418.6,12.600000381469727,,,,,584.0267778131184,69.5070949085495,564.4038352880642,80.95568241140634,0.0,0.0,,,,,582.3178,74.90702,508.349359035,37.391612890000005,485.21926999100003,58.282091603999994,575.117945671,83.603505268,-0.23,-0.22,-0.63
J055210-452224,J0552-4522,88.04170833333332,-45.37347222222222,237.0,26.564826368715458,12.0,173.0,19.501025614054253,9.0,143.0,16.38566446623389,8.0,,,248.3,7.699999809265137,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,334.774076939,32.464562974,363.553673029,51.647352602,575.652241707,75.274496896,-0.01,0.32,0.38
J051349-215917,J0513-2159,78.45458333333332,-21.988166666666665,942.0,112.77251438182977,62.0,1261.0,142.32782581069662,66.0,1134.0,126.9195020475577,57.0,647.4,19.399999618530273,,,,,442.26820102256164,61.526382013436404,440.18237867153556,76.05687262969884,390.8750750789799,96.99755302866441,,,,,1481.126,83.854515,497.957468033,37.906076513,536.841452122,63.119714354,578.723430634,83.489703342,0.14,0.18,-0.35
J053231-232113,J0532-2321,83.13125,-23.35383333333333,101.0,12.288612614937458,7.0,187.0,21.205895406702354,10.0,211.0,23.795167576632025,11.0,195.0,6.900000095367432,,,,,579.6569544572075,70.32291564504578,515.5784590063406,76.75533422072681,465.4898138674745,99.04799739076773,,,,,1293.243,115.38255,503.79681587199997,37.57571766,620.499193668,53.26147419,578.9722204210001,82.905803155,-0.25,-0.21,-0.73
J001035-302748,J0010-3027,2.649666666666666,-30.463388888888886,741.0,79.94254186601775,30.0,718.0,80.31961155284554,36.0,629.0,70.12424687652624,31.0,315.3,9.5,376.4,11.399999618530273,,,365.3171527641502,49.26225050869341,561.8667442492163,69.99252519476485,686.3775915637614,95.60976402546392,,,,,864.45404,80.48438,434.575766325,30.932010816,641.236722469,39.026945594000004,581.693828106,64.418957766,0.32,0.23,0.04
J040733-330345,J0407-3303,61.89133333333333,-33.06258333333333,563.0,60.81685621601959,23.0,659.0,73.70081410676548,33.0,634.0,71.01802588075792,32.0,634.9,19.100000381469727,697.7,21.0,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,251.700937748,47.665324012999996,362.730443478,51.31576823,583.297848701,83.350073076,-0.05,0.07,-0.19
J025931-364532,J0259-3645,44.87991666666666,-36.758916666666664,105.0,11.629703349613008,5.0,113.0,12.794139283281233,6.0,111.0,12.617844506887856,6.0,119.7,4.0,169.0,5.400000095367432,,,50.26956702009905,63.269667979280456,273.93353987063995,79.23431372727512,463.46602977921685,108.47194763736034,,,,,,,203.191205859,60.833120071,448.796182871,67.542959797,589.8195505140001,94.58382162,-0.05,0.03,-0.09
J065949-274518,J0659-2745,104.95758333333332,-27.75511111111111,262.0,31.23203483604615,17.0,409.0,45.9761894897783,21.0,473.0,53.040456257464456,24.0,541.3,16.200000762939453,,,,,729.417863421464,82.34421849200834,757.2100904884625,89.5699519666799,882.1704029969941,116.55415684343498,,,,,,,541.8864488600001,36.300685786,558.7892532349999,47.193754049000006,591.2701487539999,81.588509915,-0.27,-0.25,-0.53
J032838-475307,J0328-4753,52.162124999999996,-47.88547222222222,86.0,9.484724561103501,4.0,89.0,10.208329931972223,5.0,71.0,8.149233092751736,4.0,,,176.5,7.0,,,447.60150868004564,52.114104359430094,482.34786638067385,62.95268869512309,649.6747932517554,91.75933305909504,,,,,,,389.46846127500004,27.366346622,514.068126678,42.164734001,591.882884502,62.816464745,-0.23,0.38,-0.04
J073131-222421,J0731-2224,112.88124999999998,-22.40594444444444,434.0,51.113207686467895,27.0,954.0,107.70868117287483,50.0,1334.0,149.28013933541195,67.0,1808.9,54.29999923706055,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,345.521748066,63.141845179,390.907853842,73.526878904,594.698548317,100.251026085,-0.54,-0.57,-0.94
J055811-502948,J0558-5029,89.54895833333332,-50.49677777777777,381.0,42.57475777969852,19.0,360.0,40.24922359499622,18.0,360.0,40.24922359499622,18.0,,,387.6,11.699999809265137,,,532.9935947920904,64.11547112632945,424.4686262234075,65.23259723571664,710.7944294446414,110.53208425623744,,,,,,,399.47819709799995,34.555093428,400.890737772,51.283518935000004,598.1529355050001,84.477916754,-0.01,0.0,0.07
J015021-333824,J0150-3338,27.587874999999997,-33.640166666666666,106.0,11.72006825918689,5.0,100.0,11.180339887498949,5.0,100.0,11.180339887498949,5.0,145.5,5.0,168.2,5.5,,,564.0590537337021,71.10942589956186,435.27712552052583,73.26862299730746,458.9418338012723,85.56956941644296,,,,,1635.2472,105.90301,379.60383296,44.465218106,458.265513182,57.986511844999995,598.307073116,71.58026311100001,-0.12,0.0,0.07
J005243-494732,J0052-4947,13.182083333333331,-49.79227777777777,76.0,8.588364221433556,4.0,91.0,10.383159442096611,5.0,109.0,12.442266674525184,6.0,,,214.0,6.599999904632568,,,329.3958401403058,44.81182970445308,606.577102845937,77.15825170403885,658.8621319450407,93.83406568084835,,,,,,,329.913407564,31.247655337,588.905036449,43.366282303,599.254250526,83.44459165699999,-0.33,-0.31,-0.21
J045921-452845,J0459-4528,74.838,-45.479388888888884,76.0,8.1706792863262,3.0,60.0,6.708203932499369,3.0,70.0,8.06225774829855,4.0,,,244.3,7.5,,,551.949566345523,63.579906273578864,611.2268926489295,80.62537563670034,593.4867555254968,101.69343963070392,,,,,,,466.37967228900004,32.098879379,535.627484322,58.708233334999996,601.5765070919999,83.876666114,-0.37,-0.26,0.28
J061512-335553,J0615-3355,93.80279166666665,-33.93144444444444,138.0,15.047923444781343,6.0,157.0,17.6207264322445,8.0,182.0,20.303694245136768,9.0,222.1,7.900000095367432,294.0,8.899999618530273,,,387.61607984761537,58.48614235418171,4052.185406408925,409.3343457526196,0.0,0.0,,,,,,,383.38235020599996,42.095636769,591.042637825,58.730012362,602.8225421909999,82.31174948,-0.18,-0.25,-0.15
J030116-312615,J0301-3126,45.31766666666666,-31.43766666666666,289.0,31.292331328937447,12.0,288.0,32.02249209540069,14.0,286.0,31.842738575694145,14.0,273.5,8.199999809265137,311.8,9.600000381469727,,,305.2730499709189,50.14924843089088,1310.890725899775,141.53291425457456,1841.1892054382006,200.89986362057712,,,,,950.2212,104.97133,368.277430534,41.55618019,621.250391006,55.141448966,603.4930348400001,75.171381333,0.02,0.01,0.0
J071914-522832,J0719-5228,109.80945833333332,-52.475694444444436,164.0,18.24719156473127,8.0,178.0,19.945926902503178,9.0,197.0,22.09275899474758,10.0,,,246.5,7.5,,,686.0077665355175,79.80853450166005,813.4813281033951,102.71358662620308,823.7116641484885,127.90877817040644,,,,,,,475.774466991,37.052416221,523.103177547,65.43805348,607.461869717,92.84130062400001,-0.13,-0.17,-0.1
J215155-302753,J2151-3027,327.9815833333333,-30.46494444444444,1846.0,204.93452612968858,89.0,,,,,,,1243.2,37.29999923706055,1088.0,32.70000076293945,860.0,50.0,849.4130296178641,95.68895566796695,1032.8008013552553,115.59434579735824,721.9021568239909,142.5351037860019,,,,,766.0291,99.80988,702.965795994,43.1198999,865.260899067,57.274835337,616.047501564,130.329751669,0.15,,
J052616-483036,J0526-4830,81.56945833333333,-48.51019444444444,289.0,32.11245864146811,14.0,338.0,37.834375903402986,17.0,372.0,41.77128200091541,19.0,,,382.7,11.600000381469727,,,537.7317489316563,63.959178517094735,482.6199810205911,71.68470982991582,594.5109183063199,110.6587942084164,,,,,,,448.35945963899997,34.857906627,433.76120924900005,56.047043078,616.086304188,92.074939569,-0.09,-0.16,-0.19
J223056-441629,J2230-4416,337.7351666666666,-44.27497222222222,472.0,52.07533005176251,22.0,628.0,70.482905728978,32.0,423.0,47.2259462583864,21.0,,,554.8,16.700000762939453,,,464.81714136012465,52.78833667964932,615.0548091114493,71.01577860232385,644.3292455330446,85.78616998562528,,,,,,,445.636063814,25.590310827,529.8631191249999,37.522645542,617.830276489,55.069044371,-0.05,0.67,-0.34
J044931-214243,J0449-2142,72.37970833333333,-21.712166666666665,158.0,18.69866305381216,10.0,182.0,20.766318884193222,10.0,153.0,17.265283084849784,8.0,199.6,6.0,,,,,568.9018388010533,71.17283286854915,502.60112239674095,80.4525356730293,518.3967276126591,105.12989900428465,,,,,657.98645,92.12437,453.925222158,42.390934845,493.497937918,65.186404821,618.771374226,89.59442469,-0.09,0.3,-0.17
J071939-392849,J0719-3928,109.91387499999999,-39.48033333333333,211.0,23.795167576632025,11.0,318.0,35.598314566844316,16.0,365.0,40.697051490249265,18.0,187.7,5.699999809265137,456.7,13.800000190734863,,,491.6053674256729,66.25408295167425,486.54565290102676,76.22481461836823,685.4828136148919,112.10763135250464,,,,,,,493.88542771299996,50.362959588,488.85548114799997,52.896421392,621.819913387,92.37976972,0.04,-0.23,-0.49
J001922-220528,J0019-2205,4.845249999999999,-22.091222222222218,99.0,11.576268828944842,6.0,,,,,,,188.8,5.699999809265137,,,,,522.6433613092632,65.9596319601059,516.6042463708144,70.88960397357965,0.0,0.0,,,,,1048.7653,77.34982,596.066772938,40.616482368,611.30219698,48.297853245,622.713327408,73.523139695,-0.25,,
J010326-454901,J0103-4549,15.85945833333333,-45.817027777777774,186.0,20.66301042926708,9.0,235.0,26.386549603917523,12.0,242.0,27.011849251763568,12.0,,,228.5,6.900000095367432,,,328.13924443466647,42.97888512693015,624.2941876921587,77.11000553401297,653.1624980147864,97.82679389213621,,,,,,,355.506330729,27.154827259,595.991671085,49.232201154,623.543977737,79.094771106,-0.06,-0.05,-0.28
J215121-274223,J2151-2742,327.84145833333326,-27.706472222222217,547.0,61.000737700457364,27.0,500.0,55.90169943749474,25.0,412.0,46.24326978058537,21.0,314.7,9.5,,,,,294.62395444508724,54.88013303125356,483.1376940317409,74.6182804415308,374.44216106793107,132.16481750266854,,,,,1126.5457,90.3408,399.603277445,45.589520332,566.346764565,57.76848799,623.652398586,129.608377106,0.21,0.33,0.11
J020011-401058,J0200-4010,30.04929166666666,-40.18277777777777,195.0,21.914607000811127,10.0,198.0,20.68912757948,6.0,241.0,26.922295593058184,12.0,357.3,10.699999809265137,430.7,13.0,,,509.01906711905366,59.525124005357966,487.1684310722135,65.20798956642942,619.2685634551134,88.93228297832556,,,,,,,469.895094633,30.870369102999998,510.599315166,43.429780576,624.862074852,66.696012786,-0.25,-0.33,-0.02
J230637-364925,J2306-3649,346.65554166666664,-36.823833333333326,68.0,7.432361670424819,3.0,119.0,13.32704018152568,6.0,139.0,15.563097378092833,7.0,203.5,7.199999809265137,265.6,8.100000381469727,,,564.5625360932972,78.63710785146368,877.2333153689888,105.2372239901097,624.889584030899,108.35813320781789,,,,,,,546.3823676110001,56.857613235,660.7650518419999,60.348830169,624.9971389770001,86.363582615,-0.42,-0.26,-0.67
J062029-282736,J0620-2827,95.12212499999998,-28.460055555555552,503.0,60.158872994762795,33.0,660.0,74.70609078247904,35.0,602.0,67.26098423306041,30.0,387.0,11.600000381469727,,,,,451.39207309345034,61.15514330189967,596.6589478832076,80.88352434186723,443.0131786892458,88.84288977357593,,,,,863.48444,81.99813,524.9834656720001,41.138940598000005,598.283112049,55.62213889,626.017212868,75.849733938,0.1,0.16,-0.32
J212758-385856,J2127-3858,321.99562499999996,-38.982388888888885,116.0,13.059862173851608,6.0,187.0,21.205895406702354,10.0,217.0,24.32878953010199,11.0,355.8,10.699999809265137,374.5,11.300000190734863,,,643.4845661715411,81.03555600677804,678.2125145432868,96.65003648751095,685.5762688613303,111.47171925347307,,,,,,,613.662779331,46.669577987,664.010643959,67.086972746,628.69656086,83.501038107,-0.42,-0.25,-0.57
J001152-410545,J0011-4105,2.96825,-41.095861111111105,132.0,14.94121815649581,7.0,163.0,18.15736765062601,8.0,175.0,20.155644370746373,10.0,,,240.1,7.400000095367432,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,400.46018362,33.792174134,476.927697659,45.13363067,630.2977800369999,75.123570758,-0.19,-0.12,-0.25
J235347-303749,J2353-3037,358.4475416666666,-30.63030555555555,316.0,34.979422522391644,15.0,346.0,38.5507457774814,17.0,340.0,38.01315561749642,17.0,397.0,14.0,434.7,13.199999809265137,,,497.6219502877637,58.62693980648689,546.1504812294247,67.46095598001608,614.4875695140979,87.56926172788575,,,,,840.153,71.734215,499.155908823,31.581722389,583.129703999,39.451922274,633.290827274,67.436779547,-0.09,0.03,-0.11
J003017-422446,J0030-4224,7.572958333333332,-42.412861111111106,478.0,52.20957766540542,21.0,511.0,57.33419572994811,26.0,511.0,57.33419572994811,26.0,,,424.8,12.800000190734863,,,668.006120143315,73.39939748969364,674.475020680834,79.1203937693746,623.5927943742827,85.85561684962576,,,,,,,607.912302017,27.799393968,618.911206722,45.248645859999996,633.921205997,58.532256872,0.04,0.0,-0.08
J043953-301745,J0439-3017,69.97170833333332,-30.295916666666663,156.0,17.531685600648903,8.0,164.0,18.24719156473127,8.0,171.0,19.3238194982255,9.0,248.7,7.5,288.0,8.800000190734863,,,255.60839101950378,51.25576026991884,305.3032818004037,65.72591979463714,470.7817294410439,97.32256358727854,,,,,,,315.653204918,42.698997043,372.377991676,60.517923044,641.32720232,81.917282285,-0.18,-0.07,-0.06
J235311-274324,J2353-2743,358.29737499999993,-27.723555555555553,262.0,31.23203483604615,17.0,275.0,30.858548248418945,14.0,133.0,15.029637387508723,7.0,169.2,5.099999904632568,,,,,528.2906036279669,60.06451230886243,440.83845363509863,58.46121879486867,536.1758546261786,82.52730745333157,,,,,1056.0732,80.271996,495.671868324,29.411485036,526.1011123659999,39.387104834,649.0136981009999,64.32598269,0.17,1.24,-0.06
J042127-481805,J0421-4818,65.36449999999999,-48.301444444444435,452.0,50.269672765992816,22.0,356.0,39.891853805006356,18.0,232.0,26.119724347703215,12.0,,,284.8,8.600000381469727,,,872.0386402075742,92.00819832680047,1070.5902044619068,115.57257927217658,1192.2892789451087,138.82524372755705,,,,,,,436.58927083,30.764505171,551.506996155,43.430584010000004,660.4276895520001,68.13877295900001,0.15,0.73,0.28
J001552-451103,J0015-4511,3.9704583333333328,-45.18424999999999,70.0,7.615773105863909,3.0,74.0,8.411896337925237,4.0,80.0,8.94427190999916,4.0,,,149.9,4.699999809265137,,,380.3432242823054,46.283688054231376,559.2440932407436,67.6451393294962,708.2791287097778,98.23614598126277,,,,,,,382.574319839,25.80907226,534.697890282,40.941265144,660.75950861,67.126452605,-0.24,-0.13,-0.07
J232921-495539,J2329-4955,352.33762499999995,-49.92769444444444,221.0,24.686230980042296,11.0,291.0,32.73850943460926,15.0,360.0,40.24922359499622,18.0,,,546.3,16.399999618530273,,,590.0480482380593,65.4435849175285,660.2654147038621,74.88357182330742,1117.6239837921516,125.80431935960131,,,,,,,534.5435738560001,27.553870427,598.416686058,36.307336068,663.143634796,54.165493384,-0.29,-0.36,-0.33
J221624-523754,J2216-5237,334.10004166666664,-52.63166666666666,82.0,9.123595782365635,4.0,77.0,8.676981041814026,4.0,77.0,8.676981041814026,4.0,,,317.2,12.600000381469727,,,554.5928785706329,68.937790665622,612.8696105507373,80.33587414775998,660.2575167710701,102.44641895291142,,,,,,,475.118726492,41.098933273,613.016307354,51.64634922,664.589643478,78.79021292,-0.43,0.0,0.08
J003454-230334,J0034-2303,8.728458333333332,-23.05955555555555,108.0,12.870120434556936,7.0,176.0,19.76765034089788,9.0,220.0,24.596747752497688,11.0,395.4,11.899999618530273,,,,,522.7861961717947,62.308650186818234,574.233610076825,73.33803675307578,501.94067573040155,86.52463739431627,,,,,739.23645,93.408646,533.9525341990001,34.902811192,626.132130623,44.69179096,665.067732334,69.277004172,-0.49,-0.38,-0.58
J050838-330853,J0508-3308,77.15854166666665,-33.148222222222216,89.0,9.757561170702441,4.0,105.0,11.629703349613008,5.0,95.0,10.735455276791944,5.0,128.1,4.199999809265137,166.2,5.400000095367432,,,508.137282616554,69.4308115007137,520.4578263077497,75.5801278736107,686.6938041971655,114.9087668654953,,,,,2081.7815,129.15848,528.1304121019999,46.436046241999996,547.446191311,57.167715797,668.4429049490001,87.03749458899999,-0.14,0.17,-0.2
J214451-331256,J2144-3312,326.2130833333333,-33.215555555555554,349.0,38.82022668661274,17.0,605.0,67.52962312940892,30.0,631.0,70.75033568824956,32.0,302.9,9.100000381469727,289.6,8.800000190734863,,,403.1889040661173,65.6321240071013,387.380449682027,72.72468827106515,394.18348462711936,152.5854621630812,,,,,,,376.53025984799996,54.449098262,348.133593798,59.446576214,672.154009342,139.414764169,0.05,-0.07,-0.66
J232658-202938,J2326-2029,351.74499999999995,-20.49411111111111,76.0,8.588364221433556,4.0,137.0,15.38473269186046,7.0,137.0,15.38473269186046,7.0,220.6,6.599999904632568,,,,,582.1447450390356,71.96210456180646,597.5981221311233,77.85133251417471,779.4813036485255,109.74440408381483,,,,,806.9819,87.53662,579.386889935,41.046355138,665.719628334,48.139766734,675.2098798750001,79.144347381,-0.4,0.0,-0.7
J055947-502652,J0559-5026,89.94783333333332,-50.44783333333333,78.0,8.765842800324451,4.0,70.0,8.06225774829855,4.0,104.0,11.539497389401326,5.0,,,297.4,9.0,,,576.6508420307442,67.13654877968045,590.8928413877456,75.49965457502736,773.4943467804485,114.24249527112559,,,,,,,570.0375437739999,32.314648617,568.2688951490001,50.008350477,685.7538819309999,84.89981839000001,-0.43,-0.67,0.13
J233612-523622,J2336-5236,354.05116666666663,-52.60616666666666,1069.0,119.3172661436726,53.0,1502.0,167.8840075766599,75.0,1752.0,195.6119628243631,87.0,,,2164.0,64.9000015258789,1810.0,100.0,1174.0115882284708,123.05325005627638,1001.1509330632838,111.65674382764871,1150.3739775053828,135.29608969704256,,,,,,,1096.7534780499998,38.259528916,995.10204792,49.745068802,685.965836048,76.376028954,-0.22,-0.26,-0.41
J212646-232203,J2126-2322,321.694625,-23.367527777777774,71.0,8.683893136145793,5.0,,,,,,,138.1,4.900000095367432,,,,,384.43206791940065,79.96445485408951,605.8514415767999,102.25822502239363,427.0066824216398,246.66633679698407,,,,,856.93884,124.53751,299.602508545,71.09978168800001,670.405983925,91.74137996099999,688.119590282,227.52439158500002,-0.25,,
J010306-510907,J0103-5109,15.778374999999999,-51.15205555555555,82.0,9.123595782365635,4.0,112.0,12.705904139414875,6.0,134.0,15.118200951171406,7.0,,,247.7,7.5,,,619.6095891156998,69.19864833388485,683.1811577259804,81.16077405594977,647.5725750333621,96.44637356168627,,,,,,,587.716698647,35.198641336,727.776408195,45.946307239,699.867606163,70.89542592000001,-0.35,-0.31,-0.37
J001052-415310,J0010-4153,2.7187916666666663,-41.88616666666666,152.0,17.176728442867113,8.0,612.0,68.60349845306725,31.0,1351.0,150.80122678546087,67.0,,,6392.0,191.8000030517578,6610.0,210.0,1933.0675178879108,195.51045141036028,1185.1479652706212,125.84552116391099,632.6131636141396,89.88190868901756,,,,,,,1845.785617828,31.736221465,1225.179791451,45.041365556,701.481163502,72.508749866,-1.19,-1.35,-1.66
J014503-273333,J0145-2733,26.264124999999996,-27.559388888888886,567.0,67.70443116960662,37.0,788.0,88.82814869172948,41.0,1000.0,111.80339887498948,50.0,922.8,27.700000762939453,,,1010.0,70.0,851.6729251152711,91.86227611054291,920.4037713886527,101.85929478807495,0.0,0.0,1900.0,190.0,4000.0,400.0,812.6309,72.29584,789.666235447,32.794343387,895.269274712,43.031295059,701.936423779,85.508088102,-0.18,-0.41,-0.39
J045238-530635,J0452-5306,73.16245833333332,-53.10983333333333,78.0,8.765842800324451,4.0,127.0,14.045995870709916,6.0,173.0,19.501025614054253,9.0,,,404.0,12.199999809265137,,,720.3859214505908,81.79933744002042,630.2201837295257,82.03201203751384,783.5758061656138,115.13688987053784,,,,,,,673.409759998,40.446601516,642.661869526,50.640703082,709.184288979,91.94903262199999,-0.52,-0.53,-0.58
J072515-342345,J0725-3423,111.31566666666666,-34.39597222222222,165.0,17.55704986607944,6.0,183.0,20.39338127922881,9.0,176.0,19.76765034089788,9.0,156.9,5.5,186.1,6.099999904632568,,,315.81081615546736,73.66539586756355,228.7826696822977,80.86553409719725,503.2929798556813,124.98282207251862,,,,,,,388.855457306,69.437359354,408.094674349,84.04623363900001,709.188878536,109.45339009,0.02,0.07,-0.12
J054045-541821,J0540-5418,85.19104166666665,-54.306055555555545,1127.0,125.84629513815653,56.0,991.0,110.99914414084462,50.0,710.0,79.1580697086532,35.0,,,382.3,11.5,,,645.3333562875142,76.93366294691882,1380.9649424812333,148.8826110208772,1274.3393562878878,155.0717126889688,,,,,,,604.489684105,41.535492221000005,755.047142506,57.226811773,710.322737694,93.678148803,0.35,0.57,0.15
J042653-521530,J0426-5215,66.72229166666666,-52.25852777777777,62.0,6.887670143089026,3.0,165.0,18.33712082089225,8.0,283.0,31.573564892168893,14.0,,,1078.0,32.400001525878906,1510.0,50.0,994.0237497962668,104.45518536562136,962.0702361298949,108.70078095669709,731.2212514898512,107.11494219200928,,,,,,,907.291710377,32.114633626999996,918.928384781,52.703689205,712.031006813,79.009453721,-0.91,-0.92,-1.17
J005432-195300,J0054-1953,13.637249999999998,-19.88358333333333,160.0,18.867962264113206,10.0,231.0,26.030943125442075,12.0,250.0,28.178005607210743,13.0,323.7,9.699999809265137,,,,,728.3667165452405,83.69589412484044,939.1576523181145,106.3535095742059,698.7940494576901,99.32982877765332,,,,,1269.395,116.02568,638.617455959,41.000048254,750.513255596,47.023858698,712.0916247370001,68.130410829,-0.27,-0.13,-0.44
J213900-473116,J2139-4731,324.7529583333333,-47.521333333333324,82.0,9.123595782365635,4.0,,,,,,,,,217.8,6.599999904632568,,,468.7857362434801,56.005268664305966,687.5712960501992,81.55292437305654,762.1254040918333,99.97862483139791,,,,,,,396.513164043,29.889854117,560.2597594260001,42.268662164999995,726.7206907269999,65.372810638,-0.31,,
J040639-235505,J0406-2355,61.66416666666666,-23.918083333333332,143.0,16.89644933114647,9.0,275.0,30.858548248418945,14.0,230.0,25.942243542145693,12.0,145.9,4.400000095367432,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,324.87341761600004,39.969591886,485.194593668,54.696096958,733.5500717159999,74.645101162,-0.01,0.3,-0.78
J234129-291915,J2341-2919,355.37383333333327,-29.320916666666662,120.0,14.422205101855956,8.0,182.0,20.766318884193222,10.0,153.0,17.265283084849784,8.0,239.6,8.399999618530273,,,,,963.8087562841489,102.54182951437215,1254.8193337254058,134.26057216914512,1677.9843929897793,182.61694768938426,,,,,,,481.514364481,33.630606508,592.502057552,47.431055035,747.676491737,71.561701005,-0.26,0.3,-0.5
J015053-312323,J0150-3123,27.721874999999997,-31.389777777777773,44.0,5.325410782277739,3.0,92.0,10.47091209016674,5.0,147.0,16.28158468945821,7.0,272.4,8.199999809265137,390.0,11.899999618530273,,,861.768935179355,93.05442633612626,854.3261294054463,97.02303420966392,681.4070559463846,100.0033130570858,,,,,1708.2356,82.75465,729.679882526,35.203247688,813.050627708,42.613525468999995,750.23072958,70.169718403,-0.69,-0.8,-0.88
J034759-361636,J0347-3616,56.99624999999999,-36.27672222222222,138.0,15.47384890710776,7.0,200.0,22.360679774997898,10.0,264.0,29.42719830361022,13.0,475.9,14.300000190734863,600.4,18.100000381469727,860.0,70.0,861.7438306001428,106.2057086046358,828.6574229848505,107.41745116125165,742.1542111918384,112.87066175423115,,,,,,,852.568626404,63.03031233,976.3931632040001,73.45833525799999,756.0489773749999,93.864862538,-0.47,-0.47,-0.44
J074132-540612,J0741-5406,115.38449999999999,-54.103583333333326,68.0,7.889233169326409,4.0,107.0,11.810588469674151,5.0,145.0,16.101242188104617,7.0,,,340.1,10.300000190734863,,,932.0483126025606,107.55229356804708,1082.582537908477,132.6050072758642,951.5969568237041,146.3617109418366,,,,,,,564.046680927,56.312304591,611.3245487209999,75.617579197,758.1021785739999,118.398021169,-0.51,-0.52,-0.54
J000801-524339,J0008-5243,2.007125,-52.72774999999999,124.0,13.775340286178052,6.0,127.0,14.045995870709916,6.0,101.0,11.269871339105874,5.0,,,255.8,7.699999809265137,,,606.5329906433892,70.4772353556822,797.7684050485302,92.828687064147,740.6547079760943,101.32092102013598,,,,,,,572.231829166,37.479630488,673.30211401,48.976830317,759.2555880550001,78.02503210399999,-0.23,0.39,-0.03
J020652-354957,J0206-3549,31.71816666666666,-35.832611111111106,93.0,10.123734488813898,4.0,132.0,14.94121815649581,7.0,183.0,20.39338127922881,9.0,321.4,9.699999809265137,420.7,12.699999809265137,,,656.7456880589688,82.39861286547453,737.9980309917705,92.1419103236091,689.8168003448528,105.25351520893614,,,,,,,644.927918911,47.080869204,695.181667805,57.537606922,760.394752026,79.0873806,-0.47,-0.56,-0.42
J032759-220206,J0327-2202,51.999874999999996,-22.03505555555555,528.0,63.34698098567919,35.0,681.0,77.02992924831231,36.0,673.0,75.40086206403744,34.0,641.2,19.200000762939453,,,,,733.3425213345599,84.23333818834749,777.3897724028761,96.21660358920887,597.5598284941834,95.25156286933367,,,,,1387.0441,98.28907,739.182829857,37.539064308,773.363232613,60.149882308,761.179506779,75.613056729,-0.07,0.02,-0.3
J225436-413939,J2254-4139,343.65304166666664,-41.66108333333333,116.0,13.059862173851608,6.0,217.0,24.32878953010199,11.0,218.0,24.418026128252055,11.0,,,435.3,13.199999809265137,,,471.07498579670255,68.01546214105025,601.5577077251338,90.04337159505248,756.9408363336612,130.58609043875305,,,,,,,504.293262959,50.989283846,465.21282196000004,79.991173687,768.4786915779999,107.159493212,-0.42,-0.01,-0.75
J225600-273557,J2256-2735,344.00075,-27.59916666666666,150.0,18.027756377319946,10.0,189.0,21.382469455140118,10.0,237.0,26.564826368715458,12.0,425.1,12.800000190734863,,,,,1294.770942654529,132.63788903300252,1181.5639508502818,123.53039261156937,0.0,0.0,,,,,1120.4415,85.75037,659.6236824990001,27.799459671,651.768088341,36.737480395,773.9338874819999,67.31816576000001,-0.39,-0.39,-0.28
J034838-274913,J0348-2749,57.15879166666666,-27.820388888888886,1325.0,156.882918126863,84.0,1671.0,188.391639941904,87.0,1452.0,162.5178144081442,73.0,839.6,25.200000762939453,,,1110.0,70.0,996.497163506745,109.2660389508041,731.9384688284293,101.74248310116496,0.0,0.0,,,,,826.7599,91.84861,952.217340469,49.972878163000004,827.8915286060001,68.40347801,781.5827727320001,83.918891235,0.17,0.24,-0.28
J213707-393232,J2137-3932,324.2792083333333,-39.54241666666666,72.0,8.2365041127896,4.0,64.0,7.068238818828918,3.0,82.0,9.123595782365635,4.0,174.3,6.0,269.2,8.300000190734863,,,451.69945352958115,59.97737688950358,804.420803277096,96.61473499854891,811.7530375700727,106.80555904583366,,,,,,,471.947491169,40.367267600999995,659.532904625,50.273170365,791.7851805690001,69.920236682,-0.33,-0.42,0.14
J011853-420328,J0118-4203,19.723166666666664,-42.05794444444444,96.0,10.824047302187848,5.0,94.0,10.647065323364933,5.0,135.0,15.20690632574555,7.0,,,333.6,10.100000381469727,,,659.672137054212,72.60714821661384,793.4350723683298,90.49703474727406,821.0480565231985,106.38804704030962,,,,,,,686.081707478,28.832690873999997,804.10027504,40.924441467,793.617367744,66.536071859,-0.4,-0.62,0.03
J033019-464746,J0330-4647,52.58104166666666,-46.7961111111111,119.0,13.32704018152568,6.0,130.0,14.7648230602334,7.0,136.0,15.295751043999116,7.0,,,266.9,8.100000381469727,,,650.8585048241624,69.79941336365647,675.740045868964,78.48879399480887,871.7232918016775,104.16562005334742,,,,,,,594.01923418,24.657913989,660.625636578,38.910074809,801.3087511059999,59.70370343,-0.26,-0.08,-0.11
J013300-443043,J0133-4430,23.253624999999996,-44.51199999999999,215.0,23.71181140275875,10.0,296.0,33.64758535170095,16.0,423.0,47.67903103042259,22.0,,,455.1,13.800000190734863,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,661.026716232,30.679967709,759.8468661310001,49.245935519999996,816.485226154,73.899175959,-0.24,-0.61,-0.38
J014541-203820,J0145-2038,26.42158333333333,-20.639138888888887,82.0,9.604165762834377,5.0,102.0,11.359577456930342,5.0,145.0,16.101242188104617,7.0,213.6,6.400000095367432,,,,,752.8749272782243,83.29466008631398,878.9557955307793,99.18757651127588,767.7455994799088,100.83224392134059,,,,,1173.8555,76.086754,729.195535183,37.548797566,812.467813492,44.261370472,816.97255373,69.39235466599999,-0.36,-0.6,-0.26
J003829-212003,J0038-2120,9.624875,-21.334249999999997,112.0,13.207573584879245,7.0,281.0,31.852943349084715,15.0,437.0,48.92535130175358,22.0,828.1,24.799999237060547,,,1180.0,70.0,1688.0857051804512,173.47904950462345,1153.3025589992221,126.67945879927092,1217.5313251740056,145.32011267836407,,,,,647.4092,87.64648,1083.290338516,40.055221792000005,1017.6066160199999,53.795560087,817.246258259,79.732126237,-0.76,-0.75,-1.1
J060859-222021,J0608-2220,92.24899999999998,-22.33922222222222,1003.0,120.06702294968424,66.0,1214.0,136.77338922465876,63.0,987.0,110.19387460290159,49.0,678.3,23.899999618530273,,,1070.0,70.0,759.9611894388693,85.32928663177682,925.4214636654355,108.16620123759562,936.2772176688255,125.80560885521007,,,,,855.79956,75.28218,717.547237873,38.511762573,802.800476551,52.293916629,823.781728745,83.16879912,0.15,0.35,-0.23
J011508-304701,J0115-3047,18.784541666666666,-30.783722222222217,85.0,9.394147114027968,4.0,100.0,11.661903789690601,6.0,124.0,13.775340286178052,6.0,157.3,5.5,137.2,4.5,,,615.6396660980105,73.23615122258411,812.1268696246574,95.88579434483403,865.7332977953005,115.26620280126552,,,,,750.0147,86.98896,462.884306908,37.8994085,545.8941459660001,51.949512337,824.662804604,71.367433368,-0.23,-0.37,-0.19
J072905-363945,J0729-3639,112.27299999999998,-36.66255555555555,179.0,20.035218990567586,9.0,332.0,37.29932975269127,17.0,464.0,51.78764331382536,23.0,1199.1,36.0,27.0,1.5,1560.0,100.0,605.1934783689825,104.0070937006133,719.7336635629229,115.21697755913732,569.5040430965934,136.4334599397088,2400.0,240.00002,6000.0,600.0,,,750.32222271,84.082960239,776.256561279,91.32941756,825.6267905240001,119.186865345,-0.72,-0.57,-0.74
J044117-431344,J0441-4313,70.322375,-43.22913888888888,188.0,20.84322431870847,9.0,190.0,21.470910553583888,10.0,167.0,18.517289218457435,8.0,,,363.0,11.100000381469727,,,515.6931948474144,62.714613854846,637.9218824591306,83.11592651888687,813.6724801722047,112.10639503817994,,,,,,,442.145913839,36.131673112,537.072300911,48.801488281999994,832.556962967,88.132011348,-0.21,0.22,-0.01
J214152-372913,J2141-3729,325.4682083333333,-37.487111111111105,274.0,30.76946538372092,14.0,346.0,38.5507457774814,17.0,397.0,44.45323385311804,20.0,396.9,11.899999618530273,545.0,16.399999618530273,790.0,40.0,736.0143973995251,87.27548139911195,949.093471211544,112.62884187530575,743.5529814055741,108.35163137820439,,,,,,,710.754036903,45.778192200999996,890.671253204,58.327901054,840.173006058,73.947570268,-0.14,-0.23,-0.28
J215053-281241,J2150-2812,327.7208333333333,-28.211499999999997,336.0,39.62272075463774,21.0,,,,,,,305.9,10.699999809265137,,,,,646.0974485286191,78.92714460742083,734.3120557907171,92.54127702962398,896.1882581429893,149.51448952062768,,,,,1259.51,96.899254,677.481234074,44.63237083,712.564945221,57.328166067000005,841.2880301480001,127.819053864,0.04,,
J223513-212159,J2235-2121,338.80662499999994,-21.366388888888885,44.0,5.325410782277739,3.0,,,,,,,158.3,5.599999904632568,,,,,436.9109089267083,59.016431575319864,517.0907948371384,75.16814004347847,1027.9739022447486,135.98562954081711,,,,,627.55145,92.848206,511.87980175,34.944585022,574.076712132,51.561278078,846.3025689130001,97.687563736,-0.48,,
J215852-301332,J2158-3013,329.717,-30.225666666666662,350.0,38.48376280978771,16.0,377.0,42.21717659910478,19.0,369.0,41.056181020645354,18.0,489.3,19.0,479.2,14.600000381469727,,,760.9710888985061,84.30549400494341,888.3304804846176,100.28469335105767,888.9544772369725,140.1725070017677,,,,,780.9944,97.92656,706.430912018,34.986972758,904.2484760279999,46.014390158,850.18903017,102.381422332,-0.13,0.04,-0.09
J022624-304132,J0226-3041,36.6005,-30.692249999999994,82.0,9.123595782365635,4.0,155.0,17.44276354251241,8.0,230.0,25.942243542145693,12.0,538.0,16.100000381469727,644.3,19.5,920.0,50.0,954.6934556734997,105.09140624888113,952.123523512183,107.93365605725874,907.2478216473656,116.17620403573018,,,,,1368.5808,96.01725,931.844174862,38.864652127,941.937148571,51.539033376,856.3593626019999,66.663005173,-0.71,-0.67,-0.76
J010917-385457,J0109-3854,17.324166666666663,-38.91588888888889,74.0,8.411896337925237,4.0,181.0,20.21410398706804,9.0,337.0,37.74506590271105,17.0,687.0,20.600000381469727,975.0,29.299999237060547,1200.0,40.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,883.174180984,40.023648126,939.139902592,56.368296067,857.741415501,71.709639224,-0.84,-1.06,-1.07
J221220-251829,J2212-2518,333.0865416666666,-25.30805555555555,71.0,8.683893136145793,5.0,,,,,,,304.4,10.199999809265137,,,,,607.6291408904843,72.30975666600303,862.2243722062024,97.22062894859644,665.2298975716251,118.75195639644828,,,,,958.99835,101.069595,512.53092289,39.796418284,767.0366764070001,46.215364862,860.493123531,95.797139635,-0.55,,
J010152-283120,J0101-2831,15.468624999999998,-28.52247222222222,108.0,12.870120434556936,7.0,235.0,26.386549603917523,12.0,423.0,47.2259462583864,21.0,660.5,19.799999237060547,,,1070.0,70.0,1095.6239357678571,114.27907806515849,1075.1026692299026,116.04513591661504,837.2742603066372,105.05663053294273,,,,,734.8535,85.48908,1115.953445435,31.571034414999996,1062.042832375,41.306845409000005,863.396406174,67.668964436,-0.69,-1.0,-0.93
J033108-252442,J0331-2524,52.78729166666666,-25.41183333333333,170.0,20.248456731316587,11.0,231.0,26.030943125442075,12.0,239.0,26.743410403312442,12.0,320.4,9.600000381469727,,,,,623.0305823350718,71.25875464942501,577.3563355487308,77.95552256239111,933.2122534082108,121.5593392732924,,,,,1325.0553,95.97353,634.670376778,32.157366652,712.9449844359999,46.905954873,867.616891861,68.197365863,-0.24,-0.06,-0.37
J015233-294248,J0152-2942,28.13995833333333,-29.71344444444444,171.0,20.332486321156104,11.0,261.0,29.61773117576699,14.0,343.0,38.2817188746796,17.0,225.7,8.0,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,2254.9998,90.02905,628.5284161569999,54.99147558,775.928080082,72.53355837,871.430575848,94.113676182,-0.11,-0.46,-0.5
J064334-331430,J0643-3314,100.89395833333332,-33.24183333333333,181.0,19.406442229321687,7.0,73.0,8.324061508662705,4.0,91.0,9.940321926376429,4.0,229.2,6.900000095367432,296.1,9.199999809265137,,,659.433840149309,79.83205751628563,771.9556322105741,96.17213291609758,742.2492832738934,108.0154658858152,,,,,,,687.156498432,46.573185544,849.488317966,57.070748595,874.3632435799999,84.220045747,-0.09,-0.37,1.08
J055237-453156,J0552-4531,88.15574999999998,-45.53230555555555,95.0,10.735455276791944,5.0,145.0,16.101242188104617,7.0,195.0,21.914607000811127,10.0,,,444.4,13.399999618530273,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,812.814891338,31.860044323,874.05025959,48.234908056,876.856684685,73.754120065,-0.49,-0.5,-0.5
J215950-251652,J2159-2516,329.96174999999994,-25.28122222222222,469.0,52.68405830989106,24.0,468.0,52.146332565195806,23.0,362.0,40.42820797413608,18.0,233.1,8.199999809265137,,,,,580.8776104442439,68.99545054500545,611.8426606440181,79.62817505323521,643.3862898511941,125.62880081013645,,,,,1159.6455,115.945114,637.13902235,39.109195069,676.955461502,51.648283031,884.548842907,105.261146075,0.27,0.44,0.0
J225359-502516,J2253-5025,343.4982916666666,-50.42133333333333,60.0,6.708203932499369,3.0,124.0,13.775340286178052,6.0,205.0,22.808989455914087,10.0,,,502.8,15.100000381469727,,,1052.570459525824,108.81084150848798,1075.106416527703,113.27823480537742,1238.5810722750307,135.87165282583584,,,,,,,806.969761848,27.957649743,900.565087795,35.928692852000005,889.799296856,54.665254929,-0.68,-0.86,-0.87
J014900-260048,J0149-2600,27.252249999999997,-26.01347222222222,60.0,7.211102550927978,4.0,137.0,15.38473269186046,7.0,248.0,28.000714276603734,13.0,400.9,12.0,,,710.0,60.0,786.2786701050213,85.61410764716612,906.160758484725,102.52220656287994,1529.161699942946,171.19196404502577,,,,,568.64325,68.39641,773.484170437,38.442236488,902.372121811,49.294991233,891.6492462159999,89.034758479,-0.72,-1.01,-0.98
J023506-473710,J0235-4737,38.776666666666664,-47.619583333333324,125.0,13.865424623862047,6.0,242.0,27.011849251763568,12.0,327.0,36.40453268481825,16.0,,,697.5,21.0,900.0,50.0,768.6075141108478,80.48042693569457,841.3727346864696,92.79268764300684,905.902076979646,110.27758470051597,,,,,,,745.802402496,25.739857085,842.463135719,37.25881776,897.833704948,63.908766111000006,-0.55,-0.51,-0.79
J043748-281339,J0437-2813,69.45112499999999,-28.22772222222222,103.0,11.92015100575492,6.0,261.0,29.61773117576699,14.0,313.0,35.15238256505525,16.0,642.1,19.299999237060547,,,850.0,50.0,671.8405614898796,79.45105324194644,718.5076965168593,94.95488343457156,666.7831283058619,116.2188587871269,,,,,836.6819,104.56122,719.3953990939999,42.290970384000005,771.18396759,59.855528125,899.103224277,106.233207799,-0.69,-0.31,-1.11
J001053-215704,J0010-2157,2.723708333333333,-21.951111111111107,367.0,43.311545804785126,23.0,,,,,,,387.8,11.600000381469727,,,,,675.0805774857209,75.32779513379741,734.3704194353414,83.41224496808738,852.6828688061846,105.34826311471043,,,,,1357.4562,72.961945,663.8005971910001,32.258132092,756.646692753,39.819808188,902.840077877,68.66108022099999,-0.02,,
J065233-461616,J0652-4616,103.14058333333332,-46.27127777777777,63.0,6.977822009767805,3.0,103.0,11.44945413545991,5.0,134.0,15.118200951171406,7.0,,,319.8,9.699999809265137,,,755.0897565276761,81.43265536269034,769.8741751143447,89.0184035027103,932.8818910978457,121.69704097562528,,,,,,,723.5880494119999,31.338043598,794.4363355639999,43.967376909,911.9749069210001,79.749430434,-0.52,-0.45,-0.59
J060433-484947,J0604-4849,91.13766666666666,-48.829944444444436,104.0,11.539497389401326,5.0,77.0,9.180958555619343,5.0,94.0,10.647065323364933,5.0,,,239.0,7.199999809265137,,,785.7443224174152,84.28532813536147,903.9841048807907,99.52585220802031,984.1526202900006,121.16406739694604,,,,,,,683.108150959,31.532551580999996,839.074671268,45.349703742,925.656020641,71.29175121200001,-0.27,-0.34,0.36
J023907-364012,J0239-3640,39.78008333333333,-36.670249999999996,132.0,14.499655168313488,6.0,117.0,13.148764200486676,6.0,117.0,13.148764200486676,6.0,152.8,4.599999904632568,207.3,6.400000095367432,,,542.7326474701707,80.28906946712513,732.2627268771531,96.56768322024644,903.9692131673999,123.28487681696558,,,,,,,616.724133492,58.214261142,711.0674381260001,61.476679371,926.1327981950001,82.556286093,-0.06,0.0,0.14
J035525-512054,J0355-5120,58.85829166666666,-51.34858333333332,48.0,5.2,2.0,61.0,6.7977937597429365,3.0,106.0,11.72006825918689,5.0,,,416.9,12.5,,,914.7167669550084,95.27640102802103,922.9738724582235,101.48328646424994,872.9724510310077,110.53270897087339,,,,,,,806.023478508,30.016140806,897.0644474029999,42.581791384999995,928.929746151,68.79895042700001,-0.69,-0.94,-0.29
J072426-523551,J0724-5235,111.11074999999998,-52.59772222222222,67.0,7.340980860893182,3.0,146.0,16.19135571840728,7.0,223.0,24.86543786061287,11.0,,,623.4,18.700000762939453,920.0,120.0,1108.040109658085,118.61547592610253,850.3611680003849,109.04093445649181,1045.4726883873664,152.5276864033557,,,,,,,1045.141339302,42.458176394999995,950.4327178000001,65.87530471699999,939.9574398990001,94.298890368,-0.71,-0.72,-0.93
J231621-433746,J2316-4337,349.08779166666665,-43.62969444444444,319.0,35.68767294178762,16.0,523.0,58.406249665596576,26.0,682.0,76.20524916303339,34.0,,,1384.0,41.599998474121094,1430.0,60.0,1060.9837620574688,109.99397143558363,1080.6937769576068,117.36047941646133,930.5989582825091,113.99322174444139,,,,,,,1040.554523468,29.776404065,1065.745949745,47.222368155,946.157932281,64.687711872,-0.47,-0.45,-0.59
J024857-222929,J0248-2229,42.24083333333333,-22.49147222222222,93.0,11.06752004741803,6.0,115.0,13.46291201783626,7.0,100.0,11.180339887498949,5.0,165.4,5.0,,,,,805.5504929028572,89.315297049747,787.3097226711913,91.84832035315236,826.5409655794017,112.70692355968879,,,,,1431.3105,69.61204,692.683041096,41.459544266,822.0221400260001,48.289465225,947.249770164,75.36788920400001,-0.22,0.24,-0.25
J025329-544151,J0253-5441,43.37166666666666,-54.69758333333333,1933.0,215.82606422765534,96.0,1647.0,183.98393951646977,82.0,1431.0,159.74545376942655,71.0,,,946.3,28.399999618530273,1010.0,60.0,890.031363727568,97.067856068936,924.9927954290197,107.19471391108274,962.2600387484268,131.4820197488793,,,,,,,774.547696114,37.503107555,859.10731554,51.283719612,947.5540518759999,90.915530782,0.23,0.24,0.19
J004032-425311,J0040-4253,10.135166666666665,-42.886444444444436,215.0,23.71181140275875,10.0,235.0,26.386549603917523,12.0,181.0,20.21410398706804,9.0,,,319.0,9.600000381469727,,,673.4087453678136,75.6039691503328,802.0791571153142,92.68366283669029,972.6754899152203,124.87232850990723,,,,,,,639.890193939,36.427181472,769.84244585,47.238772069,955.718994141,93.895056051,-0.13,0.44,-0.11
J034912-485825,J0349-4858,57.304041666666656,-48.973611111111104,152.0,17.176728442867113,8.0,156.0,17.531685600648903,8.0,159.0,17.799157283422158,8.0,,,303.7,9.199999809265137,,,868.5425997436653,91.09161479531642,938.8335658356508,103.09398637459678,988.4639023584842,118.52961685946059,,,,,,,782.867252827,24.096980375999998,932.8741431239999,41.314641813,960.5859518049999,66.74621767,-0.22,-0.03,-0.03
J045632-404122,J0456-4041,74.13466666666666,-40.68944444444444,272.0,29.729446681699276,12.0,268.0,29.786574156824415,13.0,229.0,25.404920783186867,11.0,,,404.6,12.300000190734863,720.0,60.0,782.5412596412568,90.49043617766905,1335.1112416572712,145.11619136104514,1361.9863010322576,161.83831427809923,,,,,,,805.874764919,45.635954522,937.3884797100001,53.753310514,970.091044903,79.011586713,-0.13,0.27,0.02
J024008-230915,J0240-2309,40.033874999999995,-23.154361111111108,897.0,106.8180228238662,58.0,2124.0,239.65550275343148,111.0,3011.0,336.3944262320647,150.0,6256.4,187.6999969482422,,,3670.0,110.0,1640.870246660831,167.60058174588164,1315.7533845140856,138.67665670240325,1092.2708012599196,126.25989517764994,,,,,1089.3564,65.550156,1362.1522188190002,35.124525467999995,1157.698512077,42.2980318,981.6961884499999,63.845426703,-0.74,-0.59,-1.03
J041610-340303,J0416-3403,64.04204166666666,-34.05091666666666,142.0,15.054567413247053,5.0,257.0,28.800868042474,13.0,382.0,42.66427076606373,19.0,847.4,25.399999618530273,799.6,24.100000381469727,1130.0,50.0,712.7289218976538,87.77690344951647,1064.553726737861,124.65772036377938,902.1208757673053,126.69812843770421,,,,,1370.4213,135.83931,689.4363164900001,46.613683513,791.4935350420001,68.74292857399999,986.6210222240001,84.957883138,-0.68,-0.67,-0.71
J060413-444941,J0604-4449,91.05633333333333,-44.828222222222216,111.0,12.617844506887856,6.0,126.0,14.413882197381803,7.0,141.0,16.21141573089778,8.0,,,123.8,3.9000000953674316,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,363.797217607,32.377391288,602.825522423,45.206941531,992.7000999449999,73.295771499,-0.04,-0.19,-0.15
J061151-282800,J0611-2828,92.96374999999999,-28.466694444444443,153.0,18.27812900709479,10.0,217.0,24.32878953010199,11.0,217.0,24.32878953010199,11.0,204.0,6.099999904632568,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,991.43445,72.34883,485.27285456699997,35.763065542,690.784215927,47.209731065,1001.2053251269999,76.051314297,-0.11,0.0,-0.42
J030328-523433,J0303-5234,45.867625,-52.57594444444444,89.0,10.208329931972223,5.0,104.0,12.006664815842909,6.0,96.0,11.320777358467925,6.0,,,32.2,1.2999999523162842,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,616.002976894,32.101341117,771.008431911,46.081213901,1001.5958547590001,94.031218666,0.33,0.14,-0.19
J072829-223136,J0728-2231,112.12416666666665,-22.52672222222222,108.0,12.870120434556936,7.0,,,,,,,274.7,8.300000190734863,,,,,786.180346248261,97.56861615244031,870.1926122478022,111.86523036451406,1625.674734260497,191.73112024261997,,,,,1488.0054,106.44801,810.738742352,60.041093839,816.883742809,76.34145093800001,1006.6976547240001,107.809569661,-0.35,,
J032327-522630,J0323-5226,50.86266666666666,-52.44174999999999,72.0,8.2365041127896,4.0,95.0,10.735455276791944,5.0,121.0,13.505924625881784,6.0,,,326.9,9.899999618530273,,,847.7190694868764,90.25482682992363,1028.933671758267,111.95918560983763,0.0,0.0,,,,,,,767.689347267,30.795477139,901.2465476990001,51.876323332,1009.530305862,63.359960674999996,-0.48,-0.41,-0.33
J234701-202730,J2347-2027,356.7544166666666,-20.458444444444442,56.0,6.881860213634102,4.0,,,,,,,120.9,3.700000047683716,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,2311.483,74.34311,645.428359509,33.351686321,764.211773872,44.092873067999996,1012.5739574429999,76.223544351,-0.29,,
J075441-384237,J0754-3842,118.67316666666665,-38.71044444444444,90.0,10.295630140987,5.0,101.0,11.747765745025735,6.0,122.0,13.595587519485873,6.0,212.7,7.199999809265137,298.1,9.100000381469727,,,727.8168403369204,103.76304609015286,1048.5318713423899,144.5004892877927,856.8229431337318,160.89595981699136,,,,,,,713.112652302,73.86724263699999,997.235417366,110.23565705099999,1017.426729202,141.553475599,-0.33,-0.32,-0.14
J000407-434510,J0004-4345,1.0301666666666665,-43.75277777777777,199.0,22.27128195681605,10.0,211.0,23.795167576632025,11.0,244.0,27.191175038971746,12.0,,,343.8,10.399999618530273,,,884.1038845802123,92.13515043798895,973.0277332063807,103.49794665907392,1126.2272948728614,127.61545569501331,,,,,,,727.926969528,26.812355503,918.6452627179999,37.479075406,1031.952142715,60.719596606,-0.17,-0.25,-0.07
J052300-295516,J0523-2955,80.75070833333332,-29.92133333333333,79.0,8.854942122905152,4.0,59.0,6.618912297349165,3.0,57.0,6.441273166075167,3.0,212.3,6.800000190734863,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,1578.6937,110.9005,650.931835175,39.614912008999994,790.098786354,57.931776899,1037.5494956969999,82.087292012,-0.37,0.06,0.35
J221818-503841,J2218-5038,334.5790416666666,-50.64488888888888,119.0,13.32704018152568,6.0,324.0,36.13530129942187,16.0,578.0,64.66714776453342,29.0,,,1464.0,43.900001525878906,1640.0,50.0,1410.5686211572665,145.00990099615237,1512.675780879696,157.53300088695892,1111.9001080044568,134.38295414925565,,,,,,,1280.656218529,32.218460647,1278.1291008,48.444865733,1046.9925403589998,76.06271603,-0.8,-0.98,-1.19
J063905-263128,J0639-2631,99.77179166666666,-26.52444444444444,120.0,14.422205101855956,8.0,,,,,,,787.9,27.700000762939453,,,1230.0,80.0,1276.6098192143263,133.40184300122544,1276.8436355082806,137.75104583087403,879.441793717098,119.96083522003244,,,,,722.39856,92.27584,1396.695256233,41.214339172,1339.571595192,52.79566159,1050.967097282,81.91238320400001,-0.71,,
J215950-402529,J2159-4025,329.9607083333333,-40.42491666666666,51.0,5.916924876994806,3.0,102.0,11.359577456930342,5.0,143.0,15.921369287847073,7.0,40.4,1.600000023841858,310.3,14.399999618530273,,,845.3027011561487,89.71929081459095,997.4307129912498,108.55258856422707,1473.66254120836,158.6132353276504,,,,,,,615.446388721,30.145059028,789.486587048,44.310163833000004,1051.2863397600001,57.150657843,-0.58,-0.57,-0.83
J011438-395017,J0114-3950,18.66045833333333,-39.838249999999995,60.0,6.708203932499369,3.0,59.0,7.128113354878695,4.0,96.0,10.824047302187848,5.0,264.8,9.300000190734863,365.5,11.100000381469727,,,803.7785902989453,87.76597962176817,1030.7192851913499,114.43968686260057,948.5268006891462,118.37384472465972,,,,,,,807.13647604,35.595122371,1034.6573591229999,50.859110455,1051.46074295,72.922855845,-0.56,-0.83,0.02
J020428-332849,J0204-3328,31.11945833333333,-33.48044444444444,311.0,34.97441922319798,16.0,390.0,43.829214001622255,20.0,388.0,43.2023147528,19.0,501.9,17.700000762939453,590.4,17.799999237060547,,,812.3396195224458,91.51593127195731,929.4496775137632,108.4859001533338,941.4075300634345,119.61758984606132,,,,,1545.1483,95.77556,880.312383175,40.933221116,960.8663320539999,54.612981489999996,1053.186058998,75.04877553600001,-0.18,0.01,-0.27
J025612-213728,J0256-2137,44.05349999999999,-21.62458333333333,147.0,17.778920102188437,10.0,275.0,30.858548248418945,14.0,257.0,28.800868042474,13.0,366.6,11.0,,,940.0,70.0,971.7654789418348,105.32839454713519,1120.7687242603631,122.32706681154141,920.1327148179475,121.18609593415415,,,,,1523.4779,96.63514,1051.322817802,39.111346127,1076.683044434,49.665071872999995,1059.21792984,82.038102362,-0.35,0.12,-0.75
J063643-224139,J0636-2241,99.18141666666665,-22.694388888888884,93.0,11.06752004741803,6.0,180.0,20.591260281974,10.0,262.0,29.247905907944933,13.0,506.8,15.199999809265137,,,900.0,60.0,1101.3060369580471,116.54930912189869,1166.3137827295147,127.2895041606186,1055.0840108760349,131.114888019414,,,,,1734.4335,90.37059,1033.628344536,37.019495101,1084.3023061749998,47.400878092,1064.0792846680001,82.343414005,-0.64,-0.64,-0.79
J025247-221924,J0252-2219,43.19983333333333,-22.323583333333332,325.0,38.69431482789171,21.0,,,,,,,443.1,13.300000190734863,,,,,933.7617591540929,101.41165003864818,1005.7876359621305,112.07795997790302,859.8777701901186,117.54622851354043,,,,,1024.495,83.856964,827.820062637,41.637929481,953.149914742,48.349410969,1064.730644226,82.038102362,-0.12,,
J024235-213225,J0242-2132,40.64979166666666,-21.540361111111107,322.0,38.44268460968875,21.0,759.0,85.79516303382144,40.0,904.0,100.98098830968134,45.0,1254.9,37.70000076293945,,,1250.0,40.0,1201.3867703314027,125.48216785054869,1147.2918859453832,124.15922901860563,989.0843915648015,121.88135489618881,,,,,884.9264,62.830456,1151.913642883,37.489595990999995,1101.0252237319999,45.463656923,1071.58434391,65.902816786,-0.52,-0.3,-1.02
J043403-435547,J0434-4355,68.51333333333332,-43.92997222222222,146.0,15.784802817900516,6.0,198.0,22.18197466412763,10.0,243.0,27.101475974566405,12.0,,,497.8,15.0,750.0,60.0,1075.3883008697692,113.32609842230019,1321.0515689395752,141.97295513949607,1149.1537320893665,140.12620827564498,,,,,,,1020.157337189,37.765185633,1199.535250664,52.183179746,1076.114177704,75.731813544,-0.39,-0.35,-0.36
J230456-362513,J2304-3625,346.2333333333333,-36.42041666666666,96.0,10.4,4.0,91.0,10.899999999999999,6.0,121.0,13.97891269019161,7.0,255.0,8.899999618530273,307.6,9.399999618530273,,,688.0619426703572,84.50738657488728,1046.515856390743,119.0957831821782,978.2119588669096,129.01839615545956,,,,,,,605.4854393009999,49.232011333,902.2138118739999,59.518571171999994,1077.1912336350001,86.363582615,-0.37,-0.48,0.06
J020715-385703,J0207-3857,31.815166666666663,-38.95083333333333,219.0,24.507345837523903,11.0,223.0,24.86543786061287,11.0,218.0,24.418026128252055,11.0,274.2,8.199999809265137,366.3,11.100000381469727,,,905.5529211135007,97.62016298488214,1050.098539512397,114.66214878751474,994.216777406944,117.28526085205007,,,,,,,873.179674149,38.793544449,1069.676756859,49.97440717,1077.607750893,58.021098146,-0.08,0.04,-0.02
J044112-500403,J0441-5004,70.30099999999999,-50.06766666666666,53.0,5.664803615307419,2.0,62.0,6.887670143089026,3.0,78.0,8.765842800324451,4.0,,,263.3,8.0,,,865.6575120764282,92.42759441210289,1093.6280687374865,118.25269615334469,1178.855499790408,144.23812438139385,,,,,,,771.683394909,30.800052739,933.2317709920001,43.559147617,1079.281449318,89.559576728,-0.51,-0.39,-0.19
J223708-392137,J2237-3921,339.28366666666665,-39.36044444444444,170.0,18.384776310850235,7.0,176.0,19.76765034089788,9.0,119.0,13.32704018152568,6.0,174.0,6.199999809265137,220.1,6.699999809265137,,,1863.2871658560914,190.39247165797835,2327.4072811644164,237.9656654204955,2785.7017533064704,287.730226019842,,,,,,,471.943706274,43.366607017,730.832159519,52.387714097,1081.195950508,77.043980331,-0.01,0.67,-0.04
J052528-201048,J0525-2010,81.36666666666666,-20.18005555555555,93.0,11.06752004741803,6.0,99.0,11.576268828944842,6.0,131.0,14.852945835759318,7.0,229.7,7.900000095367432,,,,,1004.4093414802567,110.67818858629687,1301.048632709349,145.87627733141747,1391.1088958382002,168.11917917260845,,,,,,,693.002581596,52.368983073,939.713656902,68.667633962,1102.730870247,97.281692026,-0.34,-0.48,-0.07
J234410-285132,J2344-2851,356.045625,-28.858888888888885,60.0,7.211102550927978,4.0,,,,,,,269.5,8.100000381469727,,,,,825.6385284465845,87.81069667874412,836.4450779578402,92.98739741062452,857.0294664714896,110.84119961280173,,,,,2063.4312,75.65066,821.191906929,30.642064725,951.925158501,44.452572960999994,1103.280067444,71.561701005,-0.57,,
J013432-384333,J0134-3843,23.633916666666664,-38.72602777777777,685.0,75.18809746229785,31.0,507.0,56.52866529469805,25.0,438.0,49.01469167504781,22.0,569.1,17.100000381469727,659.9,19.799999237060547,770.0,60.0,823.2152329788458,92.93696231703078,1140.1839970254814,124.49039622395038,1118.9148836631878,135.02132977141477,,,,,,,769.416987896,45.673891106,1085.534572601,58.196018,1110.077857971,70.50985591599999,0.07,0.25,0.36
J002545-480355,J0025-4803,6.440958333333333,-48.06533333333333,174.0,19.58979326077741,9.0,195.0,21.914607000811127,10.0,197.0,22.09275899474758,10.0,,,384.9,11.600000381469727,,,968.297103585443,100.35695861202105,1045.5029867302674,112.56491196823029,1875.2764376635564,197.0106296155971,,,,,,,913.0982160570001,26.173639006000002,1042.35625267,41.043425653,1127.3015737530002,62.58716223999999,-0.25,-0.02,-0.14
J032128-312255,J0321-3122,50.36999999999999,-31.382111111111108,135.0,15.20690632574555,7.0,198.0,22.18197466412763,10.0,214.0,24.061587645041215,11.0,321.1,11.199999809265137,422.5,13.0,,,942.837175154914,100.99164236685094,888.2821809357619,102.25364605967297,0.0,0.0,,,,,1425.2637,121.78422,968.9668416979999,35.567820239,986.740589142,49.979291753,1139.041304588,88.580773589,-0.33,-0.13,-0.46
J232407-371422,J2324-3714,351.0301666666666,-37.239638888888884,473.0,53.040456257464456,24.0,581.0,64.93542946650928,29.0,553.0,61.98459486033607,28.0,384.6,11.5,572.5,17.299999237060547,,,700.1419242753257,84.09335220779448,948.953642491127,108.37670742126733,1308.4046057672304,147.21143245882863,,,,,,,645.0225114819999,44.491793517,892.752349377,48.520525337,1140.837073326,70.429825388,0.08,0.08,-0.25
J044518-352545,J0445-3525,71.327125,-35.42933333333333,112.0,12.705904139414875,6.0,156.0,17.531685600648903,8.0,189.0,21.382469455140118,10.0,270.1,8.100000381469727,409.2,12.399999618530273,,,857.8102410048995,102.42058822717722,943.5764255681618,115.61060078978635,1118.6768177684103,146.20278879971295,,,,,,,805.702328682,55.935540185,917.2866940499999,69.90692438100001,1149.0324735640002,87.159365776,-0.33,-0.33,-0.4
J235630-322222,J2356-3222,359.12612499999994,-32.37302777777777,41.0,4.561797891182818,2.0,67.0,7.803204469959762,4.0,102.0,11.359577456930342,5.0,235.0,7.099999904632568,387.1,11.800000190734863,,,886.833173328131,94.48524000588623,988.8123289983293,108.03469796472508,1040.6443428941413,123.44963595800502,,,,,1718.5337,81.0291,897.752702236,31.435793434,916.166961193,45.984413890999996,1152.343034744,66.386597403,-0.66,-0.72,-0.59
J044924-435008,J0449-4350,72.35308333333333,-43.83575,118.0,13.23782459469833,6.0,115.0,12.971121771072847,6.0,117.0,13.148764200486676,6.0,,,382.1,11.600000381469727,990.0,70.0,998.5774348779557,104.49379160808682,1051.7659854634076,114.98800959446399,1216.8374965833923,139.55341145823468,,,,,,,910.922408104,31.531045285000005,1035.493016243,49.939376863,1154.3310880660001,71.346820772,-0.37,-0.03,0.03
J051041-250221,J0510-2502,77.67491666666666,-25.039166666666663,68.0,8.440379138403678,5.0,97.0,10.91283647820309,5.0,112.0,12.705904139414875,6.0,290.3,10.199999809265137,,,,,1011.766628100836,107.29788393118683,1140.791749327151,122.69867363368985,939.3627273778039,115.12501519780832,,,,,1929.35,89.15422,979.6616435049999,36.009973235,1123.313546181,50.140287611999995,1180.9544563289999,70.409627032,-0.55,-0.24,-0.42
J073816-442252,J0738-4422,114.56733333333332,-44.381361111111104,74.0,8.411896337925237,4.0,71.0,8.149233092751736,4.0,86.0,9.484724561103501,4.0,,,183.1,5.699999809265137,,,1152.3470245308788,123.7309635258373,1610.0786977786831,171.71510060329692,1968.6826850180294,218.27785485207824,,,,,,,511.4635229109999,45.07856203,755.424082279,58.186305907,1184.138774872,97.21590425,-0.29,-0.33,0.05
J073040-544152,J0730-5441,112.66999999999999,-54.69794444444444,70.0,8.06225774829855,4.0,,,,,,,,,,,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,191.22923910600002,46.567320535,420.987516642,67.414882576,1187.841057777,97.046695387,,,
J222328-501712,J2223-5017,335.86699999999996,-50.28691666666666,96.0,10.824047302187848,5.0,242.0,27.011849251763568,12.0,411.0,46.154198075581384,21.0,,,1554.0,46.70000076293945,,,1813.3613796855625,184.77197037811223,1951.203000274694,200.81247413565757,1872.5718762148479,199.8846377807174,,,,,,,1150.943160057,35.819764233,1211.298584938,49.647899543,1194.033503532,68.833358374,-0.89,-0.9,-1.1
J050614-273141,J0506-2731,76.56099999999999,-27.528277777777774,,,3.0,,,,144.0,15.6,6.0,215.1,7.5,,,,,876.7820610342001,95.85725278874216,1032.3392131310982,117.67467604433521,1139.1224367373402,140.15120214170676,,,,,1235.4226,104.89364,795.148849487,38.584225968,970.857799053,57.904904787,1200.000286102,87.219601834,-0.43,,
J042840-375619,J0428-3756,67.16820833333333,-37.93866666666666,1850.0,206.16983290481662,91.0,1719.0,192.21240854845973,86.0,1657.0,185.32536253842864,83.0,753.4,26.600000381469727,1132.0,34.0,880.0,100.0,881.9550406485744,100.80722168651747,946.4524978607869,115.00037611940057,1470.6296562000007,173.0369565057834,,,,,,,899.159789085,47.874227679,1048.785209656,68.832392964,1203.124165535,86.281080684,0.34,0.06,0.09
J063111-415427,J0631-4154,97.79995833333332,-41.90749999999999,517.0,57.86959477998788,26.0,623.0,69.58656479522466,31.0,708.0,78.97873131419622,35.0,,,684.9,20.600000381469727,850.0,40.0,1117.3525500691753,117.27566194873002,1215.135264033125,132.18128984842207,1393.840277170577,162.2772940389851,,,,,,,1074.4080543520001,32.807692984,1243.930578232,58.024903633,1214.6404981609999,97.525811198,-0.09,-0.22,-0.22
J221213-411755,J2212-4117,333.05774999999994,-41.29883333333333,85.0,9.394147114027968,4.0,201.0,22.450167037240504,10.0,255.0,28.622543562723422,13.0,,,703.8,21.200000762939453,1130.0,70.0,1112.4027675932393,115.15517403713676,1273.0103475937517,136.3497850173495,1356.9806512462785,148.17616766466338,,,,,,,941.318809986,31.644678049,1077.448248863,44.297526397999995,1219.281435013,64.198121909,-0.67,-0.4,-1.03
J233629-480724,J2336-4807,354.12162499999994,-48.123527777777774,98.0,10.584894897919394,4.0,142.0,15.831613941730643,7.0,179.0,20.035218990567586,9.0,,,486.5,14.600000381469727,840.0,30.0,1127.2406331754617,116.38208313960475,1443.7639305351931,150.53416039522506,1504.313126712814,163.29615660069678,,,,,,,1010.1717710489999,28.372613416,1157.973766327,37.325068701,1220.454573631,67.314042688,-0.51,-0.39,-0.44
J000935-321637,J0009-3216,2.3986249999999996,-32.277027777777775,221.0,24.25716389028198,10.0,275.0,30.858548248418945,14.0,313.0,35.15238256505525,16.0,388.3,11.699999809265137,558.8,16.899999618530273,760.0,60.0,1099.1967236632254,116.41040781726547,1214.3478310269163,131.67039906428573,0.0,0.0,,,,,1709.053,85.24996,930.612146854,37.949032914,1041.3798093799999,45.614072453,1232.788562775,69.611490987,-0.21,-0.22,-0.26
J061329-251929,J0613-2519,93.37312499999999,-25.32472222222222,58.0,7.045565981523415,4.0,122.0,14.589036979869508,8.0,226.0,25.134836382996408,11.0,500.0,15.0,,,1000.0,50.0,1185.2629822068225,124.0932976767197,1100.8830066031994,123.15442961596906,1043.7399974590526,134.21504705019169,,,,,1434.6671,69.204285,1303.8665056230002,37.291079366999995,1199.953317642,54.509461238,1242.507576942,80.841462236,-0.82,-1.05,-0.89
J054621-293147,J0546-2931,86.58783333333332,-29.52972222222222,115.0,14.0089257261219,8.0,199.0,22.27128195681605,10.0,267.0,29.696632805757627,13.0,420.6,14.800000190734863,,,740.0,60.0,977.4580299812361,105.08606311715623,984.8254238648248,112.65179798816197,1113.7080132115782,140.31848927072753,,,,,1648.4902,100.38196,1007.150769234,41.543810975999996,1033.617377281,56.556376564999994,1244.0742254259999,84.805520047,-0.49,-0.5,-0.65
J234018-333507,J2340-3335,355.07899999999995,-33.58541666666666,78.0,8.357032966310472,3.0,103.0,11.44945413545991,5.0,137.0,15.38473269186046,7.0,244.0,8.600000381469727,383.8,11.699999809265137,,,859.6787437825975,94.16507129117993,1083.475423114435,118.02947920381492,1230.6048206733053,143.72756989993798,,,,,1780.6039,126.12708,881.580114365,38.324936188,1059.2863559720001,47.052612034999996,1249.29869175,75.805917675,-0.43,-0.49,-0.33
J223040-394252,J2230-3942,337.66779166666663,-39.71455555555555,491.0,58.607252110980255,32.0,571.0,64.50124029815241,30.0,461.0,51.5190256119038,23.0,368.7,13.0,356.0,10.800000190734863,,,1292.9865740367766,134.80925361980994,1577.9092597257113,164.84531621922707,1942.6156132132512,208.98883331652598,,,,,,,641.109824181,40.173270716,965.107142925,46.370176517,1251.880407333,82.246397555,0.11,0.36,-0.18
J012251-453334,J0122-4533,20.71325,-45.5596111111111,54.0,6.177378084592201,3.0,41.0,4.561797891182818,2.0,69.0,7.523961722390672,3.0,,,295.7,8.899999618530273,,,1035.8215896571696,108.0531866271176,1214.5641265495321,128.99699145554473,2012.0708556458603,212.0468827354939,,,,,,,883.479177952,32.692249856,1051.8417358400002,42.67213011,1254.139661789,65.368033988,-0.54,-0.89,0.33
J235411-410619,J2354-4106,358.54624999999993,-41.10527777777777,96.0,10.824047302187848,5.0,170.0,19.235384061671343,9.0,238.0,26.65408036305136,12.0,,,624.8,18.799999237060547,860.0,70.0,1077.4675410381928,113.21906919101349,1123.6932995955524,120.53291855080211,1961.1813128452409,207.60545949123036,,,,,,,1047.270298004,34.866708082,1085.777997971,49.83523694,1258.2753896709999,71.720973624,-0.6,-0.57,-0.68
J014036-375644,J0140-3756,25.153999999999996,-37.94566666666666,133.0,15.029637387508723,7.0,127.0,14.045995870709916,6.0,138.0,15.47384890710776,7.0,228.9,8.100000381469727,345.2,10.399999618530273,,,996.977917269626,107.73935697549575,1137.1596377607677,122.80445018131262,1450.228761010418,161.15689730826736,,,,,,,855.403959751,42.857993502,1068.3391094209999,45.089074988,1273.309707642,77.82374067800001,-0.21,-0.14,0.06
J052335-513830,J0523-5138,80.89699999999999,-51.64188888888888,49.0,5.745432968889291,3.0,132.0,14.94121815649581,7.0,240.0,26.832815729997478,12.0,,,916.8,27.5,1360.0,80.0,1543.641586620009,159.15973282123028,2336.539642707949,240.65698006076025,3328.6913957196994,344.1515019172829,,,,,,,1470.803141594,37.723745037,1545.630335808,54.834679197,1292.2310829159999,91.248646232,-0.93,-1.02,-1.18
J060840-304133,J0608-3041,92.16904166666666,-30.692611111111106,99.0,10.677546534667972,4.0,73.0,8.324061508662705,4.0,67.0,7.803204469959762,4.0,159.4,5.300000190734863,325.5,12.199999809265137,,,942.6562264746236,100.65951689151876,1275.7615542953354,136.8765907494528,1334.1139527385537,151.92167178335717,,,,,1821.8807,87.916985,886.099159718,35.365356242,1117.145776749,50.40524983700001,1304.921150208,78.174519563,-0.18,0.15,0.36
J050455-272311,J0504-2723,76.23033333333332,-27.386611111111108,91.0,10.899999999999999,6.0,182.0,20.766318884193222,10.0,199.0,22.27128195681605,10.0,178.8,6.0,,,,,874.525295432347,95.71269352646891,890.6074313973503,105.34427110045618,1084.2448011198398,132.8075912180411,,,,,1993.5951,104.4041,861.657202244,38.039782740999996,1026.29160881,53.613022525999995,1309.7649812700001,81.663537111,-0.26,-0.15,-0.83
J074719-331046,J0747-3310,116.83216666666665,-33.17961111111111,951.0,105.64094850009631,46.0,725.0,80.94596963407135,36.0,731.0,81.93051934413697,37.0,725.8,21.799999237060547,736.2,22.200000762939453,1160.0,60.0,1231.0790790097903,146.97778756250037,1313.5121439202649,154.92706284890994,1453.8080971473796,187.10346375357116,,,,,1643.5984,109.02556,1096.876144409,85.88672855600001,1217.228889465,85.978891492,1319.7497129439998,126.169962457,0.1,-0.01,0.32
J044409-205113,J0444-2051,71.03837499999999,-20.853861111111108,70.0,8.602325267042627,5.0,197.0,22.09275899474758,10.0,243.0,27.101475974566405,12.0,465.9,14.0,,,940.0,40.0,1222.2783174556573,130.83664202070372,1425.882359281557,154.4694141439286,0.0,0.0,,,,,1987.5869,76.04137,1176.52630806,47.929299081,1267.607808113,59.812759083,1331.889510155,97.450486209,-0.72,-0.36,-1.23
J031016-511106,J0310-5111,47.56929166666666,-51.185222222222215,71.0,8.149233092751736,4.0,129.0,14.676852523616908,7.0,201.0,22.450167037240504,10.0,,,610.3,18.299999237060547,1000.0,40.0,1288.787817447578,132.08963951106182,1464.7592697209436,154.3852399794101,1545.7583892228718,169.11341228811716,,,,,,,1131.9174766540002,31.159142434,1346.8458652499999,51.25183784,1338.982224464,72.880084157,-0.69,-0.75,-0.71
J042308-395356,J0423-3953,65.78533333333333,-39.899111111111104,71.0,8.149233092751736,4.0,79.0,8.854942122905152,4.0,104.0,11.539497389401326,5.0,218.3,8.199999809265137,312.2,9.5,,,893.9779179841291,97.56047127311143,1152.2975977026747,128.46714630372486,1588.9712627322513,178.51642129373414,,,,,,,823.8747119899999,39.440477926999996,1018.477201462,52.310514441,1344.8386192320002,78.213786548,-0.43,-0.47,-0.13
J022215-510629,J0222-5106,35.56441666666666,-51.108194444444436,75.0,8.077747210701755,3.0,128.0,14.136477637657835,6.0,197.0,21.65848563496534,9.0,,,383.2,11.600000381469727,,,1519.5619846218506,155.18000178141406,1731.6999919641048,180.73708459965164,2039.095894107224,216.18869263149426,,,,,,,751.690924168,29.170359226,1023.20098877,51.214931794,1354.080915451,77.129222692,-0.52,-0.73,-0.64
J025539-215352,J0255-2153,43.91354166666666,-21.89786111111111,53.0,6.640030120413612,4.0,130.0,14.7648230602334,7.0,181.0,20.21410398706804,9.0,431.5,13.0,,,1120.0,40.0,1506.5769953880447,156.60078718806844,1619.299782149124,169.089083660007,1425.113616076416,162.25415484098698,,,,,1443.874,98.28052,1258.6818933490001,42.514334257,1278.609037399,50.00513743,1359.955787659,82.038102362,-0.8,-0.56,-1.07
J052254-402031,J0522-4020,80.72549999999998,-40.34194444444444,349.0,38.82022668661274,17.0,280.0,31.304951684997057,14.0,221.0,24.686230980042296,11.0,,,303.0,9.199999809265137,,,833.961877134147,92.1868980278576,1092.937457307859,123.59940353302741,1415.989842217162,167.09323077894592,,,,,,,720.851480961,41.216929612,1105.9567928309998,57.48745727,1365.772485733,87.955281494,0.05,0.4,0.26
J064814-304419,J0648-3044,102.05908333333332,-30.738666666666663,744.0,82.65204171706831,36.0,713.0,79.87296163283293,36.0,772.0,86.49184932697416,39.0,898.1,26.899999618530273,985.3,29.700000762939453,1060.0,40.0,1163.8262138760683,122.93889611952729,1307.1676329395327,137.615404865655,1212.0141994006706,143.8312780433231,,,,,1417.4424,130.81653,1142.825841904,39.944899254,1351.366639137,48.575846088,1367.807149887,84.89440496099999,-0.07,-0.14,0.05
J235137-300751,J2351-3007,357.9060416666666,-30.131027777777774,199.0,21.4478437144623,8.0,228.0,25.31481779511755,11.0,257.0,28.800868042474,13.0,287.7,10.199999809265137,411.6,12.5,,,998.4482866920973,104.98247736281263,1118.938053425049,119.53188873576529,1431.2513370318911,157.26047079748224,,,,,2101.7485,73.31203,1056.169748306,32.168165206,1145.2468633649999,38.765215823,1376.061797142,64.305520601,-0.14,-0.2,-0.16
J053257-394108,J0532-3941,83.23804166666666,-39.685805555555554,114.0,12.448293055676348,5.0,132.0,14.499655168313488,6.0,162.0,18.067650649710934,8.0,131.9,4.0,163.8,5.199999809265137,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,596.023619175,44.287980526,1027.185320854,66.22638066100001,1377.035140991,85.505738784,-0.06,-0.35,-0.17
J044022-493540,J0440-4935,70.09558333333332,-49.59455555555555,46.0,5.491812087098393,3.0,65.0,7.632168761236874,4.0,76.0,8.588364221433556,4.0,,,337.3,10.199999809265137,,,1057.2606885418427,111.37503697528804,1858.5524295270204,191.72335982434043,1820.025624864089,202.5673584230522,,,,,,,1004.11272049,36.949701205,1223.299503326,49.62205095,1378.017306328,89.387026327,-0.64,-0.27,-0.41
J040353-360500,J0403-3605,60.97404166666666,-36.08358333333333,4013.0,443.5794066455295,189.0,3441.0,356.97312223751527,95.0,2272.0,253.74956157597595,113.0,1150.7,34.5,1029.0,30.899999618530273,1190.0,80.0,1459.6137606288983,156.1947028998083,1502.2571955946714,163.14033148088419,1306.2544050384608,157.42069561009416,,,,,,,1309.9495172499999,55.656996796,1455.712199211,62.129339759,1382.4797868730002,89.041603109,0.47,0.71,0.18
J055734-495703,J0557-4957,89.39320833333332,-49.95105555555555,104.0,11.539497389401326,5.0,170.0,19.235384061671343,9.0,235.0,26.386549603917523,12.0,,,544.9,16.399999618530273,750.0,120.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,964.640557766,38.715919506,1166.80598259,51.283518935000004,1385.5382204060002,77.184575677,-0.53,-0.55,-0.59
J025230-500438,J0252-5004,43.12704166666666,-50.07741666666666,68.0,7.432361670424819,3.0,54.0,6.177378084592201,3.0,83.0,9.213576938409968,4.0,,,369.0,11.100000381469727,,,1189.3073723600555,122.21595337322077,1387.1076214204768,144.02544820868124,1615.9703205450796,174.64599876157104,,,,,,,1037.347078323,29.164549794,1215.2227163310001,40.115010469999994,1389.719009399,64.490398792,-0.54,-0.73,0.27
J235701-213818,J2357-2138,359.25429166666663,-21.63847222222222,91.0,10.899999999999999,6.0,181.0,20.678733036624852,10.0,191.0,21.559452683219952,10.0,378.6,11.399999618530273,,,,,1133.127196186324,118.86229132260088,1133.584904340317,122.70574556850727,1109.1888411242035,135.7913548240293,,,,,1925.3762,81.060265,1149.19424057,36.812922291999996,1221.187591553,46.883386258,1390.750169754,77.668569037,-0.54,-0.09,-0.82
J072501-533645,J0725-5336,111.25424999999998,-53.612555555555545,91.0,10.383159442096611,5.0,128.0,14.589036979869508,7.0,159.0,17.799157283422158,8.0,,,321.0,9.699999809265137,,,1057.9224446028504,114.32806672269201,1194.927318693903,134.14871502133101,1307.9515536025885,162.63741929443142,,,,,,,945.64050436,40.221253662,1159.288525581,69.713653682,1404.8682451250002,101.01811067999999,-0.4,-0.37,-0.41
J060212-542507,J0602-5425,90.55254166666666,-54.41877777777777,114.0,12.448293055676348,5.0,87.0,9.575489543621256,4.0,89.0,9.757561170702441,4.0,,,300.7,11.300000190734863,,,991.3873381925986,107.14003178413304,1274.2677310974407,137.75082072207212,1479.9627851595653,170.90005912749413,,,,,,,887.400746346,41.274242514,1111.424803734,53.056953301,1407.1118831630001,85.41332649900001,-0.31,-0.04,0.32
J050106-304737,J0501-3047,75.279,-30.79369444444444,77.0,8.676981041814026,4.0,82.0,9.604165762834377,5.0,119.0,13.32704018152568,6.0,275.8,8.300000190734863,415.8,12.600000381469727,,,1173.9028261964304,125.41607079006144,1306.2058883570407,142.11849139492958,1328.24014430775,159.61589309340772,,,,,1863.6001,91.74727,1089.104175568,46.705618271,1310.4834556580001,49.464357967,1414.974331856,92.54449471400001,-0.48,-0.63,-0.08
J044858-204446,J0448-2044,72.24499999999999,-20.746138888888886,59.0,7.128113354878695,4.0,103.0,11.92015100575492,6.0,79.0,8.854942122905152,4.0,249.2,8.100000381469727,,,760.0,60.0,902.3757176567252,105.99760473385247,1295.9039804101185,146.91435343834593,0.0,0.0,2100.0,210.0,,,2474.967,91.07035,1016.3218975070001,55.896865534999996,1206.758499146,75.892025108,1426.736116409,104.878145051,-0.55,0.45,-0.66
J230830-230343,J2308-2303,347.1266666666666,-23.062166666666663,59.0,7.128113354878695,4.0,,,,,,,466.8,14.0,,,860.0,40.0,1180.8434231105844,122.93772718725319,1479.7282128793634,154.05954630010976,1383.7444351642582,155.91963614393893,,,,,1486.3585,84.62997,1240.400910378,34.090699932,1320.677042007,40.830608567999995,1478.196024895,75.01879144499999,-0.78,,
J015212-263554,J0152-2635,28.05008333333333,-26.59841666666666,54.0,6.7201190465645775,4.0,124.0,14.239382009062052,7.0,247.0,27.46069918993324,12.0,476.5,14.300000190734863,,,930.0,30.0,1345.7185745016561,138.7186762108718,1371.648585928121,145.52147281913315,1359.037866526129,155.15643243426354,,,,,1578.0531,72.351135,1365.789651871,33.60660554299999,1471.4500904079998,47.719766115,1478.919029236,88.128712845,-0.82,-1.17,-0.99
J235525-335755,J2355-3357,358.85749999999996,-33.96530555555555,102.0,11.359577456930342,5.0,135.0,15.20690632574555,7.0,127.0,14.501379244747723,7.0,330.4,12.600000381469727,385.3,11.800000190734863,,,929.1299314335487,102.81141365695316,1118.799996804194,127.11924412700296,2157.2980771204298,231.6764680394083,,,,,2268.971,101.02174,896.850407124,46.490398707000004,1160.129904747,64.073126291,1479.269385338,76.249757475,-0.44,0.1,-0.33
J213616-501806,J2136-5018,324.06737499999997,-50.3018611111111,45.0,4.924428900898052,2.0,68.0,7.889233169326409,4.0,82.0,9.604165762834377,5.0,,,548.8,16.5,870.0,40.0,1323.843010401471,136.3804718690102,1820.6015519269624,188.30356042290424,1757.9515048636179,189.565334680201,,,,,,,1135.807394981,30.241760195,1553.167939186,51.706143421,1489.162683487,72.037818176,-0.8,-0.32,-0.49
J055712-372836,J0557-3728,89.301875,-37.476749999999996,82.0,9.123595782365635,4.0,120.0,13.416407864998739,6.0,165.0,18.33712082089225,8.0,301.8,9.100000381469727,457.5,13.800000190734863,,,1129.7621574876223,125.01108917716252,1241.3450305730487,140.32947274415912,1569.5329537052062,179.73483901990645,,,,,,,969.6744084359999,54.633940437,1175.975561142,70.04104157,1492.6450252529999,96.26553766900001,-0.49,-0.54,-0.45
J002736-540907,J0027-5409,6.902874999999999,-54.152138888888885,43.0,4.742362280551751,2.0,,,,,,,,,58.3,2.0999999046325684,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,660.768330097,37.855464695,1115.990519524,49.156008562000004,1500.7101297380002,76.757615232,-0.1,,
J025045-410337,J0250-4103,42.68937499999999,-41.06044444444444,108.0,12.354756169184402,6.0,177.0,19.856736892047493,9.0,214.0,24.061587645041215,11.0,,,611.4,18.399999618530273,,,1707.0891224580525,173.12895589343964,1637.5427620056485,168.48955690719464,1771.7889805137709,187.57596286794345,,,,,,,1362.660765648,30.818048832000002,1474.620699883,39.307518118,1508.886814117,57.578860764,-0.55,-0.32,-0.59
J060142-191459,J0601-1914,90.42774999999999,-19.24994444444444,74.0,8.930845424706442,5.0,102.0,11.833849753989613,6.0,148.0,16.823792675850473,8.0,339.5,10.199999809265137,,,830.0,30.0,1090.8867048442166,122.09984105830135,1268.0725598975555,148.0016811388764,1366.550172199761,170.63596949543808,,,,,2086.1729,86.749115,1157.662987709,58.056775279,1304.200053215,69.844531512,1509.756803513,105.368097388,-0.58,-0.63,-0.38
J043850-201226,J0438-2012,69.710625,-20.20725,119.0,14.339107364128354,8.0,238.0,27.1189970316013,13.0,254.0,28.533489096148056,13.0,494.2,14.800000190734863,,,970.0,28.955225,1239.0660940768528,130.21419089013045,1478.4932302272318,156.97412582151858,1384.6231234127974,160.07894247540673,,,,,1528.6681,81.54241,1286.301016808,40.595413763,1409.153938293,59.351129735,1511.886954308,79.332290489,-0.54,-0.11,-0.83
J072928-525418,J0729-5254,112.36929166666665,-52.90508333333332,66.0,7.249827584156744,3.0,131.0,14.852945835759318,7.0,196.0,22.00363606316011,10.0,,,478.6,14.399999618530273,,,1487.900742874783,154.4749301084929,1349.8410048457765,148.87724062975366,1523.5920095218219,182.2323768272363,,,,,,,1240.247130394,43.333831982999996,1368.143081665,64.27574374599999,1567.2140121460002,99.85371996399999,-0.63,-0.69,-0.82
J070038-455548,J0700-4555,105.16012499999998,-45.93008333333333,117.0,12.723600119463045,5.0,188.0,21.78164364780583,11.0,237.0,26.128337107439503,11.0,,,527.1,15.899999618530273,800.0,50.0,1253.2740036501484,128.59980764188936,1429.021369747883,150.71871290234776,1671.071388646794,185.70575566813042,,,,,,,1209.211945534,28.734598779,1407.06717968,46.395307093,1567.3059225079999,83.91265001500001,-0.48,-0.39,-0.57
J233037-453958,J2330-4539,352.65674999999993,-45.66611111111111,287.0,31.506983352901308,13.0,498.0,55.722885783132234,25.0,679.0,75.9368816847255,34.0,,,1476.0,44.29999923706055,1440.0,110.0,2345.0931811222736,236.49549203747475,2668.502716414948,270.27407820833605,2487.640106918537,256.59215941276534,,,,,,,1744.768619537,28.206923067,1817.446112633,42.880716652000004,1577.1566629410001,58.968320174999995,-0.52,-0.53,-0.66
J055333-203418,J0553-2034,88.38766666666666,-20.571777777777775,78.0,8.765842800324451,4.0,135.0,15.20690632574555,7.0,143.0,16.89644933114647,9.0,232.7,7.0,,,,,1463.18121321376,152.84092834076924,1533.7790750825443,168.5470038113767,1991.6969769808895,217.85749997515458,,,,,,,1065.006494522,43.63428827,1252.337694168,72.08243749100001,1585.0652456280002,90.989906241,-0.41,-0.1,-0.65
J220121-375704,J2201-3757,330.338875,-37.951249999999995,44.0,4.833218389437829,2.0,86.0,10.486181383134664,6.0,153.0,17.265283084849784,8.0,339.1,10.199999809265137,525.0,15.899999618530273,890.0,40.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,1126.83391571,75.319042453,1229.496955872,67.373174105,1587.88383007,94.941658929,-0.77,-0.98,-0.8
J043221-510925,J0432-5109,68.08854166666666,-51.15702777777777,319.0,35.25067375242635,15.0,367.0,40.87652137841477,18.0,416.0,46.6,21.0,,,768.4,23.100000381469727,1170.0,40.0,1562.1251341060622,159.43791217695352,1727.5675389809421,178.8802206869099,1544.0684806923991,170.89575677782264,,,,,,,1384.975910187,34.866912211,1594.522476196,48.616640124,1610.142230988,74.913985806,-0.28,-0.21,-0.17
J005645-445102,J0056-4451,14.190833333333332,-44.85066666666666,219.0,24.07509086171847,10.0,307.0,34.16855279346786,15.0,362.0,40.42820797413608,18.0,,,590.6,17.799999237060547,880.0,70.0,1284.3805170921057,131.42911703010515,1518.413722405474,156.75506428279965,1733.5362210153605,183.7041131668182,,,,,,,1209.7418308259998,27.004639274,1533.3334207530002,42.209950361,1628.262996674,59.250905684,-0.32,-0.28,-0.4
J061324-421824,J0613-4218,93.35037499999999,-42.30669444444444,95.0,10.307764064044152,4.0,156.0,17.531685600648903,8.0,243.0,27.101475974566405,12.0,,,650.2,19.600000381469727,930.0,40.0,1320.3783121099614,135.88246188719341,1648.5857287829488,171.89807122272197,1648.6993783550731,179.51889938268386,,,,,,,1231.672286987,32.215266395,1551.287889481,48.955107557999995,1647.635221481,72.65308463599999,-0.61,-0.75,-0.59
J235919-204755,J2359-2047,359.8314583333333,-20.79883333333333,100.0,10.770329614269007,4.0,222.0,23.277456905770443,7.0,257.0,26.916351907344357,8.0,471.9,16.600000381469727,,,990.0,90.0,1364.286402014247,141.15635939626142,1472.131101996966,154.74670363291858,1644.736460647883,179.0639636337966,,,,,1933.9362,72.69608,1338.21439743,36.005993767,1498.70467186,48.421417548,1650.979995728,79.45662884599999,-0.59,-0.25,-0.95
J225805-275821,J2258-2758,344.52487499999995,-27.97266666666666,2044.0,243.86135405184643,133.0,,,,,,,1248.5,37.5,,,980.0,40.0,1311.3771720422915,134.63160046347207,1488.8008267110815,153.10800970143208,1495.1450783803834,164.4255072659359,,,,,2724.5715,81.33049,1326.722860336,30.649471341,1518.8304185870002,36.445658429,1652.092337608,69.888954638,0.19,,
J005533-214822,J0055-2148,13.891208333333331,-21.80625,47.0,5.57584074378026,3.0,,,,,,,241.2,7.300000190734863,,,,,1133.0550360818102,119.08556731426094,1335.159038223476,143.20888841537231,1566.3168946817761,174.21047427176606,,,,,2431.6445,109.46077,1144.7224617,38.863894175,1366.178035736,56.746541611999994,1656.5345525740001,80.851723773,-0.62,,
J231938-362241,J2319-3622,349.9101666666666,-36.378249999999994,49.0,5.745432968889291,3.0,90.0,10.816653826391969,6.0,194.0,21.82567295640618,10.0,497.3,17.399999618530273,790.0,23.799999237060547,1020.0,40.0,1364.6261707241144,144.8445958681703,1591.448782642773,168.14475104114138,1530.602309455772,169.35726246736635,,,,,,,1472.323894501,48.59312666,1617.637634277,58.288409458,1662.14454174,78.01238845499999,-0.88,-1.31,-0.73
J042433-384840,J0424-3848,66.14045833333333,-38.811277777777775,254.0,27.679595372765117,11.0,293.0,32.916409281694136,15.0,346.0,38.5507457774814,17.0,536.7,16.100000381469727,659.1,19.799999237060547,1210.0,80.0,1430.2451474735897,149.1207142922819,1436.7074792125434,153.8100364046785,1634.9340071290014,182.17541171168264,,,,,,,1442.180037498,42.279962295000004,1533.5563421250001,56.917263833,1664.140820503,80.06770503599999,-0.28,-0.28,-0.17
J062331-441302,J0623-4413,95.88245833333332,-44.21733333333333,172.0,18.969449122207003,8.0,242.0,27.011849251763568,12.0,380.0,42.485291572496,19.0,,,883.8,26.600000381469727,970.0,40.0,1398.1947249091554,143.48338358722597,1690.2836093683836,175.9470156266554,1655.7193927093333,184.2884135418502,,,,,,,1291.1214828490001,31.494601562999996,1575.736045837,47.820481385,1677.424311638,75.16386252699999,-0.52,-0.77,-0.41
J025838-505204,J0258-5052,44.66154166666666,-50.86780555555555,314.0,34.798850555729565,15.0,350.0,39.35733730830886,18.0,402.0,44.90033407448101,20.0,,,699.0,21.0,1040.0,40.0,1510.869113720966,154.1743367007102,1777.1297045994338,182.89911938279545,1915.9494412920228,205.35358123434483,,,,,,,1316.957116127,32.145881151,1532.900094986,43.386941899,1683.121800423,80.77806080799999,-0.26,-0.24,-0.13
J052733-500555,J0527-5005,81.89029166666666,-50.09877777777777,54.0,6.177378084592201,3.0,108.0,11.901260437449473,5.0,171.0,19.3238194982255,9.0,,,609.5,18.299999237060547,910.0,50.0,1356.6937148261213,139.86491868553648,2167.671793982669,222.41227201040581,2836.020795969473,295.0765050214302,,,,,,,1307.926535606,35.676580705,1487.882018089,46.176586853,1702.82292366,82.116741733,-0.77,-0.78,-0.83
J235753-531112,J2357-5311,359.473125,-53.18686111111111,1482.0,165.20363192133522,73.0,1361.0,152.14207176188972,68.0,1277.0,142.8400854102237,64.0,,,1385.0,41.599998474121094,1670.0,90.0,1829.3882431610996,185.97773096692046,2277.275692008795,232.58477521645483,2172.920111114283,227.5935309705672,,,,,,,1567.042946815,34.197384649,1839.1456604,47.898775916000005,1732.911944389,65.693081878,0.02,0.11,0.1
J043237-343348,J0432-3433,68.15645833333332,-34.56358333333333,126.0,13.95564401953561,6.0,148.0,16.37192719260625,7.0,150.0,17.0,8.0,283.9,8.5,393.4,11.899999618530273,,,1220.9302853667766,132.6133487541363,1501.445176130249,163.25813578453992,1924.7673233503222,211.7974312403256,,,,,,,1077.669978142,50.980793532,1283.335328102,66.626018264,1734.780788422,92.418679821,-0.31,-0.02,-0.19
J033051-401416,J0330-4014,52.712958333333326,-40.23783333333333,311.0,34.10586459833558,14.0,470.0,52.773099207835045,24.0,577.0,64.57778255716126,29.0,,,938.4,28.200000762939453,920.0,50.0,1437.15414799679,148.95576405858546,2061.7822453017175,215.84017503628962,1859.6025502326881,209.84449473001018,,,,,,,1380.941152573,40.613576933000004,1673.820257187,60.909512649,1746.107816696,102.631917561,-0.35,-0.35,-0.49
J214937-270159,J2149-2701,327.4069583333333,-27.033222222222218,63.0,7.462573282722255,4.0,,,,,,,485.5,14.600000381469727,,,900.0,70.0,2902.425733127014,293.8078973910661,3214.1407591654597,325.6942235540538,3569.061532157399,378.6115350670454,,,,,1861.6974,94.45513,1319.9710845949999,44.441838385000004,1630.658984184,54.968666591,1747.01333046,126.77502894100002,-0.77,,
J052718-230736,J0527-2307,81.82733333333333,-23.126916666666663,209.0,25.15571505642406,14.0,287.0,32.383483444496825,15.0,337.0,37.74506590271105,17.0,343.3,10.300000190734863,,,850.0,60.0,2112.7818136953456,214.7297792199345,2393.408976098324,246.7017774327386,2748.739891218301,287.3997015276311,,,,,1963.1035,117.482735,1159.122228622,40.792906375,1411.225914955,67.701329718,1754.656434059,80.209181893,-0.19,-0.27,-0.38
J034035-211930,J0340-2119,55.14854166666666,-21.32522222222222,1040.0,124.25779653607253,68.0,1272.0,143.30331468601835,66.0,1253.0,140.2465329339731,63.0,1075.2,38.0,,,1260.0,50.0,1617.03388128331,166.0822873668978,1529.0215900478706,163.55794747278046,1502.57929518581,170.40523144218508,,,,,1983.4408,75.300156,1544.0610647199999,37.096866962,1611.3921403880001,56.789392174,1759.643673897,74.665095158,-0.01,0.03,-0.24
J011744-335706,J0117-3357,19.435291666666664,-33.95175,112.0,12.265398485169571,5.0,155.0,17.44276354251241,8.0,224.0,24.955159787106155,11.0,415.1,14.600000381469727,642.6,19.399999618530273,820.0,130.0,1412.5252837644814,146.80651821108899,1652.309753546782,172.0659288737073,1719.616960571973,186.27294717273315,,,,,2467.4734,120.87009,1415.759205818,39.264578318000005,1612.10668087,45.743112955,1761.8280649189999,72.123379042,-0.5,-0.63,-0.39
J225336-345529,J2253-3455,343.40062499999993,-34.924972222222216,57.0,6.040695324215583,2.0,88.0,10.650821564555478,6.0,60.0,7.211102550927978,4.0,50.0,2.200000047683716,64.0,5.599999904632568,,,1369.8742427856753,142.88371595421305,1579.37609063653,165.44604166883408,2162.3947164857327,231.02993659594608,,,,,,,737.1034026149999,41.471978723,1035.933494568,46.059142662,1762.4171972269999,86.327687731,0.05,0.65,-0.52
J045244-225804,J0452-2258,73.18745833333332,-22.96783333333333,98.0,11.001818031580054,5.0,,,,,,,373.5,13.199999809265137,,,,,1494.012740237716,154.01974555994857,1707.9023794554637,179.25722228020672,1537.8826308381647,175.013684205422,,,,,2605.7373,87.799515,1507.352232933,37.984514657,1687.4797344209999,53.755588836,1770.912885666,81.669610794,-0.51,,
J025017-222101,J0250-2221,42.57299999999999,-22.350416666666664,74.0,8.930845424706442,5.0,,,,,,,241.4,8.399999618530273,,,,,1475.6579006736863,152.6359634083912,1941.280542268347,199.73802450528214,1913.9487381575848,204.87897514692858,,,,,2260.7551,70.50142,1098.801016808,39.962695361,1494.1830635069998,48.338753948000004,1780.9609174729999,76.01492743200001,-0.45,,
J231843-431336,J2318-4313,349.681,-43.22677777777777,97.0,10.91283647820309,5.0,195.0,21.914607000811127,10.0,309.0,34.34836240637973,15.0,,,843.2,25.299999237060547,1210.0,60.0,1735.1651689026091,175.7849098447425,1840.3467037440032,188.74296843205624,1824.9442439695845,194.90676695709402,,,,,,,1472.968816757,29.867799962,1568.4947967530002,45.201193257,1784.940242767,63.363270369,-0.69,-0.78,-0.83
J071112-464952,J0711-4649,107.80104166666665,-46.83116666666666,74.0,8.411896337925237,4.0,95.0,10.735455276791944,5.0,128.0,14.136477637657835,6.0,,,436.5,13.199999809265137,,,1389.3975260498544,142.91170767958832,1776.7714243784003,183.43857332421766,1753.5370855113438,196.23344491883847,,,,,,,1300.134062767,31.996781352,1761.3102197649998,45.866388786,1785.247206688,103.949860239,-0.57,-0.51,-0.3
J061822-242638,J0618-2426,94.59441666666666,-24.444138888888887,126.0,14.92514656544451,8.0,211.0,23.795167576632025,11.0,271.0,30.5026228380446,14.0,551.9,16.600000381469727,,,970.0,50.0,1556.8726382683121,159.64735922730975,1703.7717441384418,177.47721610151908,1589.5027755939016,175.49371348103168,,,,,2427.4402,73.611115,1507.378697395,35.205895374,1703.914999962,48.042238006,1788.656115532,79.20523275999999,-0.56,-0.43,-0.62
J064235-325420,J0642-3254,100.64912499999998,-32.90569444444444,98.0,11.001818031580054,5.0,84.0,9.303762679690406,4.0,104.0,11.539497389401326,5.0,258.4,7.800000190734863,388.5,11.899999618530273,,,2260.75036894507,230.0780600623867,2713.62918881406,276.9593669801279,2893.8564403363553,299.6237119570636,,,,,1528.2003,154.43735,1253.901958466,46.14432772,1417.553424835,60.526627612999995,1798.192381859,80.378364808,-0.37,-0.36,0.18
J004048-204339,J0040-2043,10.200666666666665,-20.727527777777777,103.0,12.453513560437473,7.0,215.0,24.150569351466643,11.0,333.0,37.38836717483127,17.0,641.2,22.600000381469727,,,1270.0,80.0,1611.0930943764981,167.54788305112066,2264.5299054193906,233.95974041047583,2103.7143643636914,226.11757438872186,,,,,2019.471,88.65868,1480.920433998,41.755879297,1812.894225121,51.813924594999996,1802.626609802,81.69286946400001,-0.69,-0.74,-0.88
J031653-271434,J0316-2714,49.22212499999999,-27.242888888888885,83.0,10.241581909060729,6.0,122.0,14.065560778013795,7.0,124.0,14.239382009062052,7.0,266.4,9.199999809265137,,,,,1190.120857475603,124.53771577093546,1357.1104810721329,143.16738916524258,1800.6534969903846,194.8303649074954,,,,,2640.732,89.04716,1110.8186244960002,40.921621008,1365.949273109,43.947795196,1806.843519211,70.005943453,-0.44,-0.03,-0.46
J063201-540455,J0632-5404,98.00495833333332,-54.082111111111104,68.0,7.889233169326409,4.0,41.0,5.0803543183522155,3.0,51.0,5.916924876994806,3.0,,,170.9,8.100000381469727,720.0,60.0,1698.80534575251,180.88789855516333,3877.479708038261,395.7498263614744,0.0,0.0,,,,,,,951.9221782679999,60.578761131,1328.8382291789999,72.705324475,1844.5934057240001,153.956326153,-0.29,-0.37,0.6
J063206-261414,J0632-2614,98.02691666666665,-26.237388888888887,223.0,26.33040068058213,14.0,285.0,32.20636583037583,15.0,303.0,33.80961401731762,15.0,431.8,13.0,,,1010.0,50.0,1495.697028529484,153.53674222886184,1684.3147370343981,175.64270830887298,1754.6343386910005,193.3578891659915,,,,,2570.0332,92.30376,1447.098255157,34.902810214,1691.0500526429998,51.386659236999996,1847.497701645,82.084228245,-0.25,-0.1,-0.29
J231915-533159,J2319-5331,349.81633333333326,-53.53308333333332,75.0,8.077747210701755,3.0,113.0,11.9870763741623,4.0,177.0,18.1463494951464,4.0,,,501.8,17.799999237060547,,,1602.477696205298,164.44678618315552,1857.1621760325786,192.61503454063086,2275.8461333315877,239.66919898660734,,,,,,,1248.0245828630002,38.026946816000006,1562.55543232,51.658456082,1847.601532936,75.68556776099999,-0.61,-0.76,-0.49
J012031-270124,J0120-2701,20.132125,-27.023472222222217,618.0,73.61548750093284,40.0,815.0,92.14797881668376,43.0,1035.0,115.82853707096537,52.0,934.3,28.0,,,1400.0,60.0,1846.6098258552056,187.6889523591602,2141.5799312637105,218.5767143511557,1934.1371156933312,204.6622045987189,,,,,2216.867,75.10842,1623.52848053,33.342535775,1911.759853363,40.509162842,1848.4832048419999,66.82739852600001,-0.16,-0.41,-0.33
J002100-245107,J0021-2451,5.250791666666666,-24.852027777777774,43.0,5.243090691567332,3.0,68.0,7.432361670424819,3.0,49.0,6.325345840347388,4.0,290.0,10.100000381469727,,,720.0,60.0,1331.0312997533101,137.93169282769006,1530.6189368576747,161.35921956235248,1625.743590951651,182.86163160449243,,,,,2386.5178,91.89262,1341.6244983670001,38.252456259999995,1573.5039711000002,50.628225129,1861.1439466479999,74.460316865,-0.72,0.56,-0.55
J224919-303911,J2249-3039,342.32941666666665,-30.653249999999996,214.0,22.225210910135367,6.0,373.0,41.86036311357082,19.0,458.0,51.25075609198366,23.0,431.1,12.899999618530273,521.7,15.800000190734863,920.0,50.0,1332.9003183611633,136.96825650276637,1499.2556813531753,155.36538630156258,1689.818641596366,184.82552770992913,,,,,2891.4739,86.31265,1393.596768379,32.235913153999995,1558.935642242,43.530131468,1862.903475761,72.47811161999999,-0.27,-0.35,-0.66
J073053-340535,J0730-3405,112.72279166666665,-34.09311111111111,66.0,7.249827584156744,3.0,122.0,14.065560778013795,7.0,145.0,16.101242188104617,7.0,264.6,9.199999809265137,368.2,11.300000190734863,,,1807.308148611165,193.83857391626614,2377.2524052432013,250.0219144248479,2295.7816842924262,253.5716035538509,,,,,,,1230.9397459030001,74.336343039,1615.229010582,85.828714898,1869.432806969,112.966833316,-0.53,-0.29,-0.73
J062448-254557,J0624-2545,96.20320833333332,-25.765888888888885,53.0,6.640030120413612,4.0,107.0,12.267436570041845,6.0,135.0,14.773286702694158,6.0,218.3,7.800000190734863,,,750.0,60.0,1269.4578073297992,132.46670093395068,1559.6820066354483,163.41020595830022,1840.4711537084354,201.89978921618612,,,,,3095.6729,92.40814,1229.9833297730002,36.688393255,1548.704147339,50.793212020999995,1869.560480118,85.27065662999999,-0.54,-0.4,-0.84
J042925-432836,J0429-4328,67.35433333333333,-43.47688888888889,121.0,13.505924625881784,6.0,190.0,21.470910553583888,10.0,238.0,26.65408036305136,12.0,,,478.1,14.399999618530273,840.0,50.0,1380.0904812788986,142.56653728019606,1779.9372411860718,185.20659688700962,2128.48061043874,226.33232221441799,,,,,,,1318.6087608340001,32.260042574,1656.067609787,52.685642138,1879.0273666379999,77.252472978,-0.44,-0.38,-0.54
J071043-385037,J0710-3850,107.68191666666665,-38.84374999999999,401.0,44.81082458513791,20.0,457.0,51.16141123933155,23.0,478.0,53.486820806624884,24.0,881.7,26.5,799.7,24.100000381469727,1490.0,80.0,1420.5377887441416,149.99557315434683,1818.9413035755347,192.84858409864404,1638.6122704922993,191.74038070356093,,,,,,,1434.476733208,42.325256532999994,1815.854310989,76.876856478,1880.95998764,103.607255925,-0.3,-0.08,-0.16
J013523-483142,J0135-4831,23.849791666666665,-48.52847222222221,49.0,5.745432968889291,3.0,44.0,5.325410782277739,3.0,88.0,10.650821564555478,6.0,,,509.6,15.300000190734863,890.0,70.0,1401.035782464359,142.24745906996733,1669.8990367458007,170.9546846694313,2044.676131804009,212.58542448821106,,,,,,,1289.439678192,25.602409749,1594.998002052,37.199093174,1882.665038109,60.641155265,-0.75,-1.18,0.13
J044815-365901,J0448-3659,72.06266666666666,-36.9838611111111,156.0,17.531685600648903,8.0,208.0,23.078994778802652,10.0,238.0,26.65408036305136,12.0,407.5,14.199999809265137,560.2,16.899999618530273,940.0,70.0,1556.843009204525,171.42406912886983,1774.7602143124484,192.10741071428927,1737.80640602618,196.58372635911945,,,,,,,1370.581507683,71.294912862,1711.2649679180001,72.42687493199999,1903.115153313,89.539711836,-0.36,-0.23,-0.34
J223513-483558,J2235-4835,338.80537499999997,-48.59963888888888,1994.0,220.02127169889732,93.0,2065.0,230.76232361457969,103.0,1207.0,134.79054121116957,60.0,,,1216.0,36.5,1280.0,40.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,1274.921894073,27.526831585,1515.987753868,42.914766510999996,1908.699512482,63.681289867000004,0.16,0.91,-0.04
J011342-252359,J0113-2523,18.427541666666663,-25.399749999999997,104.0,12.536347155371857,7.0,145.0,16.560495161679196,8.0,235.0,26.386549603917523,12.0,403.6,12.100000381469727,,,980.0,40.0,1636.6893356977516,166.6735039109434,2100.5417630185066,215.3176706151696,1900.6489295060496,201.43698371815557,,,,,2350.0295,74.11254,1557.965278625,30.046408054,1829.099416733,48.464745584,1909.893035889,67.072459723,-0.51,-0.82,-0.4
J072639-373217,J0726-3732,111.66612499999998,-37.53822222222222,114.0,12.882546332150334,6.0,153.0,17.265283084849784,8.0,209.0,23.169160537231384,10.0,397.1,11.899999618530273,593.5,17.899999618530273,1020.0,50.0,1532.6368703583198,165.52503099685757,1794.1253336069344,196.86309676670808,0.0,0.0,,,,,,,1601.269245148,60.898171441,1892.892003059,83.861063294,1941.5174722670001,113.109032793,-0.47,-0.53,-0.35
J012638-244023,J0126-2440,21.660124999999997,-24.67308333333333,49.0,5.745432968889291,3.0,41.0,5.0803543183522155,3.0,42.0,4.651881339845203,2.0,329.5,11.600000381469727,,,910.0,50.0,1741.6827104183708,177.26559369273804,1917.5567374235984,197.10280256245326,1942.6307247900047,205.60083332787107,,,,,3329.0952,99.37597,1437.379479408,33.106024492,1660.637259483,44.029520197000004,1941.9161081309999,64.708692364,-0.72,-0.04,0.21
J034319-253017,J0343-2530,55.83079166666666,-25.504972222222218,285.0,34.2527371169079,19.0,444.0,50.00359987040934,23.0,504.0,56.25975470973901,25.0,503.3,15.100000381469727,,,890.0,30.0,1448.778749722427,147.91985991291216,1624.1848474692433,168.42525121005815,1875.4474512413199,199.54605021815715,,,,,2022.3129,86.08538,1473.484516144,30.513179275,1658.161878586,46.326814191000004,1985.910177231,68.389498782,-0.22,-0.22,-0.53
J003728-334441,J0037-3344,9.370249999999999,-33.74477777777777,106.0,11.72006825918689,5.0,137.0,15.38473269186046,7.0,173.0,19.501025614054253,9.0,317.9,9.5,427.0,12.899999618530273,,,1503.0637142863982,156.32600923377987,1695.7644008594436,178.17310559198106,1898.340552252275,203.60542560670999,,,,,,,1458.762049675,41.937518251,1679.2424917219998,58.809315323,1991.550207138,82.091754761,-0.42,-0.4,-0.31
J051417-202920,J0514-2029,78.57249999999999,-20.489027777777775,366.0,43.76711093960852,24.0,612.0,69.06113233939914,32.0,627.0,69.94490689106678,31.0,411.4,12.399999618530273,,,750.0,50.0,1174.0736175160168,125.74861438918371,1677.4456181747214,181.60854601214362,1966.3836070923128,215.21646431110824,,,,,2447.8765,81.23219,1197.839736938,44.137702724,1549.85678196,72.37543618800001,2015.769481659,90.622618731,-0.04,-0.04,-0.61
J215737-321922,J2157-3219,329.4065416666666,-32.322916666666664,123.0,13.685393673548454,6.0,119.0,14.339107364128354,8.0,192.0,22.127810555949726,11.0,443.1,13.300000190734863,646.1,19.5,920.0,50.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,1717.5804,113.75426,1328.732252121,46.539281186000004,1686.969876289,53.644180298,2019.9286937709999,115.972548695,-0.49,-0.81,0.04
J232100-540234,J2321-5402,350.2517083333333,-54.042805555555546,87.0,10.034440691936945,5.0,146.0,16.19135571840728,7.0,213.0,23.97269279826528,11.0,,,758.8,22.799999237060547,1100.0,70.0,1824.3906712526805,186.96050808652947,2171.372256496391,223.35686865691068,2196.783776471458,232.38607665104007,,,,,,,1619.9268102649999,38.427115337000004,1896.1952924729999,51.658456082,2041.24045372,75.457369474,-0.69,-0.64,-0.62
J031733-280318,J0317-2803,49.39041666666666,-28.05505555555555,203.0,24.10580842867544,13.0,242.0,27.470711676256226,13.0,266.0,29.606755985754333,13.0,496.2,14.899999618530273,,,1000.0,40.0,1720.802221109719,176.0311616872382,1884.2738431742932,195.1636636677731,1934.9715809866111,208.2883438789736,,,,,2707.3354,82.745514,1654.3632745740001,35.924474505,1945.7890987399999,47.523510125,2057.07359314,69.630603083,-0.34,-0.16,-0.21
J015537-404842,J0155-4048,28.90445833333333,-40.81177777777777,426.0,46.645042609049035,19.0,800.0,89.44271909999159,40.0,1252.0,140.1571974605657,63.0,,,2426.0,72.80000305175781,2970.0,140.0,2785.038801145055,280.15813169261855,2675.4209966895537,270.4113516799207,2095.8557208521174,218.30938828154353,,,,,,,2474.55573082,29.871941778,2652.111768723,41.048614128,2057.5904846189997,67.16193834299999,-0.55,-0.76,-0.75
J012934-321930,J0129-3219,22.39570833333333,-32.32502777777778,123.0,13.685393673548454,6.0,166.0,18.427153876819936,8.0,227.0,25.224789394561853,11.0,367.8,11.0,594.6,18.0,900.0,50.0,1734.8667167503484,176.73933722596772,2028.8316680843113,207.76935184843464,2053.248178958964,215.26848604559277,,,,,,,1654.431343079,30.824023903,1916.637778282,42.094394049,2062.3924732210003,68.304794933,-0.42,-0.53,-0.36
J032300-263614,J0323-2636,50.75379166666666,-26.604027777777773,51.0,5.916924876994806,3.0,94.0,10.647065323364933,5.0,202.0,22.53974267821175,10.0,578.5,17.399999618530273,,,1150.0,34.328358,1922.3443247661749,195.56847584623296,2335.3283783749425,238.3786023444269,2172.91255811252,230.0374048794021,,,,,2307.0405,94.3511,1749.188065529,35.090647346000004,1945.523619652,49.599414659000004,2098.576068878,74.674915414,-0.92,-1.3,-0.73
J231809-403206,J2318-4032,349.53870833333326,-40.53516666666666,173.0,19.501025614054253,9.0,333.0,37.38836717483127,17.0,502.0,56.08065620158167,25.0,,,1329.0,39.900001525878906,1870.0,100.0,2086.8652772183036,211.6643358803201,2302.5399349543504,235.29067901023194,2125.6063671648835,223.46743411280923,,,,,,,1989.500880241,33.700713393,2131.947994232,43.265373946000004,2105.423212051,74.537851251,-0.65,-0.7,-0.78
J005222-382950,J0052-3829,13.095124999999998,-38.497361111111104,56.0,5.946427498927402,2.0,95.0,10.735455276791944,5.0,134.0,15.118200951171406,7.0,261.9,7.900000095367432,381.1,11.5,760.0,60.0,1274.5090171026538,133.53770422359727,1598.1147827278223,169.14167045327508,2192.6890847185005,231.39189814737534,,,,,,,1238.36004734,40.463965202,1644.4331407549998,55.687268505999995,2109.1740131379997,64.88567789700001,-0.58,-0.59,-0.63
J073244-464018,J0732-4640,113.18462499999998,-46.671749999999996,255.0,28.182441342083905,12.0,351.0,39.44629260146002,18.0,521.0,58.2272273081932,26.0,,,1403.0,42.099998474121094,1510.0,45.074627,2115.1430107444517,214.72838750791112,2388.938679995902,244.15074360370113,2087.112324947885,225.1535076187901,,,,,,,1949.6552944179998,42.865957961999996,2266.60323143,56.363148441,2114.005565643,93.457482094,-0.54,-0.67,-0.38
J014648-520233,J0146-5202,26.702624999999998,-52.04263888888888,226.0,25.134836382996408,11.0,212.0,23.88388578100306,11.0,225.0,25.5,12.0,,,329.3,10.0,1070.0,40.0,1732.220658750068,176.09056187801355,2091.7070066341644,213.26238073933655,2505.6059779156403,258.9116010333455,,,,,,,1405.702710152,29.993138943,1783.6043834690001,45.360834434999994,2121.919155121,65.27567060599999,-0.12,-0.1,0.08
J000212-215309,J0002-2153,0.5500833333333333,-21.886083333333332,165.0,19.83053201505194,11.0,,,,,,,370.5,11.100000381469727,,,850.0,70.0,1685.7444714094763,172.61254262640884,1988.1423102239892,203.9441214403213,2528.319067606236,262.335537617325,,,,,2542.5354,80.4616,1496.186614037,36.399067503000005,1599.473357201,46.429357642,2152.602910995,67.745652506,-0.31,,
J053417-374725,J0534-3747,83.57279166666666,-37.79041666666666,464.0,50.526824558842016,20.0,508.0,56.61837157672411,25.0,533.0,59.74855646791812,27.0,736.0,22.100000381469727,858.3,25.799999237060547,1090.0,70.0,2030.3438638333162,210.06133432063555,2440.2294502604154,253.86246052962102,2137.474604086764,233.94994582748018,,,,,,,2063.10749054,55.291848098,2456.793308258,76.646660402,2193.933486938,102.529568458,-0.17,-0.08,-0.11
J044737-220336,J0447-2203,71.90537499999999,-22.06022222222222,87.0,10.568348972285122,6.0,355.0,40.26474885057648,19.0,585.0,65.29356783022352,29.0,2094.1,62.79999923706055,,,4640.0,138.50746,3952.0243624374225,397.31439783041236,3368.0800199488735,341.2676598502858,2005.7082634824992,217.27180550437765,,,,,1460.3098,86.40362,3990.28968811,40.866140371,3259.268045425,54.169044573,2256.145000458,89.59442469,-1.21,-0.85,-1.68
J065158-210112,J0651-2101,102.99208333333333,-21.020083333333332,397.0,47.45619032328659,26.0,461.0,51.97316615331415,24.0,460.0,51.884487084291386,24.0,374.9,12.600000381469727,,,1040.0,40.0,2405.8505013322133,244.3611424837594,3000.176149693492,305.57848688999894,3430.4341837617258,354.22599951892187,,,,,3313.656,98.91511,1505.685806274,41.821300126000004,1882.749915123,54.296034298,2265.069484711,89.191308159,0.02,0.0,-0.18
J044119-295236,J0441-2952,70.331375,-29.876749999999998,195.0,23.43608329051593,13.0,375.0,42.5,20.0,391.0,43.91821945388952,20.0,575.8,17.299999237060547,,,1100.0,50.0,1911.7691666231665,196.40381480496177,1860.180411023508,196.2059785565069,1941.4200719215999,211.83544472313685,,,,,2765.3948,140.9439,1918.776750565,45.285287137000005,1999.911189079,60.942369727,2277.2045135500002,86.514917701,-0.41,-0.07,-0.78
J231327-534329,J2313-5343,348.3630416666666,-53.72494444444444,139.0,15.563097378092833,7.0,327.0,36.40453268481825,16.0,599.0,66.99261153291458,30.0,,,2313.0,69.4000015258789,2800.0,90.0,3220.3196868424498,324.1708074032597,3184.9099239172597,322.1824780303572,3107.1215840808545,318.51221430018495,,,,,,,2732.837438583,36.384220643,2750.992774963,47.676691456,2292.531967163,67.135604093,-0.9,-1.03,-1.02
J215924-241752,J2159-2417,329.85366666666664,-24.297777777777775,45.0,5.408326913195984,3.0,,,,,,,514.6,15.399999618530273,,,1390.0,80.0,1914.8212570913788,195.5045646790624,2061.675681844152,212.54085266239855,2313.0218176140147,257.1404892115154,,,,,1714.1342,130.3362,1898.7023830409998,40.745931529,2122.141122818,49.570545697,2295.346498489,110.841271713,-0.92,,
J212836-372721,J2128-3727,322.1509166666666,-37.455999999999996,69.0,7.975587752636166,4.0,152.0,17.176728442867113,8.0,236.0,26.47564918939666,12.0,544.3,16.299999237060547,805.4,24.200000762939453,1410.0,60.0,1993.656999574821,206.9158049965061,2288.331480293566,240.31458382476134,4044.48719555606,413.7901893381681,,,,,,,1559.49306488,54.067444713,1828.506350517,72.794430318,2310.316085815,91.29404351299999,-0.78,-0.75,-0.94
J075016-375948,J0750-3759,117.56983333333332,-37.99666666666666,85.0,9.86154146165801,5.0,209.0,23.61800160894228,11.0,333.0,37.38836717483127,17.0,664.2,23.5,906.1,27.299999237060547,1430.0,80.0,2330.42654892841,243.6167873571093,2582.0289134243267,274.87299358860463,4274.680938522696,446.41199296747516,,,,,,,1730.5805683140002,80.204028744,1960.075736046,102.147141847,2321.2656974789998,143.247751413,-0.78,-0.79,-1.07
J035933-261530,J0359-2615,59.89008333333332,-26.258555555555553,231.0,27.542875666858027,15.0,368.0,41.41545605205864,19.0,471.0,52.8621792967335,24.0,795.9,28.100000381469727,,,1500.0,80.0,2362.3595076615925,238.71992960803652,2485.1618014088276,252.5746104485109,2262.6334445794323,238.02154483309843,,,,,1672.9375,87.07243,2078.187227249,34.850577336,2251.5735626220003,46.195124105,2336.690425873,79.11926053,-0.47,-0.42,-0.56
J031551-364449,J0315-3644,48.96379166666666,-36.74705555555555,51.0,5.916924876994806,3.0,107.0,11.810588469674151,5.0,179.0,20.035218990567586,9.0,462.4,13.899999618530273,747.3,22.5,1270.0,50.0,1960.9149629202236,223.04549591066663,2621.775002081349,305.2127747868382,1734.9380389161158,265.87071376097816,,,,,,,2016.756772995,103.155728516,2499.780654907,153.923086593,2350.017547607,231.025086336,-0.84,-0.88,-0.88
J031357-395403,J0313-3954,48.490958333333325,-39.90094444444444,78.0,8.765842800324451,4.0,129.0,14.676852523616908,7.0,236.0,26.47564918939666,12.0,597.1,21.100000381469727,917.6,27.600000381469727,1370.0,60.0,2066.331462542545,214.03234014072277,2557.3770696647275,266.8575067739379,3468.9720172903963,366.03784977726406,,,,,,,2005.742311478,53.852461596,2349.576711655,73.075663555,2362.78128624,101.675891078,-0.77,-1.03,-0.6
J063746-264200,J0637-2642,99.44183333333332,-26.70011111111111,57.0,6.963476143421474,4.0,97.0,10.91283647820309,5.0,210.0,22.47220505424423,8.0,707.9,24.5,,,1400.0,50.0,2133.6866531638575,216.8606319280975,2199.7199228285153,225.816707746581,2255.7481419795586,240.07613872143625,,,,,3207.136,95.7354,1932.880759239,42.541939228000004,2165.051937103,52.79566159,2363.19899559,81.91238320400001,-0.95,-1.31,-0.63
J015253-375123,J0152-3751,28.224749999999997,-37.856472222222216,55.0,6.264982043070834,3.0,119.0,13.32704018152568,6.0,154.0,16.9162643630324,7.0,619.0,18.600000381469727,871.2,26.200000762939453,1430.0,50.0,1961.6554731824278,201.0038527710808,2241.331183931922,231.48566633322812,2571.2210298235086,267.00734855722493,,,,,,,1784.305095673,41.783528824,2204.6475410460002,59.706132259,2374.06873703,70.397393137,-0.92,-0.44,-0.92
J223931-360912,J2239-3609,339.88024999999993,-36.15347222222222,64.0,6.705221845696085,2.0,138.0,15.47384890710776,7.0,182.0,20.303694245136768,9.0,661.0,23.100000381469727,842.5,25.399999618530273,1310.0,50.0,1833.9315982643254,191.26320907105855,1931.7686905597823,204.02159096899737,2175.0515770072384,237.60630617633942,,,,,,,1808.3559274670001,55.239712279,2021.7864513400002,65.213726728,2381.3710212710002,100.733013962,-0.88,-0.47,-0.92
J071144-320253,J0711-3202,107.93345833333332,-32.04808333333333,93.0,10.558882516630252,5.0,52.0,6.003332407921454,3.0,79.0,8.854942122905152,4.0,289.7,10.300000190734863,483.2,14.600000381469727,880.0,70.0,1578.1801611745689,165.28850750385502,1880.909231394692,197.53199279147157,1982.7146466570675,216.34676493170514,,,,,2740.3577,127.303795,1624.024152756,49.558784495,1990.037679672,62.799471765999996,2397.73774147,88.550851979,-0.43,-0.71,0.69
J064848-473426,J0648-4734,102.20170833333331,-47.57411111111111,100.0,11.180339887498949,5.0,316.0,35.41976849162061,16.0,687.0,76.6530495153324,34.0,,,3190.0,95.69999694824219,4350.0,129.85074,4992.779807722446,500.3453285461476,4182.0189941866565,421.58569061458076,2348.683725615712,251.44387828244072,,,,,,,4091.681003571,30.985779583,3675.3718853,54.487210782,2406.425237656,102.05667177400001,-1.1,-1.32,-1.37
J045314-280737,J0453-2807,73.31099999999999,-28.127027777777773,1793.0,214.09691730615836,117.0,3235.0,364.98390375467244,169.0,2857.0,319.489420795118,143.0,2541.3,76.19999694824219,,,2140.0,110.0,3772.193889929279,379.4208697514666,3888.2727829247856,393.03768435690534,3320.716973110257,342.0772494456708,4400.0,440.0,6000.0,600.0,2644.1138,108.99503,2621.7260360719997,41.644770533000006,2609.786510468,58.621170042,2455.352067947,82.440177769,-0.13,0.21,-0.7
J072257-272049,J0722-2720,110.74029166666665,-27.346999999999998,69.0,8.521150157109075,5.0,,,,,,,467.8,14.0,,,1220.0,50.0,1947.3938074790435,200.16289503996222,2079.7485271111855,215.92092913554617,2154.2526340878185,234.59516722214192,,,,,3409.317,106.91881,1959.0904712679999,45.042503336,2342.548370361,57.321786788,2457.90719986,95.15202566800001,-0.73,,
J213801-464640,J2138-4646,324.5044166666666,-46.77791666666666,212.0,23.88388578100306,11.0,462.0,51.60852642732594,23.0,707.0,78.88909937374112,35.0,,,1919.0,57.599998474121094,2690.0,80.29851,3002.1834591340144,302.58548161634883,3377.4909868404334,341.24288733470854,2846.2437222666285,294.0559423206401,,,,,,,2516.0067081449997,36.862726284000004,2822.654247284,49.009442072000006,2490.588665009,73.59579364000001,-0.7,-0.72,-0.93
J053200-234505,J0532-2345,83.00345833333333,-23.751388888888886,68.0,7.889233169326409,4.0,56.0,6.352952069707437,3.0,78.0,9.264987857520376,5.0,299.9,9.5,,,,,1837.9372709670847,187.95589612428887,2017.89301135236,208.54906381669457,2313.0751764934844,246.279355426903,,,,,3580.3286,113.20272,1739.317297935,36.066239282,2080.175161362,54.14083274,2514.3070220950003,82.905803155,-0.56,-0.56,0.23
J215840-471927,J2158-4719,329.66762499999993,-47.32419444444444,229.0,25.404920783186867,11.0,286.0,31.842738575694145,14.0,278.0,31.126194756185665,14.0,,,658.4,19.799999237060547,1210.0,40.0,2075.2909205421265,209.7791563726161,2530.1375326451443,257.46077535744644,2961.65032728923,304.5951023332314,,,,,,,1805.502653122,32.853249905,2225.880622864,48.478416433,2526.0996818539998,76.612803625,-0.34,0.05,-0.27
J215543-540020,J2155-5400,328.93045833333326,-54.00572222222222,46.0,5.015974481593782,2.0,48.0,5.660388679233963,3.0,41.0,4.561797891182818,2.0,,,515.2,19.600000381469727,1130.0,70.0,2127.1034973315386,216.32067974074107,2573.460479424382,263.34334397929655,3265.437019032375,336.46503052718623,,,,,,,1651.090025902,40.355059941,2071.4941024779996,62.848952823,2569.1378116610003,92.51491795999999,-0.77,0.27,-0.05
J075722-412036,J0757-4120,119.34433333333332,-41.34333333333333,77.0,8.263776376451629,3.0,126.0,13.555810562264437,5.0,182.0,19.880643852752858,8.0,,,570.7,17.200000762939453,980.0,50.0,1735.9829645089264,182.3228914812428,2080.98168218067,230.2086134578029,2407.1435960046883,265.48442684359577,,,,,,,1763.153195381,59.342295831,2125.108003616,100.096895568,2579.5819759369997,122.657624333,-0.64,-0.63,-0.59
J040347-473847,J0403-4738,60.946166666666656,-47.646499999999996,154.0,16.9162643630324,7.0,274.0,30.76946538372092,14.0,402.0,44.90033407448101,20.0,,,1126.0,33.79999923706055,1630.0,50.0,2321.509207770538,233.50558733084534,2894.9145669236204,292.4951131150383,2863.695486044141,293.5239102041925,,,,,,,2051.262140274,25.786172944,2536.62276268,40.854588304,2612.0769977570003,65.45951987,-0.63,-0.65,-0.69
J074714-304934,J0747-3049,116.81166666666665,-30.826361111111108,176.0,19.76765034089788,9.0,362.0,40.42820797413608,18.0,516.0,57.78027345037405,26.0,923.6,27.700000762939453,1151.0,34.599998474121094,,,2033.449922922916,213.50375114205534,2271.7580107904373,237.1684326969443,2397.6271040690285,261.051539285936,,,,,3168.8887,94.59369,2148.574352264,67.813732433,2458.207130432,71.532177756,2634.29069519,100.667181748,-0.63,-0.6,-0.86
J044748-515100,J0447-5151,71.95012499999999,-51.850111111111104,156.0,17.531685600648903,8.0,262.0,29.247905907944933,13.0,368.0,40.966327636242916,18.0,,,136.4,4.400000095367432,1620.0,60.0,2388.314687605071,241.74548432205472,3352.2433827178793,339.1675907653389,3908.4750316845266,401.1897497104342,,,,,,,2171.487569809,38.197533717999995,2579.0150165560003,57.354530331,2636.71040535,95.000072329,0.04,-0.58,-0.62
J073106-234147,J0731-2341,112.77779166666666,-23.69658333333333,1391.0,165.6768239676268,90.0,1840.0,207.53794833716555,96.0,1544.0,172.53509787866352,77.0,1047.1,31.399999618530273,,,,,2346.44953933306,240.19363761260118,2531.027414916387,259.4908871432216,2433.011993642608,259.2346281962302,,,,,3267.976,97.55152,2407.866477966,50.999173372,2626.282930374,62.859602921,2641.685724258,96.58231732399999,0.11,0.3,-0.33
J030708-303726,J0307-3037,46.784458333333326,-30.62411111111111,105.0,11.629703349613008,5.0,135.0,15.20690632574555,7.0,161.0,17.97804216259379,8.0,352.4,12.399999618530273,505.8,15.300000190734863,910.0,40.0,1850.6022661723814,188.2046575930057,2254.259894355406,229.89032092144424,2698.4505388707794,280.64839982965304,,,,,3462.1377,104.20761,1845.072746277,36.63709341,2128.215789795,47.728111330000004,2642.571687698,75.994397684,-0.46,-0.3,-0.3
J060733-390442,J0607-3904,91.88937499999999,-39.07852777777777,44.0,5.325410782277739,3.0,45.0,6.020797289396148,4.0,92.0,10.983624174196786,6.0,283.8,9.899999618530273,481.6,14.600000381469727,800.0,60.0,1678.6227260766198,172.76201540436455,2307.252102505884,237.33022928521453,2734.772373511926,284.28931489378107,,,,,,,1659.647107124,44.174757436,2206.67886734,51.429005638999996,2672.283411026,73.71649186100001,-0.71,-1.22,-0.03
J232917-473019,J2329-4730,352.32358333333326,-47.50530555555555,1419.0,158.6713899857186,71.0,1838.0,205.53938795277173,92.0,1988.0,222.0865597013921,99.0,,,3049.0,91.5,3210.0,95.8209,2944.2548188107044,295.64684936026583,3002.146850453861,302.6192521131921,2802.9953562265846,286.91182609285687,,,,,,,2729.7670841219997,26.860873624,2822.2820758820003,37.095477877,2674.600839615,55.706583148,-0.24,-0.13,-0.31
J013622-324041,J0136-3240,24.093499999999995,-32.67816666666666,52.0,6.560487786742691,4.0,45.0,5.408326913195984,3.0,95.0,11.800423721205947,7.0,305.4,10.800000190734863,419.5,12.699999809265137,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,2151.8103,124.37187,1464.035511017,39.778627254,1957.814574242,56.403871021,2727.3969650269996,78.099312632,-0.67,-1.27,0.17
J064629-545116,J0646-5451,101.62087499999998,-54.85444444444444,90.0,9.486832980505138,3.0,124.0,13.029197979921866,4.0,176.0,18.296447742663055,5.0,,,527.4,15.899999618530273,,,2004.5320440029705,204.31538747548996,2525.7948686068753,260.12872109052984,2994.0628479615607,318.671369232701,,,,,,,1748.481273651,42.145557669,2273.708105087,65.226872183,2742.9869174960004,99.944218574,-0.56,-0.6,-0.38
J064914-410853,J0649-4108,102.30883333333333,-41.14819444444444,204.0,22.297085011274458,9.0,223.0,24.86543786061287,11.0,293.0,32.916409281694136,15.0,,,857.4,25.799999237060547,1690.0,320.0,2296.743351280507,232.31565818928865,2652.4466573058676,270.1474309810181,2754.8240657994484,290.76277901019284,,,,,,,2253.144025803,35.578701254,2610.436677933,56.094367266,2773.660898209,83.96565033,-0.46,-0.46,-0.11
J005050-514822,J0050-5148,12.710541666666664,-51.80616666666666,48.0,5.2,2.0,130.0,14.7648230602334,7.0,257.0,28.800868042474,13.0,,,1042.0,31.299999237060547,1730.0,51.641792,2308.566488441694,232.69535200990555,3215.2290419290016,324.376533459409,3095.8535054433873,316.0805212964177,,,,,,,2132.378578186,28.088009082000003,2761.033296585,42.374437036,2784.9633693700002,67.562034526,-0.98,-1.16,-1.19
J035128-514254,J0351-5142,57.867708333333326,-51.71524999999999,401.0,44.81082458513791,20.0,409.0,45.9761894897783,21.0,390.0,43.829214001622255,20.0,,,666.3,20.0,,,3135.1867028110228,314.9359718541165,3510.8130145602304,354.10878573022524,4140.376545160019,421.1322319198271,,,,,,,1667.072057724,29.65601733,2176.684379578,48.713663996,2824.1641521449997,75.91552185100001,-0.16,0.08,-0.02
J065359-415144,J0653-4151,103.49987499999999,-41.86244444444444,56.0,6.352952069707437,3.0,72.0,8.2365041127896,4.0,102.0,11.359577456930342,5.0,,,727.5,26.5,1020.0,50.0,2319.725911209826,235.30585702327605,2769.7161556003825,281.4162517490913,4974.124881432579,504.9555041301672,,,,,,,1760.478258133,37.81233538,2286.1111164090003,51.137010439,2842.3368930819997,86.346869689,-0.82,-0.59,-0.3
J051545-455643,J0515-4556,78.93845833333333,-45.94533333333333,1543.0,172.4456146151592,77.0,1497.0,167.4368239068097,75.0,1353.0,151.42684702522206,68.0,,,1595.0,47.900001525878906,1800.0,60.0,2591.368512222585,268.4302626129321,2327.3517796238584,252.73714406093015,3594.322825848588,386.099199147112,,,,,,,2387.262582779,80.34700239,2374.936819077,93.190809862,2855.2505969999997,138.43067843199998,-0.01,0.17,0.04
J213133-383703,J2131-3837,322.88787499999995,-38.617749999999994,46.0,5.015974481593782,2.0,47.0,5.107837115648854,2.0,66.0,7.249827584156744,3.0,837.1,27.700000762939453,1145.8,40.900001525878906,1790.0,70.0,2240.4493565307935,230.17898959561964,3081.677821313612,316.5124467726333,3747.897159638446,385.5510056435105,,,,,,,2103.695869446,52.835067346,2571.171998978,77.819750164,2861.241340637,95.440094906,-1.1,-0.58,-0.03
J212552-233811,J2125-2338,321.46712499999995,-23.636611111111108,214.0,24.061587645041215,11.0,270.0,30.4138126514911,14.0,324.0,36.13530129942187,16.0,552.9,16.600000381469727,,,1050.0,80.0,1973.3101018725222,211.4273213875195,2069.435627729952,224.88403739376955,2312.8240593481587,336.6935597989589,,,,,3805.916,131.3782,1881.3174963,79.55615145,2243.522882462,92.89369925599999,2887.6907825470003,227.957667568,-0.36,-0.31,-0.28
J013955-435509,J0139-4355,24.980874999999997,-43.91930555555555,94.0,10.215674231297708,4.0,147.0,16.28158468945821,7.0,225.0,25.04495957273639,11.0,,,783.9,23.600000381469727,1360.0,80.0,2271.7746303715385,229.3563019805307,3331.6280196598796,335.9091798114936,3664.0939814189164,371.6379858134421,,,,,,,2155.8482646939997,30.693154357,2706.249952316,43.783966854000006,2910.370349884,61.699063335,-0.68,-0.72,-0.53
J222444-383132,J2224-3831,336.18337499999996,-38.52580555555555,222.0,24.775794639123085,11.0,317.0,35.50901294037896,16.0,428.0,47.674311741230206,21.0,756.3,22.700000762939453,975.3,29.299999237060547,1620.0,50.0,2324.9548865645597,236.5356765684434,2806.911035963473,287.6673267791865,3259.839650981241,335.78081193438834,,,,,,,2118.0956363679998,48.607066111,2590.6360149380002,50.471107732,2929.2297363280004,78.281317606,-0.46,-0.51,-0.42
J053850-440508,J0538-4405,84.70979166666666,-44.085722222222216,5294.0,584.609579120972,248.0,4231.0,473.24159791801907,212.0,3800.0,424.85291572496004,190.0,,,3524.0,105.80000305175781,2560.0,150.0,3581.679136737248,359.70342218968125,3574.1371641873684,361.0619591744507,3037.5936200542515,315.3224331503032,3500.0,350.0,4000.0,400.0,,,3409.228086472,32.705417911999994,3409.706354141,48.945303872000004,2953.988790512,85.621069372,0.13,0.18,0.27
J004521-544731,J0045-5447,11.339125,-54.79205555555555,62.0,6.887670143089026,3.0,128.0,14.136477637657835,6.0,184.0,20.483163818121458,9.0,,,551.6,16.600000381469727,1290.0,60.0,2386.076346249982,240.96309230146392,3118.7134808467845,315.5485913965882,3434.8088998030344,350.41861767887247,,,,,,,1831.332206726,32.307928259,2513.989210129,50.705791849,2964.20955658,69.384434853,-0.7,-0.62,-0.86
J231409-445548,J2314-4455,348.53912499999996,-44.930249999999994,497.0,55.19139425671361,24.0,981.0,109.65678273595302,49.0,1391.0,155.2733396304723,69.0,,,2863.0,85.9000015258789,3550.0,310.0,3422.587830047925,343.89141611486787,3562.9753614547253,358.7445347188057,3218.1342461192935,328.91428078993835,,,,,,,3089.19262886,34.262662701,3280.2832126619996,42.547703058,2966.9027328489997,70.066005874,-0.56,-0.59,-0.81
J072736-274429,J0727-2744,111.90141666666665,-27.741499999999995,67.0,7.803204469959762,4.0,180.0,20.591260281974,10.0,287.0,31.932585238279724,14.0,633.4,19.0,,,1380.0,80.0,2568.1928682036882,261.4198910587456,2760.9685486663584,282.8548392469514,3176.5248795721864,331.9903372627351,,,,,3859.4763,115.208244,2314.870595932,50.340541173999995,2641.868829727,62.895238246000005,2967.4148559570003,96.12002335,-0.85,-0.79,-1.18
J060220-344050,J0602-3440,90.58383333333332,-34.680722222222215,67.0,7.340980860893182,3.0,173.0,18.008053753806934,5.0,288.0,30.486718419665966,10.0,671.0,20.100000381469727,872.0,26.299999237060547,1620.0,200.0,2803.9505261794975,288.52198215847733,3260.8834735729206,336.5532134894355,3051.4678074362014,326.9924331826879,2800.0,280.0,4000.0,400.0,3856.2964,147.4274,2669.008493423,71.486276828,2971.9192981720003,79.347410259,2980.510234833,111.373950017,-0.87,-0.87,-1.13
J075154-530055,J0751-5300,117.97712499999999,-53.01541666666666,100.0,11.180339887498949,5.0,177.0,19.856736892047493,9.0,280.0,31.304951684997057,14.0,,,940.2,28.200000762939453,1450.0,50.0,2527.4779144397876,257.53237216443455,2822.804946416183,291.8686874900519,4271.528677446641,439.5028474672653,,,,,,,2231.4317226410003,54.578488164,2641.786336899,76.400936559,2997.760295868,104.518430774,-0.71,-0.78,-0.68
J022129-471256,J0221-4712,35.371249999999996,-47.21580555555555,152.0,17.176728442867113,8.0,156.0,17.531685600648903,8.0,215.0,24.150569351466643,11.0,,,834.7,25.100000381469727,1330.0,50.0,2221.074699505574,224.05832839683598,2783.263343138449,282.10580365391706,3035.318437499167,313.45003798299473,,,,,,,2062.7670288090003,29.509283303,2691.000699997,48.649597078999996,3001.934528351,76.697602864,-0.54,-0.55,-0.03
J224326-254431,J2243-2544,340.8602916666666,-25.742027777777775,646.0,76.51248264172324,41.0,,,,,,,1102.2,33.099998474121094,,,1570.0,90.0,2552.4528912843575,256.6842217204262,3014.2517636819452,303.86703199843265,2793.3590139266103,287.9270476381646,,,,,3147.5698,93.95731,2526.2193679810002,29.86297613,2840.976953506,37.688457289999995,3016.849279404,70.321415949,-0.2,,
J030326-240711,J0303-2407,45.860499999999995,-24.11980555555555,185.0,22.051077071199945,12.0,,,,,,,700.2,26.600000381469727,,,1350.0,80.0,2570.7610517214703,259.5915313546448,2551.7270941117986,259.7140555602983,2732.979652544288,284.1623284310299,,,,,3520.3809,105.086,2502.190828323,39.801657129000006,2683.284282684,51.408243917,3062.351703644,77.17397720999999,-0.5,,
J221302-252930,J2213-2529,333.26083333333327,-25.491861111111106,799.0,95.33105475132436,52.0,,,,,,,1209.8,36.29999923706055,,,1610.0,90.0,2415.4428075932474,244.19008570518528,2735.9700276078465,277.2167906110507,3021.733783024989,317.4155086732064,,,,,3182.6545,97.97593,2369.137525558,39.796418284,2699.385643005,43.553050001,3064.751148224,95.239215995,-0.16,,
J235134-425933,J2351-4259,357.8956666666666,-42.99266666666666,300.0,33.54101966249684,15.0,318.0,35.598314566844316,16.0,334.0,37.47745989258077,17.0,,,772.5,23.200000762939453,1290.0,80.0,2389.1191198085703,240.75957818399425,2796.635797577508,282.57283253223756,3617.04547988217,366.9698535596984,,,,,,,2151.865959167,30.735972475,2636.373758316,40.345957701,3069.6415901180003,59.374363550000005,-0.3,-0.08,-0.07
J213913-245415,J2139-2454,324.80520833333327,-24.904166666666665,155.0,17.44276354251241,8.0,239.0,26.743410403312442,12.0,328.0,36.49438312946254,16.0,607.3,18.200000762939453,,,1200.0,80.0,2342.25020064909,241.17579537296203,3522.5451756244775,358.69037798341964,3963.5456831192328,427.1884038399225,,,,,3516.7964,123.89195,1846.3447093959999,51.44664537,2434.086799622,64.65392220700001,3089.5969867709996,169.06432027099999,-0.52,-0.54,-0.52
J012615-222232,J0126-2222,21.56270833333333,-22.37580555555555,247.0,29.42940706164499,16.0,271.0,30.5026228380446,14.0,395.0,44.27471061452576,20.0,611.5,18.399999618530273,,,1540.0,70.0,2537.2261881167638,256.13183426092286,4434.621340021197,446.01258672188516,4362.650121212141,442.01581894877535,,,,,4629.782,138.20245,2530.784368515,34.824870698,2860.025644302,48.519221861,3089.807987213,64.678060678,-0.34,-0.64,-0.11
J061937-205412,J0619-2054,94.90508333333332,-20.90336111111111,212.0,25.40551121312067,14.0,445.0,50.092414595425524,23.0,567.0,63.23677727398828,28.0,1019.9,35.70000076293945,,,1800.0,60.0,2526.406050194456,257.29008633894085,2834.772726136508,289.69237342141963,2786.539350320273,292.78429475980323,,,,,3565.2175,106.42441,2467.247009277,46.341670645,2804.394483566,65.730330363,3098.235845566,93.08303467200001,-0.6,-0.41,-0.88
J225740-243732,J2257-2437,344.4178333333333,-24.62558333333333,88.0,10.650821564555478,6.0,,,,,,,822.7,24.700000762939453,,,1810.0,70.0,2817.5767003072283,283.41658728342253,3121.4439765154802,314.72820977281555,2917.6652735718594,300.83882332241814,,,,,3512.4688,104.849815,2669.9593067170003,28.295234126,3020.548582077,40.901113731,3106.66179657,74.890366608,-0.85,,
J221438-383544,J2214-3835,333.6607916666666,-38.595722222222214,426.0,47.494841825191926,21.0,708.0,78.97873131419622,35.0,1014.0,113.50312771020894,51.0,1879.3,56.400001525878906,2506.0,75.19999694824219,3500.0,110.0,3612.1938627196314,363.7824566471111,4048.302310770036,408.569660420876,3361.815448811658,344.4691635865744,,,,,,,3235.580205917,42.680004587,3412.2600555420004,54.073925459,3116.80316925,72.015702809,-0.56,-0.61,-0.61
J051906-355506,J0519-3555,79.77570833333333,-35.918527777777776,83.0,9.213576938409968,4.0,126.0,14.413882197381803,7.0,274.0,30.76946538372092,14.0,708.7,21.299999237060547,976.8,29.399999618530273,,,2698.298883969909,282.5716435102755,3474.77053346226,361.3411728031257,3210.0714912514277,344.67469422013596,,,,,,,2435.520648956,76.55332378599999,2793.0264472960002,117.931286539,3120.7618713379998,157.034544164,-0.81,-1.32,-0.5
J070643-412224,J0706-4122,106.67933333333332,-41.37347222222222,258.0,28.890136725187023,13.0,338.0,37.834375903402986,17.0,417.0,46.6892921342785,21.0,,,983.6,29.600000381469727,1420.0,80.0,2658.2096062198607,268.43852964963304,3183.627392967224,322.80449543044705,3285.0617799510264,338.11220646707824,,,,,,,2306.612014771,42.332002263,2836.413383484,53.788273773,3124.2578029630004,82.391813837,-0.43,-0.36,-0.32
J013857-225446,J0138-2254,24.73958333333333,-22.91297222222222,170.0,20.248456731316587,11.0,337.0,38.205889598332874,18.0,488.0,54.38235007794349,24.0,511.9,15.399999618530273,,,1300.0,60.0,2646.232115510428,266.38676373000584,3062.5170756931707,308.66530992403835,3361.8774933919867,342.3096661701111,,,,,4096.9653,122.29747,2378.493785858,30.275182998,2638.405323029,37.858263521000005,3133.159637451,61.185694342,-0.42,-0.63,-0.82
J021813-471802,J0218-4718,34.55416666666666,-47.30069444444444,92.0,9.414881836751857,2.0,219.0,22.707047364199514,6.0,344.0,36.11592446553182,11.0,,,1079.5,32.400001525878906,1700.0,50.74627,2446.103972655493,246.73065025797462,3076.6562243910716,312.09758110326584,3567.8467205297134,366.49011103572786,,,,,,,2320.4882144929998,30.840966675,2919.0154075620003,48.649597078999996,3156.858205795,85.829132734,-0.79,-0.77,-1.03
J061740-303129,J0617-3031,94.41816666666665,-30.524972222222218,90.0,10.295630140987,5.0,158.0,17.709884245810304,8.0,244.0,27.191175038971746,12.0,486.8,14.600000381469727,705.3,21.299999237060547,1220.0,80.0,2509.02232106021,253.87187516982206,2948.6082144800653,299.6559631851454,3016.562587105706,311.63699977498754,,,,,3887.641,116.04899,2282.585859299,37.990510414999996,2660.540342331,52.546714239,3158.8413715359998,75.93787322,-0.64,-0.74,-0.67
J054754-195805,J0547-1958,86.97745833333332,-19.968305555555553,42.0,5.1613951602255765,3.0,93.0,11.06752004741803,6.0,163.0,20.849220608934043,13.0,863.1,30.299999237060547,,,1810.0,54.02985,2822.3298115487355,286.6875869658741,2941.620944504425,301.4240155993914,0.0,0.0,,,,,3977.2615,118.72423,2584.1891765590003,45.801220508,2888.651132584,64.791485185,3192.405462265,90.721544829,-1.15,-0.95,-0.95
J065318-501807,J0653-5018,103.32724999999999,-50.302027777777774,,,3.0,72.0,9.372299611087985,6.0,214.0,22.846443924602358,8.0,,,1027.3,35.20000076293945,1450.0,60.0,2817.8744046500674,283.6850989808248,3718.261434464853,375.45614322765056,4287.2505591159415,436.5558625371117,,,,,,,2000.614404678,33.387631466,2637.143373489,51.060182678,3207.619428635,85.76276301499999,-0.85,-1.85,-0.02
J033939-212927,J0339-2129,54.913374999999995,-21.49086111111111,76.0,11.779643458101777,9.0,,,,,,,514.5,15.399999618530273,,,1510.0,45.074627,2788.8635152394936,281.52477113556614,2953.2080285326383,300.9350974965288,3386.5276103981,348.93451872179304,,,,,3846.1182,114.8095,2680.959701538,37.722980764,3006.855010986,61.344687924000006,3275.064229965,76.66191917200001,-0.72,,
J231905-420648,J2319-4206,349.77466666666663,-42.11358333333333,150.0,16.15549442140351,6.0,,,,,,,,,911.6,36.5,,,4390.047635946042,440.8088981276542,5446.932925957694,547.0437515435023,7813.059024494374,785.6421364614283,,,,,,,1870.026946068,34.405914578,2548.849105835,45.895436752,3307.515859604,90.356715145,-0.58,,
J060749-525744,J0607-5257,91.95508333333332,-52.962222222222216,85.0,9.394147114027968,4.0,85.0,9.394147114027968,4.0,146.0,16.19135571840728,7.0,,,769.1,23.100000381469727,1190.0,40.0,2621.8620140613375,264.3994088403205,3266.8483918437164,330.5125023019706,3611.8291731179165,371.07518615545337,,,,,,,2244.036436081,34.006489331,2877.838373184,52.008351024,3309.7927570340003,80.508666557,-0.7,-0.92,0.0
J234746-422019,J2347-4220,356.94274999999993,-42.33875,68.0,7.889233169326409,4.0,165.0,18.33712082089225,8.0,254.0,28.533489096148056,13.0,,,935.0,28.100000381469727,,,3411.610073416139,342.4848460159648,4002.832562362624,402.6055369764123,4568.698771128656,461.0644192979771,,,,,,,2525.671243668,31.98586566,3103.771686554,41.103244134,3402.473926544,59.779774167,-0.84,-0.73,-1.06
J230240-453357,J2302-4533,345.6668333333333,-45.56602777777777,165.0,18.33712082089225,8.0,194.0,21.82567295640618,10.0,305.0,33.98896879871468,15.0,,,1059.3,31.799999237060547,1620.0,50.0,2998.519720811827,301.304613603895,3440.37984186772,346.5425934453555,3786.1860568154543,384.23796037778806,3700.0,370.0,9000.0,900.0,,,2708.892345428,28.363893211999997,3121.8085289,42.735644189,3426.9318580629997,65.965232207,-0.59,-0.77,-0.19
J222306-345547,J2223-3455,335.7750416666666,-34.92983333333333,283.0,31.573564892168893,14.0,658.0,73.61141215871353,33.0,641.0,71.6436319570693,32.0,849.9,25.5,1101.0,33.099998474121094,1810.0,60.0,2762.535685990351,279.88692364945217,3057.5054009036417,310.89476467976345,3266.103740554497,341.7841728898878,,,,,,,2802.6638031009998,43.004606939,3119.2162036900004,51.908292669000005,3496.799707413,96.937171643,-0.42,0.04,-1.01
J212630-460548,J2126-4605,321.62787499999996,-46.09672222222222,549.0,61.18014383768643,27.0,636.0,71.19662913368863,32.0,686.0,76.5634377493592,34.0,,,1520.0,45.599998474121094,1950.0,58.208958,3093.0259092170636,311.4509920257569,3608.168240026559,364.6952874399453,4195.34044192827,426.9325113935788,,,,,,,2613.539457321,36.819381218,3121.8621730799996,53.802022408,3506.926059723,76.897340198,-0.32,-0.13,-0.18
J220743-534633,J2207-5346,331.9324166666666,-53.77602777777777,1122.0,125.39872407644346,56.0,1415.0,158.31377072131156,71.0,1536.0,171.81955651205718,77.0,,,1799.0,54.0,2550.0,100.0,3237.3266664376624,325.60804302764046,3707.8962107877924,373.96246959277414,4263.404873131351,433.0501364957366,,,,,,,2633.345842361,34.562974925000006,3123.7349510189997,51.274731518,3510.0696086880002,77.636531235,-0.15,-0.14,-0.28
J024448-352307,J0244-3523,41.20020833333333,-35.385305555555554,46.0,5.491812087098393,3.0,102.0,11.359577456930342,5.0,224.0,24.955159787106155,11.0,678.7,20.399999618530273,1108.1,33.400001525878906,1500.0,80.0,2804.1337511095276,285.28213083639014,3142.9979810403006,321.72193181204744,3313.4392149958885,342.9785787442964,,,,,,,2841.375112534,59.658418685,3123.9478588099996,64.954747398,3539.633512497,85.56398169399999,-1.02,-1.34,-0.95
J052200-285608,J0522-2856,80.50325,-28.935666666666663,43.0,5.243090691567332,3.0,61.0,7.887331614684399,5.0,211.0,23.795167576632025,11.0,574.1,17.200000762939453,,,1360.0,60.0,2800.548271394328,283.97629850467297,3388.9125547393774,344.0802332167397,3339.747763570411,344.97551222131546,,,,,4255.524,127.03056,2733.772993088,44.002370891000005,3359.6305847169997,60.951110656,3581.840753555,87.646291397,-0.98,-2.11,-0.42
J061055-223642,J0610-2236,92.73299999999999,-22.61172222222222,67.0,8.360023923410745,5.0,134.0,15.118200951171406,7.0,202.0,22.53974267821175,10.0,555.2,19.5,,,1490.0,60.0,2746.3146164131863,277.8004731922624,3211.5927031471524,326.3705788221509,3514.033673441916,361.4156556944602,,,,,4683.302,139.80006,2691.110134125,38.840520719000004,3082.098960876,60.371132865,3584.5246315,84.49145964899999,-0.8,-0.7,-0.83
J032954-235708,J0329-2357,52.47541666666666,-23.952388888888887,1458.0,174.01907941372406,95.0,1637.0,184.45240578534074,85.0,1454.0,162.69652731389198,73.0,683.1,24.100000381469727,,,1240.0,80.0,2452.4999809024503,248.02509966117256,2927.1215854674056,297.1743909658668,3251.7043304372573,334.3487358870174,,,,,4783.823,142.80069,2478.075265884,35.052587124,2886.610984802,52.466246139999996,3598.607540131,82.380623827,0.29,0.2,-0.14
J045336-513021,J0453-5130,73.40324999999999,-51.50597222222221,85.0,9.394147114027968,4.0,158.0,17.709884245810304,8.0,272.0,30.591502087998233,14.0,,,1035.0,31.100000381469727,1550.0,80.0,2848.78135118412,286.8961414319203,3285.5046763859236,333.17939641003005,4378.786247162672,446.83254755583835,,,,,,,2562.834739685,33.679616769999996,3094.156503677,52.351833526,3607.305526733,95.000072329,-0.8,-0.92,-0.74
J231255-412655,J2312-4126,348.23175,-41.44880555555555,117.0,13.148764200486676,6.0,,,,,,,,,2200.0,66.0,3730.0,170.0,4037.4466365705252,406.0220957370414,6841.707590145204,686.1576920285498,6611.330788963527,665.7811782962405,,,,,,,3653.57375145,41.879261705,3939.45479393,53.998041247,3613.755702972,73.45906501099999,-0.94,,
J043954-251307,J0439-2513,69.97587499999999,-25.218749999999996,75.0,8.077747210701755,3.0,181.0,18.77791255704425,5.0,213.0,21.878985351245156,5.0,484.1,16.799999237060547,,,1260.0,80.0,2738.5973083828053,276.2667106060957,3009.655990768535,304.7486850839409,3307.2263814678136,339.96368364185395,,,,,4629.1196,138.18266,2671.060323715,35.204173745,3060.770750046,45.503955942,3648.413419724,77.003771639,-0.71,-0.28,-1.05
J000413-525458,J0004-5254,1.0582083333333332,-52.916305555555546,65.0,7.158910531638177,3.0,98.0,10.584894897919394,4.0,192.0,20.115665537088255,6.0,,,276.9,10.5,1250.0,240.0,3732.4054661271307,374.98502289260546,4335.706533762241,436.3190073611759,5041.205982511116,509.4907184989373,,,,,,,2136.99221611,35.972182556,2871.567964554,45.465791987,3663.6009216310003,77.19402954600001,-0.46,-1.14,-0.49
J053331-414917,J0533-4149,83.38212499999999,-41.821638888888884,112.0,12.265398485169571,5.0,107.0,12.78632081562167,7.0,186.0,20.66301042926708,9.0,,,1004.5,30.200000762939453,1670.0,60.0,2799.516572906126,282.83877366559113,3263.9922647462927,332.6106531245513,3607.9413846857897,372.74911141443323,,,,,,,2723.865747452,41.848548551,3298.74587059,61.983308675,3673.90704155,100.23819016,-0.7,-0.94,0.05
J023808-502256,J0238-5022,39.537166666666664,-50.38238888888888,43.0,4.742362280551751,2.0,95.0,10.735455276791944,5.0,214.0,24.061587645041215,11.0,,,932.2,28.0,1700.0,50.74627,3069.736522828832,308.1947249129888,3668.0282447168124,369.26321362252094,3988.605152672742,404.56937455001184,,,,,,,2731.005430222,28.712303908,3401.141881943,39.466928817,3743.1204319,63.759993791,-0.98,-1.38,-0.95
J061229-313857,J0612-3138,93.12337499999998,-31.649388888888886,258.0,28.454173683310504,12.0,292.0,32.82742755684643,15.0,312.0,35.063371201297805,16.0,613.1,21.700000762939453,612.7,18.5,1160.0,70.0,2877.096245585042,290.19704965611464,3292.92746839273,334.23077938435796,3728.553599858532,381.0195058694237,,,,,4455.409,132.99728,2560.679197311,41.202776518,3051.421403885,60.87304846,3819.5481300349998,80.901935216,-0.33,-0.11,-0.15
J011539-281712,J0115-2817,18.91558333333333,-28.286861111111108,49.0,5.745432968889291,3.0,158.0,17.709884245810304,8.0,326.0,36.31473530125202,16.0,718.9,21.600000381469727,,,1690.0,90.0,3829.8092689869995,384.5450350354722,3971.042753546166,399.59677570405444,4212.167777959186,426.533382583199,,,,,4931.2754,147.20226,3180.902719498,37.108439455,3534.930944443,46.262501664999995,3820.8143711089997,67.721014415,-1.02,-1.23,-1.4
J224120-371207,J2241-3712,340.3373333333333,-37.20202777777777,67.0,6.992138442565336,2.0,238.0,26.65408036305136,12.0,278.0,31.126194756185665,14.0,590.0,17.700000762939453,848.0,25.5,1560.0,46.56716,2715.4755874493144,275.9380929806085,3538.0012506663156,357.9388729828946,4537.770746847488,460.3519140430287,,,,,,,2491.567373276,47.642830997,3147.451877594,53.97645046700001,3822.6480484010003,64.29783368300001,-0.82,-0.26,-1.51
J040311-503015,J0403-5030,60.798958333333324,-50.50441666666666,82.0,9.123595782365635,4.0,186.0,20.66301042926708,9.0,329.0,36.584286244233326,16.0,,,1306.0,39.20000076293945,2150.0,80.0,3555.132458911865,357.08210657905664,4194.028085458488,421.67323628425544,4331.961843939605,437.953704280133,,,,,,,2966.4537906650003,34.111997994,3629.0569305420004,48.755692295,3849.608898163,66.946020593,-0.88,-0.97,-0.98
J231953-365629,J2319-3656,349.9735416666666,-36.94138888888888,219.0,23.677204226850773,9.0,318.0,35.598314566844316,16.0,473.0,53.040456257464456,24.0,1060.8,31.799999237060547,1660.0,49.900001525878906,2430.0,72.537315,3285.8782085768353,333.4604923500538,3599.2642065592518,365.1713667505545,3885.818882582484,396.49076000666105,5500.0,550.0,8000.0,800.0,,,3274.8003005980004,57.286632056,3597.597837448,64.33096646,3890.591859818,78.140335306,-0.6,-0.68,-0.44
J232940-211345,J2329-2113,352.41737499999994,-21.229166666666664,119.0,13.806158046321215,7.0,,,,,,,675.9,20.299999237060547,,,2050.0,100.0,3530.069114334519,355.5592886771236,3760.3999537895425,379.6137426268749,6166.809938526148,621.157680762931,3600.0,359.99997,7000.0,700.0,5065.2876,151.20262,3089.7822380069997,36.961638833,3475.3274917599997,48.750268509,3923.0890274050003,73.164639602,-0.66,,
J070641-203253,J0706-2032,106.67312499999998,-20.54811111111111,84.0,10.322790320451153,6.0,197.0,22.09275899474758,10.0,293.0,32.916409281694136,15.0,668.0,20.0,,,1840.0,54.925373,3097.2869132271403,314.87835801260906,3614.175237689619,367.34617772048557,3698.8080611247547,384.72844078282316,,,,,5108.8516,152.50302,3069.8196887970003,60.70505148,3605.115175247,67.23807792800001,3933.164596558,104.068608884,-0.79,-0.68,-1.02
J055314-461045,J0553-4610,88.30945833333332,-46.17938888888888,195.0,21.47673159491453,9.0,365.0,40.697051490249265,18.0,560.0,62.609903369994115,28.0,,,1666.0,50.0,2150.0,70.0,3685.3248827676584,369.87011028521357,4248.734144094548,427.74852452670905,4293.849798856241,437.192869721298,,,,,,,3385.0142955779997,31.178562305,4007.7500343320003,53.253230119,3963.813304901,77.36857071600001,-0.68,-0.73,-0.75
J004258-415859,J0042-4158,10.742791666666665,-41.98305555555555,81.0,9.033825324855467,4.0,214.0,24.061587645041215,11.0,389.0,43.292147093901455,19.0,,,1614.0,48.5,2570.0,90.0,3743.9407480999935,377.48311899222296,3742.4668424085153,379.91396122069494,4052.321051134854,416.355098800531,3900.0,390.00003,7000.0,700.0,,,3435.737609863,62.588047333,3765.133142471,81.10733210800001,3975.093841553,101.857321869,-0.95,-1.02,-1.16
J224500-493148,J2245-4931,341.251,-49.53005555555555,97.0,10.91283647820309,5.0,51.0,7.142128534267639,5.0,88.0,10.121264743103996,5.0,,,310.3,9.399999618530273,1480.0,50.0,3252.4043947128466,326.5672954279121,4304.224733956743,432.288053340454,5339.781885101033,537.068847035959,,,,,,,2563.3289814000004,29.375670422,3353.104829788,41.370961172,4004.2114257810003,61.051948587999995,-0.37,-0.93,0.77
J024822-225759,J0248-2257,42.09470833333333,-22.96647222222222,139.0,16.559287424282484,9.0,377.0,42.67657437049043,20.0,492.0,55.187317383616325,25.0,1127.9,33.79999923706055,,,2440.0,80.0,3813.8702800550795,383.3265716202615,4003.872645042344,403.19880045531437,3699.295981628032,377.89045168959683,,,,,3953.0737,118.0022,3704.682826996,39.691803862,3948.2412338259996,46.727302253,4025.3667831420003,73.191487894,-0.79,-0.45,-1.19
J024600-465116,J0246-4651,41.50037499999999,-46.85466666666666,397.0,44.45323385311804,20.0,516.0,57.78027345037405,26.0,677.0,75.75810187696099,34.0,,,1520.0,45.599998474121094,1840.0,60.0,3475.3954550356975,348.51882890121874,4158.430714113112,417.6779999618529,4559.80928064213,459.7193921597373,,,,,,,2985.3925704959997,25.743358796,3686.955690384,41.991361449,4028.609752655,68.98843496900001,-0.43,-0.46,-0.31
J011323-532949,J0113-5329,18.346541666666663,-53.49716666666666,117.0,13.148764200486676,6.0,205.0,22.808989455914087,10.0,314.0,35.241452864489,16.0,,,1060.0,31.799999237060547,2000.0,70.0,3302.6408856348926,332.3879527024708,4518.678465666372,454.81377501698995,4701.3278436459395,476.4881478609587,,,,,,,2936.3744258879997,32.972604983000004,3809.07702446,50.278538919,4031.785964966,77.410796872,-0.7,-0.73,-0.67
J032228-384840,J0322-3848,50.61679166666666,-38.811166666666665,106.0,11.72006825918689,5.0,216.0,24.23963696097778,11.0,362.0,40.42820797413608,18.0,985.1,29.600000381469727,1392.0,41.79999923706055,2340.0,80.0,3575.4420350833175,360.4915790913935,4398.959100059155,445.6856639947298,3824.0827318754973,417.7093567244062,3400.0,340.0,7000.0,700.0,,,3322.3464488980003,49.216669906,3916.232347488,75.291354634,4068.237781525,144.827974915,-0.84,-0.88,-0.85
J054227-485024,J0542-4850,85.61316666666666,-48.84005555555555,101.0,11.269871339105874,5.0,216.0,24.23963696097778,11.0,393.0,44.09637173283081,20.0,,,1553.0,46.599998474121094,2330.0,80.0,3633.9574466448103,364.8119864323858,4132.669031889936,416.5644964060757,4384.671312190847,446.5419241644832,,,,,,,3316.31731987,34.079035516,3867.5978183750003,53.627437627,4086.872577667,95.445435844,-0.87,-1.02,-0.91
J011950-535717,J0119-5357,19.96025,-53.95497222222222,245.0,27.28094573140748,12.0,288.0,32.02249209540069,14.0,384.0,42.84343590329796,19.0,,,1091.0,32.79999923706055,1990.0,70.0,3358.698133192139,337.76395126926053,4440.105518741186,447.06709491214684,4880.9641773728235,494.49417932935836,,,,,,,2937.1242523190003,38.56795062,3881.290435791,50.191101659000005,4234.099388123,79.15817357,-0.48,-0.49,-0.19
J001849-511455,J0018-5114,4.704958333333333,-51.24866666666666,154.0,16.191355718407276,5.0,269.0,27.360738294132343,5.0,403.0,41.08637243661212,8.0,,,1212.0,36.400001525878906,2170.0,64.77612,3455.0301369444915,346.7428825747788,4185.362257548065,420.53870070526716,4679.928138441048,472.50147632160605,,,,,,,3162.686824799,27.276392968,3805.574893951,42.392172042,4239.487171173,70.736087022,-0.66,-0.69,-0.67
J223520-225943,J2235-2259,338.8361666666666,-22.995305555555554,64.0,7.547184905645284,4.0,,,,,,,882.7,31.100000381469727,,,2190.0,100.0,3396.0185035624804,341.39925626787675,3784.905202150415,381.19714011811163,3743.825644897934,384.5632360471566,,,,,5012.1245,149.61566,3282.5686931610003,38.377011659000004,3755.766391754,46.340150828999995,4248.273849487,74.322118489,-0.99,,
J050725-501322,J0507-5013,76.85549999999999,-50.22277777777777,79.0,8.854942122905152,4.0,170.0,19.235384061671343,9.0,287.0,31.932585238279724,14.0,,,1184.0,35.599998474121094,1820.0,60.0,3598.7777270152737,361.7067359031123,4037.837426016653,407.29673636530487,4975.037799379272,503.7871889961409,,,,,,,3073.8863945010003,36.236266477,3703.785896301,54.232801098,4267.971515656,77.12803520300001,-0.86,-0.89,-0.91
J041022-523253,J0410-5232,62.59408333333332,-52.548083333333324,96.0,10.824047302187848,5.0,241.0,26.922295593058184,12.0,428.0,47.674311741230206,21.0,,,1792.0,53.79999923706055,3750.0,170.0,5668.117713577545,567.9049300076404,5504.16877189528,552.3807793467405,5853.857822865715,589.6670441649327,,,,,,,4986.689090729,32.526039735999994,5125.0,47.281814668,4305.850028992,71.364970019,-0.93,-0.98,-1.1
J220005-545542,J2200-5455,330.02099999999996,-54.92858333333333,167.0,18.517289218457435,8.0,98.0,11.490865937778581,6.0,166.0,19.379370474811612,10.0,,,877.8,26.399999618530273,1860.0,300.0,3427.2029850177655,345.74019956989116,4573.113889478704,461.50833917968055,4872.476110723841,495.4405069056475,,,,,,,2843.760728836,51.06151377,3673.4540462490004,67.837859943,4316.388607025,99.778538118,-0.53,-0.9,0.64
J232503-405129,J2325-4051,351.2639583333333,-40.85830555555555,197.0,22.09275899474758,10.0,478.0,53.486820806624884,24.0,749.0,83.54046923497617,37.0,,,2217.0,66.5999984741211,3360.0,320.0,4340.356834205098,436.56616001793503,5031.189495279973,506.4453738153052,4611.72409284825,468.11956614639945,3800.0,380.0,5000.0,500.0,,,4079.452991486,54.300622527,4651.569843292,58.739114601000004,4334.259510039999,73.393590655,-0.77,-0.76,-1.06
J001600-192920,J0016-1929,4.000833333333333,-19.488916666666665,42.0,5.1613951602255765,3.0,68.0,9.068627239003707,6.0,199.0,22.27128195681605,10.0,828.1,24.799999237060547,,,2210.0,110.0,3554.471637552163,358.1697911225458,3943.171550350458,397.850781371122,4308.692182605527,439.0771761568985,,,,,5342.2397,159.46985,3438.5993480680004,45.887480634,3797.971963882,51.939476676,4403.880119324,78.767984787,-1.13,-1.83,-0.57
J231627-472925,J2316-4729,349.1125833333333,-47.49027777777777,89.0,9.757561170702441,4.0,,,,,,,,,1519.0,45.599998474121094,2830.0,84.47761,3851.434065115281,386.1918750880504,4541.277047297694,455.8073006016484,5672.9743605193935,570.0054306948244,,,,,,,3501.777172089,28.966245847,4145.364761353,38.92804343,4428.701400757001,55.708002611,-0.9,,
J000311-544516,J0003-5445,0.7959999999999999,-54.75466666666666,95.0,9.962429422585638,3.0,313.0,31.443441287492693,3.0,552.0,55.92888341456497,9.0,,,1549.0,54.79999923706055,2760.0,130.0,4144.417374871643,416.129945085743,4935.114458721098,496.36412839310333,5531.8676266350685,557.6966871501132,,,,,,,3205.6858539580003,36.806356634,4036.5414619450003,47.292234838,4492.252826690999,74.805340342,-0.89,-0.97,-1.42
J055049-314428,J0550-3144,87.70466666666665,-31.741361111111107,133.0,13.634148304899725,3.0,277.0,28.342371107583787,6.0,448.0,46.130683931630585,11.0,1033.6,36.0,1540.0,46.29999923706055,2300.0,110.0,3794.610007811081,382.4765255435264,4034.0247497384044,407.6344888332647,4549.666321978237,463.7479655608809,,,,,5613.872,167.57826,3649.071216583,48.084922704,3962.6612663270002,53.671329605,4496.733665466,87.526896307,-0.78,-0.82,-0.88
J074332-443405,J0743-4434,115.88658333333332,-44.56813888888888,360.0,39.81205847478876,17.0,347.0,39.09079175458077,18.0,552.0,60.19169377912537,24.0,,,1656.0,49.70000076293945,2130.0,63.582092,3786.0774307704987,381.0388717810073,4443.500166957743,449.1554465197289,4755.196271185069,486.4550710921103,,,,,,,3565.430164337,41.747363175000004,4256.885528564,71.53630347400001,4521.168231964,99.357348054,-0.49,-0.79,0.04
J042354-222400,J0423-2224,65.97599999999998,-22.4,91.0,10.383159442096611,5.0,,,,,,,653.4,19.600000381469727,,,1720.0,70.0,3339.889273934186,335.98041507742613,3973.9022935851813,400.85830584303363,4490.508222604384,454.94280611093524,,,,,5126.689,153.03549,3276.99136734,34.279839864,3815.297842026,51.296312055,4574.87487793,73.902986049,-0.75,,
J233954-331018,J2339-3310,354.97712499999994,-33.17180555555555,494.0,53.67830101633248,21.0,734.0,82.19829681933805,37.0,912.0,102.14421177922908,46.0,1284.3,38.5,1696.0,50.900001525878906,2420.0,80.0,3626.188347655337,364.63796097005604,3826.5236563753547,385.7239373951766,6385.984611783821,642.7990763997185,,,,,5884.28,175.65013,3627.5751590729997,40.11618277,4057.31678009,49.452919873,4615.095615387,79.29681357199999,-0.36,-0.37,-0.47
J025356-414115,J0253-4141,43.486124999999994,-41.68769444444444,54.0,6.177378084592201,3.0,127.0,14.501379244747723,7.0,237.0,27.031278179176066,13.0,,,1221.0,36.70000076293945,2000.0,70.0,3597.8012282786067,360.75783827597485,4337.443604105814,435.5215042549274,4918.715445574681,496.4354450457655,3700.0,370.0,8000.0,800.0,,,3402.4651050569996,26.796846635,4173.394203186,40.702380955,4664.532661438,68.476953186,-0.99,-1.06,-1.02
J011845-410230,J0118-4102,19.688625,-41.04180555555555,172.0,18.969449122207003,8.0,211.0,23.795167576632025,11.0,227.0,26.670020622414224,14.0,,,1020.4,30.700000762939453,1630.0,60.0,0.0,0.0,0.0,0.0,0.0,0.0,5600.0,560.0,8000.0,800.0,,,3001.299142838,33.87462814,4005.478858948,43.678172653000004,4700.5124092099995,70.911653092,-0.57,-0.12,-0.24
J062032-251517,J0620-2515,95.13374999999999,-25.254972222222218,839.0,100.32053628245815,55.0,1120.0,126.1269202034205,58.0,1157.0,129.42368407675622,58.0,1213.2,36.400001525878906,,,1700.0,60.0,3713.1314654421276,373.48444781842994,4467.203652990833,449.84156184500125,4558.364127171042,462.63778261975716,,,,,5959.3105,177.88986,3535.846948624,40.614388153,4211.705684662,52.866303363,4719.480514526001,85.21103364800001,-0.14,-0.06,-0.34
J212128-533727,J2121-5337,320.36674999999997,-53.624333333333325,52.0,6.003332407921454,3.0,133.0,15.029637387508723,7.0,257.0,28.800868042474,13.0,,,1221.0,36.70000076293945,2100.0,110.0,4115.227503154088,414.2827376153753,4974.86936586788,502.5049085929026,6040.241317701107,611.4680816502147,,,,,,,3364.509344101,46.255022211,4052.3428916929997,71.415797724,4724.625587463,99.085126844,-1.01,-1.12,-1.12
J070517-451400,J0705-4514,106.32208333333332,-45.23336111111111,56.0,5.946427498927402,2.0,47.0,5.57584074378026,3.0,63.0,7.462573282722255,4.0,,,999.9,33.599998474121094,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,1977.441310883,37.584803329,3300.1461029049997,65.792510588,4756.775856018,88.45890617500001,-0.92,-0.5,0.21
J002640-491843,J0026-4918,6.668874999999999,-49.31205555555555,55.0,6.264982043070834,3.0,243.0,25.58300216940928,8.0,434.0,45.9190592238125,15.0,,,1595.0,47.900001525878906,2800.0,90.0,4125.064378174482,413.4564052415878,4938.566894848057,495.7401083556256,5090.464507239445,512.8150448151836,,,,,,,3831.530094147,25.506269762,4612.111568451,44.428809148,4759.837150574,63.304296363,-1.07,-0.99,-1.77
J055802-285556,J0558-2855,89.50879166666665,-28.93241666666666,199.0,23.23811524198983,12.0,411.0,46.61770050098996,22.0,665.0,74.23779360945474,33.0,1278.5,38.400001525878906,,,2390.0,80.0,3984.2825834493055,400.56139313843187,4270.420440916437,430.8008804231253,4790.936864867124,487.4213009010152,4800.0,480.00003,10000.0,1000.0,5895.1836,175.97563,3967.601060867,41.445135954,4333.100318909,54.858094013,4774.559020995999,82.65667187700001,-0.7,-0.82,-0.87
J021527-312145,J0215-3121,33.863625,-31.36269444444444,68.0,7.432361670424819,3.0,115.0,12.971121771072847,6.0,291.0,32.73850943460926,15.0,976.2,29.299999237060547,1483.0,44.599998474121094,2730.0,90.0,4436.33826307355,445.2013294892764,5087.996055035906,511.26922498535396,4898.547331637164,495.222007053971,,,,,5614.813,167.60635,4116.703033447,34.655815028,4731.579780579,51.934976761,4815.149784088,69.438708612,-1.01,-1.58,-0.63
J075501-432318,J0755-4323,118.75499999999998,-43.38844444444444,69.0,7.975587752636166,4.0,126.0,14.413882197381803,7.0,241.0,26.922295593058184,12.0,,,1116.0,33.5,2080.0,110.0,3539.479696829411,358.85262188302164,5491.732006343367,555.2339487793347,6064.727730520295,618.330860262586,,,,,,,3418.06101799,59.883539627,4303.926944733,87.39827539599999,4828.290939330999,129.693340085,-0.89,-1.1,-0.72
J034701-290028,J0347-2900,56.75645833333333,-29.007861111111108,73.0,8.324061508662705,4.0,171.0,19.3238194982255,9.0,307.0,34.16855279346786,15.0,921.1,32.5,,,2140.0,70.0,3900.405860163138,392.013974069952,4289.659526624652,432.5877908897076,4565.374980803259,463.4197827818682,,,,,5342.9297,159.49043,3808.248281479,38.999435782999996,4296.88501358,60.306478244,4869.046211243,77.02462978700001,-0.96,-1.0,-1.02
J015143-391013,J0151-3910,27.93133333333333,-39.17052777777777,55.0,6.264982043070834,3.0,224.0,23.468276459936295,7.0,385.0,40.326790102858425,12.0,952.0,33.5,1587.0,47.70000076293945,2420.0,120.0,3997.987451348221,401.6483372000645,4935.562798709991,496.05858757741214,5217.885443734794,526.704986806573,5900.0,590.00006,9000.0,900.0,,,3564.905881882,37.391908899,4526.837348938,49.237404012,4938.408851624,69.26564455299999,-1.08,-0.92,-1.68
J072232-370412,J0722-3704,110.63495833333332,-37.070166666666665,61.0,6.7977937597429365,3.0,209.0,23.61800160894228,11.0,363.0,40.517773877645354,18.0,934.5,32.70000076293945,1261.0,37.900001525878906,2390.0,120.0,3817.7253296172426,386.3703732931063,4276.767687291261,434.2612595228971,5007.480371891387,512.821408474787,,,,,,,3830.104589462,63.157633217000004,4286.508560181,74.45601429,4948.979377747,113.690736585,-1.03,-0.94,-1.47
J062833-211230,J0628-2112,97.13754166666665,-21.20847222222222,69.0,8.521150157109075,5.0,208.0,23.529555881911584,11.0,325.0,36.22499137335991,16.0,1014.9,35.70000076293945,,,2650.0,110.0,4196.512046980846,422.20448352110844,4546.580380170533,459.188776499412,4739.692525267744,483.2401854029511,,,,,6057.502,180.82094,4108.077049255,49.254128272,4482.788562775,68.135285056,5007.1105957029995,98.182343352,-1.02,-0.76,-1.32
J052531-455754,J0525-4557,81.38074999999999,-45.965111111111106,483.0,53.93412648778137,24.0,698.0,78.08354500149183,35.0,845.0,94.36233358708336,42.0,,,2063.0,62.0,2160.0,64.477615,3962.3426238066227,399.8127014781106,5003.304921214064,505.410122929787,5777.319353431433,589.1675523888073,,,,,,,3598.011493683,62.55900632899999,4437.726974487,89.64136869800001,5026.974201202,119.427456089,-0.46,-0.33,-0.44
J231439-215554,J2314-2155,348.6633333333333,-21.931694444444442,69.0,8.521150157109075,5.0,101.0,13.528118864054974,9.0,255.0,28.622543562723422,13.0,793.1,23.799999237060547,,,2240.0,90.0,3914.6359014353347,393.1788123423169,4352.541640163863,438.26007346717813,4634.3380286260235,469.8241005659035,,,,,5647.97,168.59612,3965.6751155849997,37.857412085,4442.925930023,48.701761493,5054.344177245999,82.324960982,-0.93,-1.58,-0.45
J221655-452144,J2216-4521,334.23095833333326,-45.362361111111106,143.0,15.507740002979158,6.0,432.0,48.47927392195556,22.0,665.0,74.23779360945474,33.0,,,2726.0,81.80000305175781,4330.0,129.25372,5587.140102936887,559.7640954453161,6265.722430841268,628.4095482474557,5854.935495333721,589.2365795866922,5100.0,510.0,8000.0,800.0,,,5016.505241394,31.903261204,5479.590892792,51.528561382,5063.980102539001,69.593770824,-0.94,-0.73,-1.32
J025926-394037,J0259-3940,44.86045833333333,-39.677138888888884,71.0,8.149233092751736,4.0,149.0,16.911830178901393,8.0,304.0,33.89926252885157,15.0,984.8,34.5,1552.0,46.599998474121094,2570.0,100.0,4049.8751210179284,406.26231380491015,4676.005445004237,469.5504137166057,5189.707058045831,522.654075028453,2700.0,270.0,8000.0,800.0,,,3794.292211533,29.992420006,4589.030742645,41.579521018,5113.175868988,69.44477861200001,-1.0,-1.21,-0.88
J061333-253038,J0613-2530,93.39012499999998,-25.510777777777776,49.0,5.745432968889291,3.0,135.0,15.20690632574555,7.0,113.0,15.769908052997646,11.0,1030.2,36.5,,,2220.0,66.26866,4147.232151806417,416.42259382450493,4815.36083395344,484.8973351148039,5477.093532967599,553.9975574521627,5500.0,550.0,4000.0,400.0,5987.4487,178.72981,4041.126728058,37.337479455,4545.428752899,58.282091603999994,5119.545459747,83.603505268,-1.15,0.3,-1.21
J013738-243053,J0137-2430,24.40970833333333,-24.51486111111111,1214.0,144.84115437264367,79.0,1411.0,159.32736739179492,74.0,1558.0,174.23443976435888,78.0,1181.2,40.70000076293945,,,2200.0,80.0,4050.6550412741785,406.31669761738266,4860.964248756976,487.8683216634337,5262.130189960097,529.7760308987213,5400.0,540.0,9000.0,900.0,7086.9683,211.5513,3902.770996094,31.63330025,4553.08675766,41.997393036000005,5134.634017944,56.672889694,0.01,-0.17,-0.18
J023137-204021,J0231-2040,37.90420833333333,-20.67261111111111,160.0,19.4164878389476,11.0,212.0,23.88388578100306,11.0,170.0,19.235384061671343,9.0,169.1,5.599999904632568,,,,,4528.346740198102,455.34412900282797,5245.402895234799,527.8854899046875,5772.53589656503,582.9193720168458,,,,,,,3400.376081467,43.294704919,4187.562942505,57.888044173000004,5160.041332245,83.322418396,-0.02,0.38,-0.34
J065716-320333,J0657-3203,104.31862499999998,-32.05916666666666,246.0,26.947356085523495,11.0,452.0,50.71528369239395,23.0,747.0,83.36120200668894,37.0,1487.8,44.599998474121094,2214.0,66.5,3190.0,150.0,4540.994143970723,456.46264893517355,4950.835650629765,498.7351980771094,4855.167919005212,493.7948922884937,6200.0,620.0,9000.0,900.0,3464.5154,152.08543,4418.41173172,51.218731987999995,4929.850578308,64.118162492,5258.091449738,100.084148014,-0.68,-0.85,-0.73
J031150-312955,J0311-3129,47.960249999999995,-31.498777777777775,59.0,6.618912297349165,3.0,105.0,13.200378782444085,8.0,207.0,24.989797918350604,14.0,780.3,27.200000762939453,1049.0,31.600000381469727,2260.0,110.0,4926.530217409057,494.1618284264775,5304.217664862134,532.6525852610455,5717.976869578481,576.6310302131856,,,,,6496.534,193.92639,4055.4895401,40.165712673,4686.025619507001,48.851229448,5287.105560303,78.41573696100001,-0.98,-1.15,-0.69
J010837-285128,J0108-2851,17.158166666666663,-28.858027777777775,61.0,7.294518489934754,4.0,202.0,23.000869548780113,11.0,480.0,53.665631459994955,24.0,1301.8,39.099998474121094,,,3410.0,160.0,6006.424461991797,601.5113596280112,6237.3920400298675,625.0744470417465,5494.21288107228,553.1006425737542,,,,,4592.8726,137.10068,5454.189300537,34.151751252,5732.615947722999,42.130675972,5301.403045654,62.18811677,-1.16,-1.47,-1.43
J050756-384238,J0507-3842,76.98541666666665,-38.71075,111.0,12.174152947946729,5.0,199.0,21.840558600914953,9.0,441.0,49.28295851508917,22.0,1266.6,44.599998474121094,1844.0,55.400001525878906,2570.0,120.0,4247.798311051893,427.1299712416293,5026.286455538233,507.02257500607436,5614.216745806602,567.8845704659985,5800.0,580.00006,5000.0,500.0,,,4065.481185913,45.499933669,4912.744522095,76.889035141,5325.9968757629995,84.01674099799999,-0.92,-1.35,-0.7
J232049-191919,J2320-1919,350.20741666666663,-19.322194444444442,118.0,13.23782459469833,6.0,247.0,27.46069918993324,12.0,376.0,42.12790049361587,19.0,946.5,28.399999618530273,,,2430.0,310.0,4451.238093554688,447.2840226715004,4662.48897350097,469.6560463021917,5209.623366207694,528.1622398262075,,,,,6526.7754,194.82912,4101.149082184001,45.116708035,4695.379257202,55.411794703,5338.33360672,92.676010014,-0.79,-0.71,-0.88
J002022-484708,J0020-4847,5.094458333333333,-48.78558333333333,114.0,12.448293055676348,5.0,193.0,21.736835096213984,10.0,322.0,35.95608432518758,16.0,,,1242.0,37.29999923706055,2390.0,71.343285,4208.467411254309,421.84893485055005,5166.207182816182,518.587027543023,5994.403339946928,603.4904732060849,,,,,,,3790.9262180329997,32.981808853,4769.35005188,46.621150883999995,5388.807296753,68.91947225099999,-0.76,-0.87,-0.63
J230455-343123,J2304-3431,346.23249999999996,-34.52319444444444,66.0,7.249827584156744,3.0,138.0,16.47543626129518,9.0,328.0,36.94374101251795,17.0,1292.1,44.20000076293945,1861.0,55.900001525878906,3160.0,140.0,4458.864539385854,447.74257984965755,5022.47140595101,504.3847997391459,5093.410505565685,514.6227387088207,5700.0,570.0,7000.0,700.0,6107.5093,182.3137,4497.093200683999,43.056272423,5007.265090942,48.274819674,5463.599681854001,79.685704445,-1.13,-1.47,-0.88
J220920-233155,J2209-2331,332.33441666666664,-23.53197222222222,314.0,37.22848371878715,20.0,,,,,,,2003.9,60.099998474121094,,,3780.0,120.0,4948.485432437633,496.43935993807156,5239.242657942687,526.4947460653,4951.589005868701,505.50731244228245,4900.0,490.0,7000.0,700.0,5383.5454,160.70285,5051.145076752,37.932734773,5426.902770995999,47.052509394999994,5499.020576477,101.089043342,-0.7,,
J053426-511312,J0534-5113,83.60966666666666,-51.22016666666666,90.0,10.295630140987,5.0,188.0,20.84322431870847,9.0,344.0,38.371343474004135,17.0,,,1474.0,44.29999923706055,2660.0,130.0,4696.038567041562,471.11882193826267,5873.527865717759,589.2865889043456,6219.951086880739,626.087006390161,,,,,,,4303.154468536,35.492183993,5311.640262604,49.211091355,5559.015750885,72.837507968,-0.89,-1.03,-0.88
J042254-331508,J0422-3315,65.72620833333332,-33.25238888888889,179.0,20.035218990567586,9.0,286.0,31.842738575694145,14.0,427.0,47.58455631820055,21.0,950.5,28.5,1347.0,40.5,2580.0,120.0,4347.401290120577,436.55619446814615,5183.658530034333,521.4119647199424,5175.890277748258,523.0468435376808,,,,,,,4344.642162323,37.697455624,5129.016876221,60.904144095,5587.53490448,78.20324793,-0.63,-0.68,-0.56
J011815-255148,J0118-2551,19.566041666666663,-25.86344444444444,94.0,10.215674231297708,4.0,231.0,24.137315509393336,7.0,440.0,49.193495504995376,22.0,1016.8,30.5,,,2580.0,90.0,4783.217618285977,479.575336460562,5434.713904090198,545.4596237526879,5737.2768798276065,578.2013317361683,5900.0,590.00006,14000.0,1400.0,7210.725,215.24553,4499.474048615,32.205330152,4975.143432617,45.978470924,5588.970661163,69.26236377000001,-0.9,-1.1,-1.07
J235528-451325,J2355-4513,358.8698333333333,-45.22377777777777,176.0,19.76765034089788,9.0,338.0,37.834375903402986,17.0,488.0,54.38235007794349,24.0,,,1537.0,46.20000076293945,2400.0,71.64179,4570.127555000435,458.0977899994038,6289.835547539477,630.2982890598074,6975.598302920149,699.9949046505661,7400.0,740.0,7000.0,700.0,,,4212.400436401001,30.492676262,5115.337848663,38.143045115,5615.905761718999,63.952300691,-0.69,-0.62,-0.78
J030036-341404,J0300-3414,45.150999999999996,-34.23466666666666,100.0,10.770329614269007,4.0,131.0,14.852945835759318,7.0,222.0,24.775794639123085,11.0,665.8,20.0,1038.0,31.200000762939453,1680.0,90.0,4160.722596982349,418.8040121467333,5152.472607307212,519.0628599814486,5717.588534573099,578.1685864873375,4500.0,450.0,8000.0,800.0,6954.291,207.59077,3952.105998993,49.243912592,4724.590778351,65.33796198600001,5618.239879608,75.514505633,-0.72,-0.9,-0.32
J070700-502226,J0707-5022,106.75212499999999,-50.374083333333324,114.0,12.882546332150334,6.0,227.0,23.244139046219804,5.0,386.0,39.87430250173663,10.0,,,1510.0,45.29999923706055,2530.0,110.0,4634.921892479971,464.6983840949659,5631.439922522409,564.9122225040308,6154.355772536755,620.4436771524654,,,,,,,4146.554946899,34.186766406,5137.697219848999,47.230194534,5630.864143372,81.52764996500001,-0.82,-0.9,-0.82
J022733-235456,J0227-2354,36.88970833333333,-23.915722222222218,92.0,10.47091209016674,5.0,254.0,27.679595372765117,11.0,353.0,38.75680585394003,16.0,881.4,26.399999618530273,,,2160.0,110.0,4422.126557941643,444.1128267018767,5342.935572125229,536.8662666486034,5909.098716503191,596.6681130920567,,,,,7114.789,212.38176,4389.3527984620005,37.444045869,4990.992069244,55.603759049000004,5691.772460938,75.040609969,-0.86,-0.56,-1.21
J220156-332103,J2201-3321,330.48504166666663,-33.35091666666666,71.0,7.376313442364012,2.0,139.0,15.139682955729292,6.0,224.0,24.955159787106155,11.0,1291.4,43.900001525878906,2111.0,63.400001525878906,2790.0,130.0,4475.810973447949,450.0226199907722,5148.04096518628,517.59703969937,5950.630182056651,604.753979467109,5600.0,560.0,11000.0,1100.0,6147.439,183.50565,4398.444652557,47.36739626,5134.441375732,53.154671076,5709.979534149,102.62760532,-1.1,-0.81,-0.8
J032128-294046,J0321-2940,50.36987499999999,-29.67958333333333,237.0,28.047994580718246,15.0,586.0,66.29449449237848,31.0,933.0,104.46956494596884,47.0,2061.7,61.900001525878906,,,3720.0,130.0,5625.114407301077,563.715690541926,5566.470787087453,558.4312276496073,5288.944282744258,534.085509004646,6400.0,640.0,7000.0,700.0,4931.931,147.22182,5257.137775421,43.026175048999995,5465.062618256,45.181108128,5722.00012207,75.425783884,-0.82,-0.79,-1.08
J075235-220238,J0752-2202,118.14908333333332,-22.04397222222222,81.0,9.518928511129811,5.0,246.0,28.304769916040655,14.0,415.0,46.51075144523038,21.0,959.7,28.799999237060547,,,,,4185.506011859254,427.33666931550624,4868.683828077068,496.2602085748852,5472.347079273364,562.4903155165376,5600.0,560.0,7000.0,700.0,7242.688,216.19965,4090.1484489440004,81.12335925800001,5066.239356995,94.216904165,5739.241123199,141.069908086,-0.94,-0.89,-1.33
J021947-364315,J0219-3643,34.949749999999995,-36.721083333333326,71.0,7.707788269017255,3.0,118.0,13.23782459469833,6.0,217.0,24.796975622039074,12.0,841.5,29.600000381469727,1317.0,39.599998474121094,2310.0,80.0,4451.951975748213,450.32136063272776,5206.5104016123305,525.4839870191175,5912.390964129503,598.4495383666399,6000.0,600.0,7000.0,700.0,,,3956.362247467,64.842124676,4798.675060272,77.946667857,5783.2903862,85.49945947699999,-0.94,-1.04,-0.61
J234545-240230,J2345-2402,356.43816666666663,-24.041805555555552,115.0,12.971121771072847,6.0,,,,,,,645.1,20.399999618530273,,,1850.0,100.0,4196.43964125953,420.7161618441726,4877.853174968001,489.49129391328927,5726.643188691565,576.711875092672,,,,,7698.479,229.80534,4005.6276321409996,33.715981542,4803.609848022,42.383083611,5808.216094971,67.677887862,-0.65,,
J224703-365746,J2247-3657,341.76587499999994,-36.962888888888884,938.0,112.43860546982964,62.0,1130.0,127.47548783981962,59.0,1062.0,118.69052194678395,53.0,1260.7,37.79999923706055,1705.0,51.20000076293945,2950.0,88.0597,4605.504779325867,463.40699054652225,5338.541747862459,536.4007461283555,5972.430183370928,603.1242702410404,5500.0,550.0,18000.0,1800.0,,,4713.964939117,54.615496389,5302.818775177,51.549525616,5826.191902161,78.076872892,-0.11,0.11,-0.22
J054025-530346,J0540-5303,85.10516666666666,-53.062999999999995,193.0,21.736835096213984,10.0,335.0,37.566607512523674,17.0,493.0,55.27648686376514,25.0,,,1352.0,40.599998474121094,2130.0,80.0,4482.143559180769,450.0381353127368,5402.125018535222,542.5488488035919,6823.24352126757,686.8977972690327,,,,,,,3913.714647293,39.574589861999996,4789.751529694,46.15882354,5841.913223267,78.60556394199999,-0.62,-0.66,-0.66
J064118-355433,J0641-3554,100.32516666666665,-35.909388888888884,208.0,22.285421243494593,8.0,338.0,36.978912909927466,15.0,439.0,48.66425793125793,21.0,927.3,32.70000076293945,1277.0,38.400001525878906,2150.0,240.0,4338.566550720868,438.3894811820585,5262.403589425207,530.9040026401075,5472.197291544,555.5390830060196,5500.0,550.0,9000.0,900.0,,,4381.259441376,65.189808265,5211.037635803,69.595622823,5844.280719757,100.825209806,-0.57,-0.44,-0.58
J015201-294102,J0152-2941,28.00466666666666,-29.684027777777775,47.0,5.57584074378026,3.0,203.0,23.088741845323664,11.0,294.0,36.720021786485916,22.0,1016.6,35.599998474121094,,,2420.0,120.0,0.0,0.0,0.0,0.0,0.0,0.0,8200.0,820.0,12000.0,1200.0,8033.431,239.80391,4855.923652649,56.27140619,5438.269615173,72.53355837,6061.830043793,94.577017034,-1.16,-0.63,-1.75
J053115-303214,J0531-3032,82.81466666666665,-30.537361111111107,107.0,11.810588469674151,5.0,198.0,22.18197466412763,10.0,316.0,35.41976849162061,16.0,768.7,23.100000381469727,1213.0,36.5,2270.0,80.0,4504.890295870104,452.400466193589,5444.674753104928,547.5229778929778,5949.82711089561,600.4510047092595,,,,,7762.611,231.71973,4360.844135284,39.882031936,5264.370918274,53.150471773,6162.2805595400005,86.05007453799999,-0.75,-0.8,-0.73
J051511-493305,J0515-4933,78.79941666666666,-49.55141666666666,60.0,6.708203932499369,3.0,109.0,12.442266674525184,6.0,193.0,21.29530464679949,9.0,,,1557.0,46.79999923706055,2680.0,90.0,5086.371063465424,510.7356283585969,5936.373967953461,597.0189648505166,6565.813756629009,666.3026115887868,,,,,,,4658.174514771,47.671222334,5565.312862396,61.060605173999996,6221.899032593,105.578332606,-1.04,-0.97,-0.71
J045716-402520,J0457-4025,74.31679166666666,-40.42227777777777,103.0,11.44945413545991,5.0,238.0,26.65408036305136,12.0,401.0,44.81082458513791,20.0,3.6,0.699999988079071,1831.0,55.0,2850.0,85.07462,5119.487375498545,513.8621140290237,8997.162926027253,901.5207283448209,10058.814208067837,1009.3918945575442,4500.0,450.0,10000.0,1000.0,,,4762.124061584,49.391020871,5637.016773224001,54.343472403,6223.974227905,79.486637102,-0.92,-0.89,-1.0
J233445-525119,J2334-5251,353.68787499999996,-52.85547222222222,934.0,104.11320761555665,46.0,863.0,96.41934453210104,43.0,701.0,78.35183469453668,35.0,,,1460.0,55.400001525878906,2440.0,120.0,5186.235908185623,520.0870361217657,6440.413215215331,645.8300624765221,7422.56248690411,745.4298446350098,,,,,,,4404.315948486001,37.101924663,5536.680698395,49.838980291,6263.901233673,72.23993693199999,-0.14,0.35,0.09
J232447-271919,J2324-2719,351.1975833333333,-27.322138888888887,139.0,16.559287424282484,9.0,,,,,,,1373.1,48.5,,,3070.0,140.0,5242.344983731244,525.3169041680721,5573.641918597667,559.2932558985187,5601.747404752777,565.4149947371252,5800.0,580.00006,9000.0,900.0,6543.1733,195.3186,5271.647930145,34.580839726,5853.92999649,43.986131004,6283.851623535,78.74902811700001,-0.87,,
J074147-523353,J0741-5233,115.44966666666666,-52.564944444444436,106.0,12.18031198286809,6.0,201.0,22.450167037240504,10.0,354.0,39.71347378409499,18.0,,,1383.0,41.5,3190.0,150.0,5673.984171902546,569.4976351075678,6656.984442228336,669.0435370966704,7650.930525550501,773.1565665038748,,,,,,,4506.705760956,45.562942604999996,5529.934406281,72.934762261,6318.625450134,103.70002714600001,-0.82,-0.96,-0.76
J010346-412025,J0103-4120,15.941749999999997,-41.34030555555555,84.0,9.303762679690406,4.0,217.0,24.32878953010199,11.0,387.0,43.56248385939443,20.0,,,1808.0,54.29999923706055,3050.0,250.0,5221.670650805794,523.4059359383372,6135.895659972342,615.6662474068754,6589.958256585591,662.7650211262068,4400.0,440.0,11000.0,1100.0,,,4827.460289001,34.521874926,5814.835548401,51.443244457,6345.893383025999,70.035391333,-0.98,-0.98,-1.13
J044832-524108,J0448-5241,72.13691666666666,-52.68558333333333,,,2.0,184.0,19.35355264544471,6.0,366.0,38.517009229689684,12.0,,,1931.0,58.0,3450.0,160.0,5764.849487952453,577.7740297541253,6884.942805056092,690.3638623220893,7233.412604338049,728.7065800001426,,,,,,,4978.799819946001,39.109715631,6129.855632782001,51.558275756,6406.135559082,86.710363377,-1.12,-1.17,-1.38
J061635-345617,J0616-3456,94.149875,-34.938222222222215,445.0,48.386465049639654,19.0,949.0,106.34853078439777,48.0,1542.0,172.35614291344538,77.0,2872.3,86.19999694824219,3705.0,111.19999694824219,5290.0,210.0,6322.823429379104,634.5987708268883,6672.040194222629,669.7887210671614,6571.60504542577,662.1013468333639,8700.0,870.0,11000.0,1100.0,,,6137.415409088,50.280987501,6544.1246032710005,59.465841148,6616.127490997,81.69733727500001,-0.71,-0.83,-0.9
J070914-360121,J0709-3601,107.30862499999999,-36.02266666666666,94.0,10.647065323364933,5.0,,,,,,,255.3,8.300000190734863,404.3,17.200000762939453,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,2893.393039703,71.01053086099999,4541.96023941,77.422386394,6633.372783661,103.930881135,-0.38,,
J022342-530142,J0223-5301,35.92604166666666,-53.0283611111111,41.0,4.561797891182818,2.0,110.0,12.529964086141668,6.0,196.0,22.475764725588316,11.0,,,1180.0,35.400001525878906,2260.0,70.0,4975.223542135487,498.61953000076846,6734.303738893007,675.3666791046292,7667.357875799964,770.6346413677193,,,,,,,4322.760105133,34.054593636,5797.052383423,54.972775854,6709.167957306,63.64825225,-1.07,-0.98,-1.18
J041946-395004,J0419-3950,64.94533333333332,-39.834666666666664,142.0,15.831613941730643,7.0,274.0,30.76946538372092,14.0,443.0,49.46200562047601,22.0,1161.4,34.79999923706055,1721.0,51.70000076293945,3100.0,92.537315,5373.140630675034,539.0563353585113,6298.1832379020825,632.6569241408532,7113.811345445664,716.4662907234497,5400.0,540.0,8000.0,800.0,,,4989.988803863999,41.680940842,6094.737052917,59.95168974400001,6935.241222382,80.418721878,-0.8,-0.82,-0.78
J054814-481649,J0548-4816,87.059125,-48.28041666666666,47.0,5.57584074378026,3.0,51.0,5.916924876994806,3.0,142.0,15.831613941730643,7.0,,,1174.0,35.29999923706055,2600.0,77.61194,5313.332035119583,532.5705721909891,6663.377326023236,668.6034724553906,7956.3737163344285,800.250622071839,,,,,,,4832.963943481001,37.729102544,6028.972625732,56.144298637,6997.111797333,92.909368469,-1.03,-1.74,-0.1
J034553-530043,J0345-5300,56.47337499999999,-53.01194444444444,46.0,5.015974481593782,2.0,98.0,11.001818031580054,5.0,202.0,22.53974267821175,10.0,,,1167.0,35.0,2420.0,80.0,5604.704082502546,561.8558134154991,6962.54130165767,698.389314440144,8821.507778165544,886.3193777172567,,,,,,,4750.107765198,41.305233209,6138.432502747,50.611619043000005,7172.834873199,75.783959661,-1.03,-1.23,-0.9
J021046-510101,J0210-5101,32.692874999999994,-51.01702777777777,3287.0,367.34138073459684,164.0,2976.0,332.81640584562535,149.0,3038.0,339.703458916744,152.0,,,3371.0,101.0999984741211,5480.0,163.58209,6680.221839026344,668.7758622427881,7570.025093871361,758.5729140128818,8094.760298915867,812.5958635499085,,,,,,,5764.900207520001,30.573105628,6935.82868576,46.614141939,7204.684257507,74.20320621900001,-0.01,-0.04,0.12
J044017-433308,J0440-4333,70.07158333333332,-43.55233333333333,1947.0,213.25358144706505,87.0,2859.0,297.1528394614462,81.0,3681.0,411.5259530090417,184.0,,,5858.0,175.8000030517578,8120.0,250.0,7923.530134987498,793.2365619663967,8191.319169787528,820.847876478953,7856.254054722978,789.8223646118328,7900.0,790.0,9000.0,900.0,,,7383.99553299,41.371611069000004,7804.116725922,50.675257509000005,7265.909194946001,88.469237672,-0.35,-0.43,-0.46
J002613-200456,J0026-2004,6.5582916666666655,-20.08247222222222,87.0,11.166467659918244,7.0,,,,,,,1173.5,35.20000076293945,,,3430.0,160.0,5942.824073799495,596.128944742949,6739.951499127417,676.5814184288758,7100.503263316911,716.1104617058212,6800.0,680.0,12000.0,1200.0,8792.929,262.4755,5730.01909256,46.766989922,6550.462245940999,58.999684153,7349.698066711,95.40586209099999,-0.99,,
J022925-523226,J0229-5232,37.35633333333333,-52.54058333333332,182.0,20.303694245136768,9.0,278.0,30.68941185490527,13.0,532.0,59.213511971508666,26.0,,,2524.0,75.69999694824219,3920.0,120.0,7278.487146513817,728.7461457948464,9096.510104185483,911.18893751133,9725.848367355813,976.519453906157,,,,,,,5562.768936157,36.656397754000004,6937.254905701,48.133040867,7444.365024567001,98.822239617,-0.84,-1.1,-0.51
J073819-302506,J0738-3025,114.58212499999999,-30.418499999999995,83.0,9.689685237405806,5.0,266.0,29.606755985754333,13.0,501.0,55.99116001655976,25.0,1437.4,43.099998474121094,2053.0,61.70000076293945,3650.0,170.0,6066.929365387991,609.8641219274398,6598.09695175486,663.7454090228141,6785.92050238944,687.0203200515986,6600.0,659.99994,8000.0,800.0,8111.494,242.13416,6024.532794952,61.794847421,6900.590896606001,69.420637265,7509.830951690999,116.093760919,-1.08,-1.08,-1.39
J030456-355654,J0304-3556,46.23341666666666,-35.948499999999996,86.0,9.484724561103501,4.0,,,,,,,1148.2,40.400001525878906,1813.0,54.5,2900.0,100.0,5665.513615658893,569.9963145869576,7126.120397880142,715.6349967039145,7529.287852883237,759.6156736137926,6200.0,620.0,13000.0,1300.0,,,5370.419502258,60.516318669,6615.604400635,66.421692873,7629.117488860999,105.882086705,-0.98,,
J024554-445939,J0245-4459,41.475291666666664,-44.99430555555555,581.0,64.93542946650928,29.0,591.0,66.27827698424272,30.0,688.0,76.74268694800827,34.0,,,1972.0,59.20000076293945,2820.0,90.0,6123.35898729182,612.873454338714,7431.213009931296,743.9606693624314,8734.70993955381,875.4154497566374,7400.0,740.0,11000.0,1100.0,,,5513.547897339,26.103919044,6896.457672119001,36.903748152000006,7790.7409667970005,59.682542312,-0.39,-0.26,-0.02
J221021-454255,J2210-4542,332.588625,-45.71541666666666,75.0,8.5,4.0,137.0,16.39176622576103,9.0,273.0,30.680449801135577,14.0,,,2066.0,62.0,3890.0,116.11941,7338.163676831246,734.9051509300726,9040.403261551233,905.5138484854584,10151.998734637647,1017.3765689416527,6000.0,600.0,15000.0,1500.0,,,5381.675720215,39.000871816,6798.444271088,55.188534276,7887.944221497,70.450217055,-1.06,-1.17,-0.72
J230752-413244,J2307-4132,346.9697083333333,-41.54577777777777,162.0,17.275416058665563,6.0,326.0,33.56724594005293,8.0,557.0,57.19694047761646,13.0,,,2344.0,70.30000305175781,4020.0,180.0,6754.715265169062,676.8441023506673,8172.625793846539,818.6759228087465,9106.41496902254,913.5436779332947,10300.0,1030.0,11000.0,1100.0,,,6180.314064026,41.739960069,7452.255249023,50.955685048999996,8087.236404419001,68.938140678,-0.85,-0.91,-0.83
J043736-295403,J0437-2954,69.40233333333333,-29.90108333333333,564.0,61.29404538778625,24.0,677.0,75.75810187696099,34.0,687.0,76.6530495153324,34.0,1090.7,38.20000076293945,,,2760.0,130.0,6049.4658846402535,606.6348091406911,7439.986579992111,746.8672213953225,7838.019355328204,788.758316811046,4600.0,459.99997,12000.0,1200.0,9700.711,289.57346,5881.517410277999,45.612941793000005,7120.616436005,62.72504579300001,8192.796707153,90.37693145,-0.25,-0.02,-0.22
J225459-391300,J2254-3913,343.74974999999995,-39.21680555555555,56.0,5.946427498927402,2.0,,,,,,,1187.1,41.900001525878906,1885.0,56.599998474121094,3420.0,160.0,6100.824355341424,611.5827180501809,7453.263236456698,747.4602313351,8749.032160600182,877.4488611802747,5600.0,560.0,10000.0,1000.0,,,5757.978916168,41.935261350000005,7104.855060577,55.723926006999996,8198.250770569,77.202653453,-1.16,,
J060554-351808,J0605-3518,91.47541666666666,-35.30230555555555,117.0,12.723600119463045,5.0,283.0,31.573564892168893,14.0,531.0,59.57021067614249,27.0,1337.0,40.099998474121094,1799.0,54.0,2840.0,130.0,6518.459357343848,654.7335771053315,7645.743203314919,768.2645047130338,8542.817614746698,860.9883560951613,6800.0,680.0,15000.0,1500.0,10888.969,325.04382,6084.39540863,61.889435963,7186.406135559,77.643292097,8358.967781067,94.730269361,-0.92,-1.07,-1.05
J063957-274525,J0639-2745,99.98749999999998,-27.75719444444444,43.0,5.243090691567332,3.0,141.0,15.7419820861288,7.0,237.0,26.564826368715458,12.0,1130.3,37.400001525878906,,,3230.0,120.0,6753.96668084067,677.1506896168753,7764.759639993379,779.1843117172516,8965.15273672452,900.8029391721767,6900.0,690.0,9000.0,900.0,10335.475,308.52164,6557.855129242,54.510787497,7514.3780708310005,58.335105612,8443.112373352,89.688076129,-1.24,-0.88,-1.42
J012834-525519,J0128-5255,22.14333333333333,-52.92216666666666,175.0,19.67866865415443,9.0,288.0,32.02249209540069,14.0,471.0,52.8621792967335,24.0,,,1617.0,48.5,3140.0,93.731346,6636.305864400351,664.5669798345615,8519.10039594207,853.2354657387546,9805.874858146255,983.3846767656532,,,,,,,5603.672981262,35.48443628,7473.378658295,50.568772216,8557.458877563,71.93175748,-0.71,-0.84,-0.59
J220113-374654,J2201-3746,330.3074583333333,-37.781749999999995,,,5.0,460.0,47.07440918375928,10.0,536.0,54.92686046006999,12.0,1279.0,43.70000076293945,1927.0,57.900001525878906,4120.0,140.0,0.0,0.0,0.0,0.0,0.0,0.0,8700.0,870.0,21000.0,2100.0,,,5203.999996185,75.319042453,6879.318714142,67.373174105,8582.859039306999,94.941658929,-0.76,-0.26,-1.16
J013115-510136,J0131-5101,22.815249999999995,-51.0268611111111,46.0,5.015974481593782,2.0,163.0,17.369225659193905,6.0,325.0,35.00357124637428,13.0,,,1839.0,55.20000076293945,3720.0,111.04478,7006.092364784593,701.3321412285491,8408.733981514844,842.024076303874,9749.443412879657,976.717156438336,,,,,,,6160.885810852,31.082904045000003,7775.151252747,46.428264047999996,8672.23072052,61.317147161,-1.18,-1.17,-1.51
J061732-363415,J0617-3634,94.38449999999999,-36.57105555555555,174.0,19.15097908724251,8.0,432.0,48.47927392195556,22.0,801.0,89.5321729882616,40.0,2068.4,62.099998474121094,3031.0,91.0,4410.0,200.0,8166.468271594377,819.4742118786818,8613.389332510451,864.9945687967519,8493.597881466989,854.7575014687815,6500.0,650.0,11000.0,1100.0,,,7830.264091492,67.47659056799999,8456.660270691,82.252883177,8705.191612244,92.78567644200001,-0.94,-1.05,-1.08
J215203-282828,J2152-2828,328.01579166666664,-28.474638888888887,368.0,40.966327636242916,18.0,729.0,81.75212535463528,37.0,1202.0,134.34299386272437,60.0,2865.3,86.0,,,5680.0,710.0,7874.900554215002,788.7621475000228,8266.808543059598,828.5203434661255,8524.884262490274,860.9622973105141,8800.0,880.0,13000.0,1300.0,7049.5713,210.43497,7545.2127456670005,43.740676503,8376.194000244,54.978746207,8809.021949768001,125.433289541,-0.78,-0.85,-0.82
J042346-340240,J0423-3402,65.94554166666666,-34.044666666666664,83.0,9.213576938409968,4.0,,,,,,,1262.3,41.900001525878906,1996.0,60.0,3680.0,120.0,6912.134839746124,693.107660575247,8157.386703836783,818.0251345255491,8564.808653293268,860.8132315438537,9900.0,989.99994,21000.0,2100.0,,,6644.126415253,50.041365714,7647.275924683,60.685942002,8972.008705139,80.620051161,-1.03,,
J221600-280330,J2216-2803,334.0005416666666,-28.058361111111108,50.0,5.830951894845301,3.0,,,,,,,353.8,10.600000381469727,,,2540.0,75.82089,6175.441368979682,618.6554415387299,7509.282937175045,752.6857296243876,8628.307089166907,868.3076754162859,,,,,11943.501,356.5224,6024.590969086,38.772432924,7460.244655609,49.071460283,9073.163032532,96.05428710199999,-0.74,,
J010509-381048,J0105-3810,16.287958333333332,-38.180138888888884,53.0,6.090155991434045,3.0,106.0,12.18031198286809,6.0,246.0,27.370787347096908,12.0,1238.7,41.099998474121094,1795.0,53.900001525878906,3870.0,115.522385,7167.008682394439,718.3540682693458,8958.12367208907,897.7092993284713,10346.904696379657,1037.0469945178834,10400.0,1040.0,12000.0,1200.0,,,6256.149768829,47.377635531,8015.370368957999,64.016933218,9250.108718872,69.228744031,-1.19,-1.43,-0.83
J053948-341226,J0539-3412,84.95120833333333,-34.207388888888886,53.0,6.090155991434045,3.0,79.0,9.920181449953423,6.0,182.0,20.766318884193222,10.0,905.8,30.600000381469727,1104.0,33.20000076293945,3000.0,140.0,7036.907512698001,705.5589186639638,8296.439109632018,832.2841412377165,9490.641825138971,952.5965851166063,,,,,,,6374.201774597,50.370306944999996,7794.661045074,67.710498236,9255.441665649,85.65208400099999,-1.08,-1.42,-0.48
J023215-512717,J0232-5127,38.0635,-51.45477777777777,66.0,7.249827584156744,3.0,168.0,18.607525359380812,8.0,330.0,37.12142238654117,17.0,,,1979.0,59.400001525878906,3850.0,114.92537,8246.12614475367,825.329538725909,10062.541480308719,1007.3124234168987,12558.052786803117,1258.3567979624604,,,,,,,6818.648815155,37.700238283000004,8674.152374267998,47.855526112,9305.742263794,85.14010466799999,-1.08,-1.15,-1.11
J021645-474908,J0216-4749,34.18779166666666,-47.81913888888888,93.0,9.7718984849414,3.0,,,,,,,,,1011.3,37.0,,,12752.573291321845,1275.8760042928166,16406.520414935803,1641.7223954322194,18748.768835676623,1877.0443747710312,,,,,,,5035.344600677,38.608335441,7091.458320618,51.816070589,9368.504524230999,98.06352543700001,-0.76,,
J012444-251720,J0124-2517,21.18645833333333,-25.28908333333333,71.0,8.683893136145793,5.0,150.0,18.027756377319946,10.0,370.0,41.593268686170845,19.0,1082.5,32.5,,,3760.0,120.0,8073.878149652165,808.1763618488977,9329.712324437562,934.2777213816395,9849.490373363386,987.6341743249874,9200.0,919.99994,11000.0,1100.0,12812.045,382.44913,7424.762248993,35.166821528,8602.466583251999,56.740642831,9395.047187805,78.169164587,-1.03,-1.54,-0.89
J022217-415938,J0222-4159,35.57470833333333,-41.993916666666664,76.0,8.1706792863262,3.0,157.0,17.6207264322445,8.0,288.0,32.02249209540069,14.0,,,1702.0,51.099998474121094,3460.0,110.0,7272.071924290061,728.1218058356078,9699.988741188914,971.0223961440478,11934.140091191966,1195.3551817415657,8300.0,830.00006,13000.0,1300.0,,,6695.657730103,33.637970032000005,8413.599014282,47.642369119,9503.692626953001,77.121865785,-0.99,-1.03,-0.87
J045550-461558,J0455-4615,73.96162499999998,-46.26627777777777,4157.0,464.3872198930544,207.0,3606.0,403.02898158817317,180.0,2613.0,291.85217148412653,130.0,,,2874.0,86.30000305175781,4250.0,130.0,7689.629881944506,769.7331081101803,8880.613443896786,889.8027513174266,10935.864758161122,1097.3756678052239,13900.0,1390.0,13000.0,1300.0,,,7155.34734726,33.87446289,8476.696014404,52.636669733999994,9534.83581543,89.877113292,0.12,0.55,0.17
J015647-361610,J0156-3616,29.197791666666664,-36.26944444444444,97.0,10.91283647820309,5.0,168.0,19.05885620912231,9.0,452.0,50.71528369239395,23.0,1296.9,38.900001525878906,2035.0,61.099998474121094,3990.0,119.10448,7764.019621029187,778.4049573463857,9081.04144632542,910.081518128346,9865.186169706803,990.1953804429888,,,,,,,7413.953304291,55.679945658,8559.420585631999,57.396931964000004,9615.9324646,82.659981937,-0.98,-1.68,-0.66
J225549-524543,J2255-5245,343.95808333333326,-52.7621111111111,247.0,27.46069918993324,12.0,480.0,53.665631459994955,24.0,992.0,111.08843324126956,50.0,,,3988.0,119.69999694824219,,,12640.24699901278,1264.8311567727878,14924.445402624797,1493.546083061981,16373.285643766885,1639.5651951822751,,,,,,,7938.572883606,48.138159480999995,9367.513656616,53.123232779000006,10043.19190979,77.847650511,-0.89,-1.24,-0.79
J232934-192326,J2329-1923,352.3947083333333,-19.39061111111111,62.0,7.378346698278687,4.0,,,,,,,1404.5,43.599998474121094,,,3930.0,180.0,7566.475700445664,757.9057705035343,8505.35738785287,852.3929847963245,9482.033459564354,951.9104682295899,8700.0,870.0,14000.0,1400.0,13984.915,417.46014,7294.061660767,49.123979505,8632.104873657,65.509728091,10044.421195984,82.10396733600001,-1.18,,
J014127-270606,J0141-2706,25.36333333333333,-27.101777777777773,52.0,6.003332407921454,3.0,151.0,18.111046352985795,10.0,390.0,44.294469180700204,21.0,1566.1,47.0,,,5040.0,150.44775,9184.975764416387,919.2004830530418,10495.940123400274,1050.7266568497573,10884.108969468964,1091.312132406585,11500.0,1150.0,13000.0,1300.0,11897.702,355.1553,8486.416816711,36.840077697999995,9440.492630005,47.159456105,10362.788200378001,85.508088102,-1.29,-1.61,-1.27
J034205-370320,J0342-3703,55.52254166666666,-37.05580555555555,246.0,26.947356085523495,11.0,517.0,54.423248708617166,17.0,830.0,90.07774419910837,35.0,2059.6,72.5,3126.0,93.80000305175781,5030.0,160.0,8560.076087251047,858.7449250258304,10101.115303341172,1013.0847135415229,10768.280033519568,1083.9905109245926,9700.0,969.99994,12000.0,1200.0,,,7767.211914062,68.02320061600001,9367.05493927,82.542112632,10402.347564697,134.88211959900002,-0.81,-0.81,-0.89
J215151-194606,J2151-1946,327.9625,-19.76836111111111,177.0,19.856736892047493,9.0,397.0,44.45323385311804,20.0,711.0,79.69447910614637,36.0,1971.6,59.20000076293945,,,5120.0,152.83582,8518.99353744132,854.5108683514912,9765.024478239893,978.8756381989414,10456.932312725514,1057.0083636941915,7300.0,730.0,11000.0,1100.0,11329.282,338.18753,7461.001873016,61.197862361999995,8714.639663696,78.96457217,10432.304382324,146.268722801,-0.91,-0.99,-0.96
J031757-441416,J0317-4414,49.490249999999996,-44.23799999999999,258.0,28.890136725187023,13.0,449.0,50.44809213439097,23.0,611.0,68.51430507565556,31.0,,,1915.0,57.5,3100.0,120.0,7465.988085802248,747.5616302000507,9490.317860178246,950.2864133325966,11233.88279595247,1126.5225589362778,9200.0,919.99994,16000.0,1600.0,,,6875.283241272,35.824792189,8902.108192444,51.431934547,10475.596427917,78.68343006500001,-0.64,-0.52,-0.66
J221942-275627,J2219-2756,334.927875,-27.940999999999995,89.0,10.208329931972223,5.0,,,,,,,2023.6,60.70000076293945,,,6240.0,186.26865,10875.996035552558,1088.2669356547228,11812.498601420108,1182.2260536559595,11136.735464363335,1117.8271287199718,12800.0,1280.0,8000.0,800.0,6871.2056,205.11061,10046.439170837,39.497755311999995,10991.633415221999,48.943895108999996,10697.468757629,93.565475221,-1.18,,
J062101-450439,J0621-4504,95.25524999999999,-45.077749999999995,145.0,16.101242188104617,7.0,304.0,33.89926252885157,15.0,510.0,57.245087125446844,26.0,,,2028.0,60.900001525878906,3760.0,120.0,8921.515588920178,892.7632739117873,10402.642419623518,1041.534140989808,11339.66076080014,1137.0503297468038,,,,,,,8043.569564819,32.398990236,9706.747055054,51.345388135,10730.488777161,80.859668901,-0.84,-0.88,-0.88
J032836-284145,J0328-2841,52.15295833333332,-28.696055555555553,103.0,11.92015100575492,6.0,185.0,22.051077071199945,12.0,340.0,39.44616584663204,20.0,1449.3,51.0,,,4030.0002,120.298515,8136.87982027405,814.6635195490213,9543.583920389017,955.5728739746723,10484.770552935863,1051.289901796303,8000.0,800.0,13000.0,1300.0,13610.593,406.28635,8038.107872009,41.67182514,9385.956764221,47.961488771000006,11030.161857605,77.17279524499999,-1.0,-1.04,-0.7
J004441-353034,J0044-3530,11.172541666666666,-35.50966666666666,240.0,26.832815729997478,12.0,532.0,59.6593664062903,27.0,991.0,110.55229531764594,49.0,2560.1,76.80000305175781,3808.0,114.30000305175781,5790.0,180.0,9608.124491371893,962.3388112962887,10622.386340209125,1063.9389138597387,10924.665526294164,1095.5098705784192,10200.0,1020.0,20000.0,2000.0,,,9265.507698059,53.769476931,10258.769989014001,61.152396904,11080.47580719,83.78135150099999,-0.9,-1.06,-0.95
J041300-343009,J0413-3430,63.25379166666666,-34.50261111111111,75.0,8.5,4.0,218.0,24.418026128252055,11.0,424.0,47.31553656041533,21.0,1445.3,43.400001525878906,2301.0,69.0999984741211,4350.0,200.0,10527.878708564403,1054.3576704076113,11854.572756478938,1187.4723891937679,12883.679821666768,1291.749086807393,9400.0,939.99994,12000.0,1200.0,11962.29,357.08328,8458.680152893001,55.49796899,9757.84778595,69.212181784,11279.711723328,87.87128461500001,-1.12,-1.13,-1.27
J020340-434950,J0203-4349,30.91979166666666,-43.83080555555555,230.0,24.698178070456937,9.0,569.0,63.86399611674798,29.0,1025.0,114.48689881379441,51.0,,,4245.0,127.4000015258789,6170.0,270.0,10033.941818630703,1003.8675712541957,11623.496925383912,1163.029468319009,12577.836916794211,1259.5388886524188,10800.0,1080.0,15000.0,1500.0,,,9076.234817505,29.363617785,10910.899162292,40.354556639,11409.743309021,68.70306209099999,-0.93,-1.0,-1.08
J222918-405132,J2229-4051,337.3275416666666,-40.858999999999995,254.0,28.533489096148056,13.0,790.0,88.54942122905152,40.0,1128.0,125.9358566890304,56.0,,,4320.0,129.60000610351562,6830.0,790.0,11716.348209912996,1172.8775154715358,13713.0494954712,1372.7085684913964,15268.38125701759,1529.026080105041,10800.0,1080.0,19000.0,1900.0,,,9427.684783936,50.730957634999996,11020.671844482002,67.11844211900001,11783.455848694,79.832865327,-0.9,-0.61,-1.35
J074000-362420,J0740-3624,115.00408333333331,-36.40572222222222,308.0,33.8325287260648,14.0,677.0,75.75810187696099,34.0,1120.0,125.21980673998823,56.0,2749.5,97.0999984741211,4384.0,131.60000610351562,5560.0,700.0,10300.371482920917,1035.5810076384423,11291.160617082674,1133.944355261072,11307.973597902443,1138.6223564658846,,,,,,,9507.222175598,112.497558933,10959.305763245,108.275191366,11793.40171814,133.741859759,-0.83,-0.86,-0.94
J074936-453638,J0749-4536,117.40266666666665,-45.61066666666666,119.0,12.907749610214788,5.0,345.0,35.415392133929565,8.0,656.0,69.85241584941785,24.0,,,3046.0,91.4000015258789,4450.0,140.0,9840.804701719555,985.2901427970005,11695.318332527138,1171.5178520516897,12812.411727135604,1286.675236042919,8200.0,820.0,22000.0,2200.0,,,9145.783424377001,47.394151175000005,10909.260749817,69.107056811,11870.621681213,131.743470837,-1.03,-1.09,-1.27
J060414-315556,J0604-3155,91.06049999999999,-31.93222222222222,356.0,39.891853805006356,18.0,664.0,74.14822991818484,33.0,1202.0,134.34299386272437,60.0,2959.6,104.30000305175781,3568.0,107.0999984741211,6670.0,290.0,10780.614199165173,1079.4474996622384,11556.482984438975,1157.8592834843894,11760.96526271747,1179.6784892789544,10000.0,1000.0,19000.0,1900.0,14285.748,426.44025,10072.76058197,56.307891897,11188.042640685999,65.124759426,11953.021049500001,92.122547512,-0.8,-1.01,-0.74
J000601-423439,J0006-4234,1.5081249999999997,-42.577722222222214,110.0,12.083045973594572,5.0,259.0,29.44163718273833,14.0,532.0,59.6593664062903,27.0,,,2850.0,85.5,5150.0,160.0,9876.755542017961,988.3291100123583,12144.61958661724,1215.5376153097225,13594.973624476612,1360.9661761449092,11900.0,1189.9999,11000.0,1100.0,,,8770.421981812,36.672009837000004,10773.041725159,52.744339983,11972.601890564001,66.56134626800001,-1.04,-1.22,-1.02
J070633-231138,J0706-2311,106.63945833333332,-23.193972222222218,489.0,72.85060054659812,54.0,,,,,,,3592.9,107.80000305175781,,,7370.0,300.0,10660.195494309339,1067.3680994015792,11418.542118374597,1143.5254832726378,11463.662501264791,1149.6731127543908,10600.0,1060.0001,12000.0,1200.0,11484.949,342.8343,10510.038375854,60.946613387999996,11430.18913269,61.23168111,12084.807395935,95.827594425,-0.76,,
J054307-242059,J0543-2420,85.78045833333333,-24.34997222222222,60.0,6.708203932499369,3.0,184.0,20.94182418033348,10.0,351.0,39.44629260146002,18.0,1035.5,36.099998474121094,,,3610.0,110.0,8621.8868613273,863.2772999966925,10291.040731329547,1031.2175539528328,11453.684102021507,1148.1860540055832,9500.0,950.0,18000.0,1800.0,15629.063,466.5392,8374.989509583,43.705372014000005,10040.0390625,70.096450347,12314.556121825999,80.909090526,-1.08,-1.1,-1.34
J234145-350622,J2341-3506,355.4411666666666,-35.10630555555555,86.0,9.484724561103501,4.0,247.0,27.46069918993324,12.0,518.0,57.95895099119721,26.0,1823.2,54.70000076293945,3401.0,102.0999984741211,5670.0,220.0,10164.357343140293,1017.5364511849798,11248.234669209016,1126.070766597303,11886.461196139346,1191.5276405399977,11600.0,1160.0001,15000.0,1500.0,,,10328.825950622999,48.936334189,11569.416999817,50.405442574,12588.934898376,87.770618708,-1.16,-1.26,-1.26
J004733-251717,J0047-2517,11.887833333333331,-25.288249999999998,608.0,67.36200709598846,29.0,1411.0,145.13858894174217,34.0,2190.0,226.04645540242387,56.0,2993.8,113.5,,,6120.0,290.0,17539.78217049201,1754.5106120457729,20247.462024458677,2025.6569937675529,21665.215943083123,2167.920886465816,11900.0,1189.9999,25000.0,2500.0,8412.453,251.11801,8952.993392944,35.542473642,10569.11277771,58.10274536199999,12764.547348022,79.83444910499999,-0.6,-0.75,-1.0
J213750-204231,J2137-2042,324.4584166666666,-20.70875,408.0,48.380161223377506,26.0,,,,,,,3732.1,112.0,,,9760.0,420.0,12274.523045589494,1229.622240694867,13515.716866795494,1353.7705998799233,12122.54821987283,1227.6718499918684,12500.0,1250.0,10000.0,1000.0,10644.046,317.73273,11613.906860351999,82.119884436,12843.892097473,79.099768685,12860.980987549001,175.74168367599998,-0.84,,
J002307-250210,J0023-2502,5.780416666666666,-25.03633333333333,75.0,10.259142264341596,7.0,,,,,,,1226.3,41.599998474121094,,,,,10816.975609954587,1082.4846699464194,12368.749984928221,1238.1410123594878,13170.525421152623,1319.9984151895144,,,,,,,10014.983177185,40.255376243,11419.346809387,59.337354864999995,13110.376358032,73.293629877,-1.06,,
J021902-362607,J0219-3626,34.76174999999999,-36.43527777777777,52.0,6.003332407921454,3.0,,,,,,,690.2,23.899999618530273,1208.0,36.29999923706055,4060.0,140.0,11157.192528910284,1117.7830188651333,13372.828287413267,1339.1016306045065,16146.551789254981,1617.4930016140972,14600.0,1460.0,20000.0,2000.0,,,8739.145278931,68.76061018899999,10806.729316711,77.946667857,13149.560928345,88.724514615,-0.98,,
J230223-371807,J2302-3718,345.5990416666666,-37.302027777777774,261.0,29.158360722098216,13.0,585.0,65.29356783022352,29.0,986.0,110.1043141752402,49.0,2719.8,81.5999984741211,4243.0,127.30000305175781,7470.0,222.98508,11957.64300197778,1197.7761170053113,13897.519175405554,1391.7927550363645,14675.566265018755,1469.919476370041,13600.0,1360.0,15000.0,1500.0,,,10314.608573914,62.46513097,12219.900131226,70.114302722,13227.784156799,85.927807382,-0.89,-0.89,-0.96
J232207-544528,J2322-5445,350.5295833333333,-54.757999999999996,73.0,8.324061508662705,4.0,176.0,19.332873557751316,8.0,412.0,46.24326978058537,21.0,,,2599.0,78.0,5730.0,250.0,11201.625089278703,1121.4176502470775,13423.635130955487,1343.8996564156141,16551.06821453019,1656.9605514734935,,,,,,,9541.19682312,51.117427921,11947.447776794,70.143728279,13279.998779296999,88.482568614,-1.14,-1.45,-1.05
J033848-352212,J0338-3522,54.70224999999999,-35.37002777777777,87.0,9.202716990106781,3.0,228.0,23.5762592452662,6.0,496.0,50.40991965873384,9.0,1305.7,44.400001525878906,2074.0,62.29999923706055,4430.0,140.0,12975.737808406648,1299.0315467512005,15609.189996693227,1562.646141267469,18118.800489587946,1814.3199376289424,12000.0,1200.0,25000.0,2500.0,,,8371.909141541,63.119175151,10345.856666565,74.34066598199999,13294.960021973,95.189596915,-1.03,-1.32,-1.15
J013357-362935,J0133-3629,23.491249999999997,-36.493138888888886,440.0,44.0,0.0,,,,,,,585.3,18.100000381469727,1219.3,41.099998474121094,,,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,6158.9870452879995,75.791539165,9300.652503967,92.17995776,13458.983421326,120.518410291,-0.11,,
J011651-205206,J0116-2052,19.21445833333333,-20.86847222222222,240.0,28.844410203711913,16.0,750.0,84.53401682163222,39.0,1661.0,185.68309023710265,83.0,4091.3,122.69999694824219,,,10640.0,317.61197,14923.002396528127,1493.3087981548397,15682.283112351903,1569.8608409772257,14001.44054882244,1403.9391002334892,15300.0,1530.0,18000.0,1800.0,13010.6455,388.3775,13544.001579285,47.581133531999996,14273.946762085,74.71893534600001,13602.828979491998,86.508594093,-1.07,-1.35,-1.36
J005052-442838,J0050-4428,12.716916666666664,-44.47724999999999,51.0,5.478138369920935,2.0,146.0,16.19135571840728,7.0,330.0,37.12142238654117,17.0,,,2486.0,74.5999984741211,4780.0,150.0,10953.351213986978,1095.9070236486393,13455.722381785818,1346.3124703046622,14879.829034673185,1489.6533605768734,12700.0,1270.0,19000.0,1900.0,,,9720.215797424,32.179164205,12244.765281676999,44.199622898,13691.655158996999,80.528566659,-1.24,-1.39,-1.25
J225647-515840,J2256-5158,344.1981666666666,-51.9778611111111,157.0,16.476953601925327,5.0,415.0,42.464691215173104,9.0,808.0,85.51397546600207,28.0,,,3947.0,118.4000015258789,7200.0,214.92537,12301.740690325658,1231.0673295087354,15022.136193895818,1503.475683085281,17234.606932740084,1725.38964705198,,,,,,,10426.362991333,46.162384971,12518.404960631999,72.25043343499999,13695.381164551,99.942028509,-1.03,-1.13,-1.16
J045608-215909,J0456-2159,74.03729166666666,-21.985833333333332,256.0,30.73044093403152,17.0,,,,,,,445.8,15.399999618530273,,,4930.0,150.0,11087.164093654266,1110.0110925914125,12561.59409705256,1258.0264704929557,13882.411230626365,1391.378443655975,11600.0,1160.0001,16000.0,1600.0,19656.578,586.7635,9843.84727478,51.453632683,11520.113945006999,61.133158206000004,13736.431121825999,94.00703785099999,-0.21,,
J022502-231248,J0225-2312,36.26166666666666,-23.21347222222222,483.0,54.386487292341286,25.0,895.0,92.92604586443997,25.0,998.0,102.41601437275327,23.0,2095.8,73.4000015258789,,,5440.0,162.38806,11076.730591796411,1108.5050155860379,12870.50117849195,1288.2559219442023,14362.734050454828,1438.4423748880015,13400.0,1339.9999,21000.0,2100.0,16614.97,495.9693,10769.32144165,48.651590956,12354.647636414,53.631780706,14191.709518433001,83.64390197899999,-0.56,-0.19,-0.74
J213101-203656,J2131-2036,322.75608333333327,-20.615555555555552,109.0,12.442266674525184,6.0,304.0,33.89926252885157,15.0,583.0,65.1144377231348,29.0,2068.2,62.0,,,6150.0,270.0,11194.075122039912,1122.4576571749753,12848.602985695872,1287.4835158589253,14653.42132121623,1484.4431954953702,11200.0,1120.0,22000.0,2200.0,19072.156,569.3181,10523.429870605,88.56360068400001,12779.4713974,86.16612818600001,15081.285476685,234.09192240599998,-1.12,-1.11,-1.22
J060633-202201,J0606-2022,91.640875,-20.367194444444443,212.0,23.44013651837378,10.0,583.0,60.72800013173495,17.0,1069.0,112.48382105885273,35.0,2918.7,87.5999984741211,,,7390.0,220.59702,13150.154977525037,1316.7354442962717,14762.12456552256,1478.5590833993856,16104.951745124894,1614.5337488686425,8500.0,850.0,21000.0,2100.0,16955.951,506.1478,12100.919723511,54.858761227,13975.539207458001,78.335877652,15403.637886047,110.069192761,-0.99,-1.03,-1.21
J003508-200359,J0035-2003,8.786666666666665,-20.066444444444443,87.0,10.568348972285122,6.0,282.0,31.941195970094796,15.0,560.0,62.609903369994115,28.0,1957.1,58.70000076293945,,,6870.0,750.0,13200.394708176313,1321.08362685554,14985.696220955182,1499.7590354353786,16262.72857520668,1628.727883731894,15200.0,1520.0,25000.0,2500.0,17819.844,531.9356,12358.057975769001,50.255479543999996,14102.18334198,64.521820297,16094.51675415,88.630912885,-1.18,-1.17,-1.4
J003826-385948,J0038-3859,9.612416666666665,-38.99677777777777,96.0,10.824047302187848,5.0,134.0,15.118200951171406,7.0,336.0,37.65580964472813,17.0,1630.6,48.900001525878906,2613.0,78.4000015258789,5800.0,173.13432,11646.38972547098,1165.8321691838605,16015.744848694674,1602.6658515888364,17801.614072971868,1782.1804657618245,13700.0,1370.0,20000.0,2000.0,,,10927.743911743,62.861390674,14037.365913391,61.0224953,16460.704803467,88.354112019,-1.07,-1.56,-0.4
J041604-205629,J0416-2056,64.01783333333333,-20.941388888888888,907.0,135.74789132800552,101.0,,,,,,,2778.2,83.30000305175781,,,7300.0,217.91045,12636.750853895257,1264.9865552998215,15092.50356781734,1510.794341266877,16293.680062993059,1632.2617579881846,11900.0,1189.9999,25000.0,2500.0,18153.406,541.8927,12682.235717773001,55.920939021,14352.051734924,65.027666572,16775.207519531003,105.33120238800001,-0.42,,
J232634-402717,J2326-4027,351.6420833333333,-40.45491666666666,183.0,20.39338127922881,9.0,529.0,59.392002828663735,27.0,1086.0,121.28462392240824,54.0,,,5243.0,157.3000030517578,9280.0,400.0,14630.306802126343,1464.074377217325,17441.223668082454,1745.1756834154805,19564.879509775536,1958.174820789131,17100.0,1710.0,26000.0,2600.0,,,12918.573379517,57.30037417,15510.361671448001,56.078576427,16864.742279053,80.78061805099999,-1.07,-1.22,-1.27
J053612-494430,J0536-4944,84.05245833333332,-49.741749999999996,83.0,8.825531145489206,3.0,270.0,28.160255680657446,8.0,580.0,59.665735560705194,14.0,,,3664.0,110.0,6690.0,199.70149,13722.66494669423,1372.709219283587,16558.19696436028,1656.5821498500322,19293.318432735196,1930.9009616970106,,,,,,,12149.524688721,33.003246937,15206.728935242,47.831098363,17072.166442871003,78.985052553,-1.21,-1.3,-1.41
J062143-524132,J0621-5241,95.43087499999999,-52.69230555555555,266.0,28.081310510729374,9.0,442.0,45.548216210956056,11.0,928.0,93.70613640525364,13.0,,,2783.0,102.9000015258789,6880.0,300.0,17405.71108480932,1741.2640174507987,22256.82794764736,2226.753407434905,25345.759786724753,2537.149507000224,,,,,,,10786.620140076,48.737436726999995,14438.003540039,65.35341590899999,17900.52986145,105.351196385,-0.75,-1.26,-0.61
J015033-293256,J0150-2932,27.640749999999997,-29.548888888888886,51.0,5.916924876994806,3.0,79.0,10.555093557141026,7.0,234.0,28.923346970916075,17.0,1693.9,55.79999923706055,,,7040.0,310.0,16988.588565453,1699.4965377085425,20146.309580107507,2015.7424774420708,21854.28501108156,2187.4148596238097,17600.0,1760.0,36000.0,3600.0,17405.81,519.5764,11399.847984314001,57.124693263,14305.554389954,72.53355837,18087.396621704,94.577017034,-1.33,-1.85,-0.52
J073747-381303,J0737-3813,114.44824999999999,-38.21766666666666,,,5.0,478.0,48.83482364051293,10.0,896.0,93.57969865307327,27.0,2436.5,85.0999984741211,3722.0,111.69999694824219,7300.0,320.0,14365.926386676574,1438.8874895424312,17320.077335841237,1734.7711335454653,20125.193885381417,2017.127022437081,14000.0,1400.0,27000.0,2700.0,,,12599.705696105999,67.088985148,15560.1978302,93.580704765,18399.293899536002,133.809679175,-1.02,-1.07,-1.26
J034630-342246,J0346-3422,56.627333333333326,-34.37947222222222,102.0,10.95627673984187,4.0,,,,,,,1724.5,52.900001525878906,1789.4,57.20000076293945,,,19868.319914033706,1988.0185165887247,23286.391974633003,2329.8722335434336,25019.655877241443,2503.984050274815,,,,,,,10755.912780761999,73.753512513,14217.04864502,72.41241840800001,18434.446334838998,100.397452855,-1.07,,
J002549-260212,J0025-2602,6.454916666666666,-26.036861111111108,984.0,116.30374026659676,62.0,,,,,,,8753.3,262.6000061035156,,,17000.0,510.0,21044.73343383004,2105.124688907028,21400.936677460893,2140.899761514295,18861.423105525926,1888.3926128369467,20800.0,2080.0,22000.0,2200.0,12248.632,365.63077,20970.724105835,48.392199226,21000.267028808998,59.893707154,19593.809127808,95.018309947,-0.83,,
J005213-430628,J0052-4306,13.057916666666666,-43.10802777777777,194.0,20.306649157357302,6.0,522.0,54.312429516640115,15.0,979.0,102.10489704220852,29.0,,,3631.0,109.0,8069.9995,250.0,15526.588249199893,1553.258620850486,18957.460586886555,1896.6036741288754,21751.798131009036,2176.869391707351,19500.0,1950.0,24000.0,2400.0,,,14202.700614929001,38.927823825,17806.365966797,60.778849534,19794.647216797,96.47399441600001,-0.93,-1.07,-1.18
J222702-523327,J2227-5233,336.7620416666666,-52.55763888888888,110.0,12.083045973594572,5.0,376.0,41.26451259859979,17.0,732.0,81.57352511691523,36.0,,,4252.0,127.5999984741211,8830.0,380.0,17189.123229279605,1720.0952850490994,21473.64942055985,2148.4305818809867,25262.312234687008,2528.0135084158383,,,,,,,13777.346611023,54.02998941,17607.47718811,70.58736107499999,20172.273635864,103.76240271200001,-1.17,-1.13,-1.47
J215407-515023,J2154-5150,328.53254166666665,-51.839833333333324,224.0,24.530796970339143,10.0,657.0,69.60955394196978,23.0,1218.0,128.20000000000002,40.0,,,5260.0,157.8000030517578,10080.0,300.8955,18554.76363994395,1856.3834461759814,23852.502225962595,2386.313816134332,26550.205872861112,2656.6494861458063,,,,,,,14466.198921204,63.869138850999995,18068.412780762,80.586576865,20375.726699829,102.345446946,-1.01,-1.05,-1.28
J045523-203409,J0455-2034,73.84758333333332,-20.569388888888888,331.0,34.57759390125346,10.0,,,,,,,4586.1,159.5,,,11250.0,335.8209,17876.247020192703,1788.6577901348219,20553.761022527055,2056.7650379060633,21327.204909924738,2135.3892845991377,19600.0,1960.0,27000.0,2700.0,25889.799,772.82983,16402.446746826,62.661043025999994,18667.692184448002,75.441235506,20995.378494263,114.562242866,-1.0,,
J071147-204321,J0711-2043,107.94749999999999,-20.72258333333333,73.0,8.84816365128946,5.0,195.0,24.005207768315607,14.0,464.0,52.70635635291061,25.0,2056.0,70.5999984741211,,,7520.0,224.4776,15492.1468193473,1551.24562649291,18466.268931100436,1848.456522088898,20638.237869061322,2067.31837645046,16500.0,1650.0,29000.0,2900.0,27944.62,834.1677,15213.8671875,74.791877533,17915.69519043,75.231626769,21043.947219849,114.466082052,-1.26,-1.47,-1.17
J042908-534940,J0429-5349,67.28433333333332,-53.827833333333324,145.0,15.041608956491324,4.0,244.0,25.126878039263058,6.0,782.0,78.83679344062645,10.0,,,2859.0,116.4000015258789,7900.0,350.0,28564.930910570012,2857.245603591244,35423.53172027934,3543.200714288371,41032.585918499615,4105.138959304864,,,,,,,12311.636924744,64.152224088,16863.048553467,65.194118119,21127.550125121998,107.679629596,-0.95,-1.98,-0.62
J214333-431221,J2143-4312,325.88808333333327,-43.20605555555555,106.0,11.72006825918689,5.0,,,,,,,,,3071.0,92.19999694824219,9180.0,280.0,17430.393786960565,1744.1023503040262,22208.35492644432,2222.211960512099,26386.145202949185,2640.252085439102,21300.0,2129.9998,32000.0,3200.0,,,14627.396583557,62.708773515,18588.886260986,87.406065184,21973.150253296,92.820007754,-1.07,,
J054922-405107,J0549-4051,87.34495833333332,-40.85194444444444,125.0,13.865424623862047,6.0,272.0,30.591502087998233,14.0,689.0,76.83234995755369,34.0,,,3521.0,105.69999694824219,8240.0,245.97014,17201.26303384033,1720.735273695192,20298.150172040303,2031.0006643718166,23854.02950750457,2387.5848613521366,16000.0,1600.0,28000.0,2800.0,,,15189.480781555,41.79864786500001,18985.347747803,66.37874662899999,22019.645690918,104.706782139,-1.06,-1.58,-0.93
J062706-352916,J0627-3529,96.77804166666665,-35.48777777777777,688.0,74.6621724837953,29.0,962.0,107.51018556397342,48.0,1301.0,145.43386813256396,65.0,2371.5,90.9000015258789,4592.0,149.8000030517578,7830.0,233.73134,18886.37377380297,1890.5325241084124,21994.055250924375,2201.5339997388082,24201.17801399843,2422.616288063011,21700.0,2170.0,33000.0,3300.0,,,15258.522987366,89.835313688,18573.608398438002,75.82547326699999,22303.558349608997,111.08160839,-0.47,-0.51,-0.4
J002430-292853,J0024-2928,6.125208333333332,-29.481638888888885,126.0,14.92514656544451,8.0,,,,,,,2922.8,95.0,,,7830.0,340.0,16684.96148638487,1669.0924071031798,19399.645049283772,1940.5541418309201,21774.43912533083,2178.913214585661,18400.0,1839.9999,29000.0,2900.0,22970.225,685.67834,17053.253173828,44.003059469,19616.544723511,52.274470015,22937.433242798,78.54101426300001,-1.19,,
J074942-441227,J0749-4412,117.42649999999999,-44.20766666666666,83.0,9.213576938409968,4.0,226.0,26.584958153060914,14.0,491.0,54.651715435107796,24.0,,,4526.0,135.8000030517578,7970.0,237.91043,17968.880022964415,1797.9111767406944,21661.853538862008,2168.4560334307885,25700.566841715296,2573.495682341748,22000.0,2200.0,26000.0,2600.0,,,16463.150024413997,55.141802451,20320.039749146003,105.08791632,23011.169433593997,129.923354355,-1.28,-1.32,-1.19
J035145-274311,J0351-2743,57.93787499999999,-27.71983333333333,122.0,14.589036979869508,8.0,,,,,,,1227.7,43.099998474121094,,,,,30501.191296773766,3050.735156513942,36388.254732855334,3639.7579441992693,40212.00161466334,4022.5788334573904,,,,,5776.3384,172.42801,13394.753456116,49.966180286000004,17654.451370239,62.576096156000006,23841.472625732,101.479068039,-0.87,,
J071717-250447,J0717-2504,109.32179166666666,-25.079777777777775,267.0,31.652646018934973,17.0,,,,,,,4374.3,149.3000030517578,,,10580.0,315.8209,19034.307879053904,1904.8392882647997,21454.337704205824,2147.203988243509,22676.371635569998,2270.269613746472,21500.0,2150.0,29000.0,2900.0,25901.68,773.18445,19439.538955688,58.156988829,22260.75553894,79.406710133,24286.327362061,107.417794799,-1.06,,
J004208-441359,J0042-4413,10.537041666666665,-44.23322222222222,233.0,25.35527558517162,10.0,665.0,71.77220910631078,27.0,1243.0,134.73859877555506,52.0,,,5861.0,175.8000030517578,10230.0,310.0,20552.552644013456,2055.8569971180686,24529.440099437827,2453.7176665841866,26914.186401730167,2692.572755500981,21500.0,2150.0,26000.0,2600.0,,,18489.454269408998,43.333634528,22709.733963013,54.574503518,24568.683624268,76.816128855,-1.03,-1.06,-1.25
J062648-543214,J0626-5432,96.70379166666666,-54.53722222222221,106.0,11.016351483136331,3.0,336.0,33.96998675301479,5.0,773.0,78.38552162229962,13.0,,,1149.0,45.0,7580.0,330.0,25461.32070997408,2547.0097411381453,33930.96052664288,3394.175475288666,39741.99577875376,3976.69542223767,,,,,,,14575.529098511,66.178140656,19998.176574707,102.716992845,24807.949066162,127.770249917,-0.76,-1.42,-1.38
J020012-305326,J0200-3053,30.05083333333333,-30.89055555555555,181.0,19.406442229321687,7.0,,,,,,,3751.6,130.0,5597.0,168.0,10310.0,450.0,19742.040939449646,1974.924776034922,22571.710711901545,2258.1258500050726,27005.757953559838,2702.069507718274,24700.0,2470.0,38000.0,3800.0,32677.695,975.4536,19350.339889526,55.242678240000004,22137.111663818,56.291189385,25259.05418396,95.339506324,-1.15,,
J023744-193235,J0237-1932,39.436166666666665,-19.543249999999997,180.0,20.591260281974,10.0,940.0,96.317184344228,21.0,1558.0,159.46673634335156,34.0,4615.8,153.10000610351562,,,13270.0,396.11942,23975.80576368766,2398.743744249565,28567.16203158617,2857.6944306136297,30189.48483357988,3021.086717605025,25500.0,2550.0,41000.0,4100.0,34084.34,1017.44293,23590.099334717,65.54676488199999,27175.729751586998,65.12978324000001,31419.689178467,116.375598947,-1.23,-0.86,-1.97
J225304-405748,J2253-4057,343.26712499999996,-40.96352777777777,212.0,22.659214461229677,8.0,889.0,91.12195125215439,20.0,1347.0,142.33794293862758,46.0,,,7302.0,219.10000610351562,13930.0,600.0,27015.644209151797,2702.783155574538,33625.38813368042,3363.9820344900468,39403.525429623165,3942.16146956242,27800.0,2780.0,47000.0,4700.0,,,23212.085723877,64.302510801,28299.047470093,111.360022032,32329.486846924,116.675022856,-1.13,-0.71,-1.71
J233425-412530,J2334-4125,353.6062083333333,-41.42516666666666,251.0,27.018697229881386,10.0,782.0,81.23570643504002,22.0,1585.0,165.90132609476032,49.0,,,8734.0,262.0,15920.0,690.0,29154.498831781708,2916.670025275071,35021.154991661424,3503.2085894471807,39978.97002863961,3999.6408797222457,31600.0,3160.0,51000.0,5100.0,,,26572.486877441002,66.84548008,32309.448242188,91.321850771,35945.949554442996,109.91594733699999,-1.13,-1.2,-1.36
J044436-280914,J0444-2809,71.15004166666665,-28.154027777777774,221.0,24.25716389028198,10.0,1431.0,144.355845049655,19.0,2245.0,229.16424241141985,46.0,3262.9,108.0,,,,,43644.88487617833,4365.573977770882,49613.003111948376,4962.408013307489,53808.57738460706,5382.602319336065,,,,,,,35173.446655272994,104.171561627,42329.319000243995,119.25413796299999,50676.044464111,129.317525209,-1.02,-0.77,-2.23
J062620-534151,J0626-5341,96.58574999999999,-53.6976111111111,253.0,25.61425384429537,4.0,,,,,,,,,3097.0,105.19999694824219,20250.0,2520.0,55423.13271535945,5542.84957412508,71149.81757773939,7115.75737668138,87775.4810203,8779.25866470966,,,,,,,32569.0574646,77.737078854,46705.24597168,89.340260284,62183.353424072004,154.554676191,-0.8,,
J052257-362730,J0522-3627,80.74141666666665,-36.45844444444444,3909.0,420.87861670557703,156.0,6566.0,700.4709558575573,244.0,9066.0,968.9621045221531,342.0,5716.2,201.6999969482422,22653.0,679.5999755859375,36080.0,1560.0,62869.75435465917,6289.0283075756015,73203.53005838585,7322.0899781898715,76571.51891958597,7658.964165755695,72000.0,7200.0,99000.0,9900.0,,,60298.118591309,193.108860649,68702.69012451201,142.403321947,77510.749816895,181.29787359099998,-0.14,-0.55,-0.62


==> anc/AT20G-MWACS_catalogue_statFits.csv <==
AT20G_2,alpha120_180,e_alpha120_180,redChiSq120_180,alpha180M_1G,e_alpha180M_1G,redChiSq180M_1G,fluxRefLin,e_fluxRefLin,alphaLin,e_alphaLin,chiSqLin,redChiSqLin,AICcLin,fluxRefQuad,e_fluxRefQuad,alphaQuad,e_alphaQuad,phiQuad,e_phiQuad,chiSqQuad,redChiSqQuad,AICcQuad,freq_turn,e_freq_turn,fluxRefFit,e_fluxRefFit,alphaFit,e_alphaFit,phiFit,e_phiFit,chiSqFit,e_chiSqFit,redChiSqFit,e_redChiSqFit,numData,fitClass,fitClassInt,fitQual,fitQualInt
J214056-280500,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06539,0.01789,0.09863,0.12961,494.24722,Infinity,0.0,0.11742,0.02598,0.19883,0.1701,-0.28757,0.15035,28.66902,Infinity,0.0,2.21667,0.86269,0.06539,0.01789,0.09863,0.12961,0.0,0.0,494.24722,369.91483,Infinity,,2.0,Li,1,px-,1
J213837-243954,0.0,0.0,Infinity,0.0,0.0,Infinity,0.14935,0.0436,0.54401,0.1495,963.73649,481.86824,0.0,0.31218,0.05371,0.64784,0.17515,-0.43325,0.13322,33.41058,33.41058,0.0,5.59323,1.50712,0.31218,0.05371,0.64784,0.17515,-0.43325,0.13322,33.41058,58.02997,33.41058,58.02997,4.0,Pf,-3,g--,0
J043635-543631,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06563,0.01778,0.19464,0.13877,2278.98347,1139.49173,0.0,0.24561,0.03298,0.39825,0.17999,-0.77379,0.17331,42.63497,42.63497,0.0,1.80857,0.2532,0.24561,0.03298,0.39825,0.17999,-0.77379,0.17331,42.63497,48.42019,42.63497,48.42019,4.0,Pf,-3,g--,0
J070949-381152,0.0,0.0,Infinity,0.0,0.0,Infinity,0.02514,0.00632,-0.07951,0.13164,374.76526,187.38263,0.0,0.00456,9.0E-4,-0.31221,0.15899,1.04155,0.13463,28.09579,28.09579,0.0,1.41214,0.19645,0.00456,9.0E-4,-0.31221,0.15899,1.04155,0.13463,28.09579,4.07473,28.09579,4.07473,4.0,Uf,3,g--,0
J045558-530239,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05671,0.0136,0.18852,0.13482,262.60264,131.30132,0.0,0.10028,0.01476,0.27744,0.17319,-0.33325,0.16304,20.13976,20.13976,0.0,2.60769,0.59469,0.10028,0.01476,0.27744,0.17319,-0.33325,0.16304,20.13976,28.18875,20.13976,28.18875,4.0,Pf,-3,g--,0
J212113-370308,0.0,0.0,Infinity,0.18961,0.08398,Infinity,0.14853,0.04151,0.79333,0.15485,1252.24887,417.41629,1262.24887,0.27748,0.03226,0.899,0.19219,-0.41527,0.1599,110.29243,55.14621,140.29243,12.09009,6.61129,0.27748,0.03226,0.899,0.19219,-0.41527,0.1599,110.29243,92.36307,55.14621,46.18154,5.0,Pf,-3,pxt,3
J073816-332212,0.0,0.0,Infinity,0.75117,0.08416,Infinity,0.17544,0.04027,0.34437,0.13761,3216.5759,1072.19197,3226.5759,0.61485,0.06878,0.5536,0.16997,-0.87006,0.13471,61.22777,30.61389,91.22777,2.08035,0.23551,0.61485,0.06878,0.5536,0.16997,-0.87006,0.13471,61.22777,49.91846,30.61389,24.95923,5.0,Pf,-3,g--,0
J071046-203324,0.0,0.0,Infinity,0.0,0.0,Infinity,0.14383,0.02897,0.04516,0.10869,25.42595,12.71298,0.0,0.19973,0.0181,0.08808,0.13694,-0.19669,0.13841,126.83004,126.83004,0.0,1.67456,0.78718,0.14383,0.02897,0.04516,0.10869,0.0,0.0,25.42595,31.66894,12.71298,15.83447,4.0,Li,1,g--,0
J004030-322519,0.0,0.0,Infinity,-0.42355,0.08801,Infinity,0.08378,0.01883,0.41085,0.13147,352.92779,117.6426,362.92779,0.12555,0.01145,0.47825,0.16065,-0.26455,0.14041,120.56076,60.28038,150.56076,8.01455,5.2313,0.12555,0.01145,0.47825,0.16065,-0.26455,0.14041,120.56076,47.7227,60.28038,23.86135,5.0,Pf,-3,pxt,3
J214605-293511,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08709,0.02184,0.32564,0.13507,76.54854,38.27427,0.0,0.08822,0.01368,0.33028,0.16518,-0.00537,0.13413,67.48183,67.48183,0.0,1000000.0,250.34341,0.08709,0.02184,0.32564,0.13507,0.0,0.0,76.54854,81.74625,38.27427,40.87312,4.0,Li,1,g--,0
J035728-462542,0.0,0.0,Infinity,0.60362,0.37931,Infinity,0.07858,0.01774,0.41103,0.11934,338.69005,112.89668,348.69005,0.14344,0.02006,0.5016,0.15564,-0.34259,0.14155,16.11657,8.05828,46.11657,5.39592,1.84674,0.14344,0.02006,0.5016,0.15564,-0.34259,0.14155,16.11657,27.14013,8.05828,13.57006,5.0,Pf,-3,g--,0
J231414-304239,0.0,0.0,Infinity,0.25996,0.13668,Infinity,0.03437,0.00855,0.28324,0.13627,51.5612,17.18707,0.0,0.04301,0.00522,0.32052,0.17387,-0.12701,0.15088,27.48561,13.7428,0.0,18.27246,22.66805,0.03437,0.00855,0.28324,0.13627,0.0,0.0,51.5612,82.47558,17.18707,27.49186,5.0,Li,1,g--,0
J031452-342021,0.0,0.0,Infinity,-0.24508,0.09827,Infinity,0.04347,0.01115,0.14666,0.15173,167.70574,55.90191,177.70574,0.05739,0.00704,0.19112,0.18796,-0.18394,0.14653,38.62386,19.31193,68.62386,3.30772,1.5458,0.05739,0.00704,0.19112,0.18796,-0.18394,0.14653,38.62386,30.92658,19.31193,15.46329,5.0,Pf,-3,g--,0
J023111-474611,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06978,0.01909,0.86871,0.13951,117.69166,58.84583,0.0,0.06704,0.0121,0.85959,0.17324,0.05101,0.16547,92.66735,92.66735,0.0,0.0,269.14195,0.06978,0.01909,0.86871,0.13951,0.0,0.0,117.69166,135.51271,58.84583,67.75635,4.0,Li,1,px-,1
J043812-212603,0.0,0.0,Infinity,0.0,0.0,Infinity,0.07414,0.01766,0.30999,0.11805,264.57618,132.28809,0.0,0.12104,0.01533,0.37292,0.14675,-0.28374,0.13688,15.52908,15.52908,0.0,4.54103,1.5228,0.12104,0.01533,0.37292,0.14675,-0.28374,0.13688,15.52908,19.66612,15.52908,19.66612,4.0,Pf,-3,g--,0
J062552-543850,0.0,0.0,Infinity,0.0,0.0,Infinity,0.16721,0.04286,0.38866,0.13364,415.45031,207.72515,0.0,0.32129,0.04331,0.48653,0.16687,-0.37363,0.15949,15.5194,15.5194,0.0,4.47796,1.1733,0.32129,0.04331,0.48653,0.16687,-0.37363,0.15949,15.5194,25.75225,15.5194,25.75225,4.0,Pf,-3,g--,0
J052350-441238,0.0,0.0,Infinity,0.0,0.0,Infinity,0.0638,0.0151,0.29124,0.12265,132.8949,66.44745,0.0,0.04718,0.00751,0.23947,0.16313,0.18847,0.16627,128.30148,128.30148,0.0,0.23157,0.4693,0.0638,0.0151,0.29124,0.12265,0.0,0.0,132.8949,35.80946,66.44745,17.90473,4.0,Li,1,px-,1
J212644-241823,0.0,0.0,Infinity,0.0,0.0,Infinity,0.03734,0.00973,-0.16076,0.1254,488.20639,Infinity,0.0,0.00647,0.00136,-0.48387,0.17348,0.93061,0.14639,4.60131,Infinity,0.0,1.8196,0.25107,0.03734,0.00973,-0.16076,0.1254,0.0,0.0,488.20639,116.30762,Infinity,,2.0,Lf,0,px-,1
J212444-194143,0.0,0.0,Infinity,0.0,0.0,Infinity,0.11697,0.03126,0.03481,0.13925,543.47108,271.73554,0.0,0.09923,0.0133,0.01331,0.16453,0.11484,0.13112,323.20175,323.20175,0.0,0.87505,2.70035,0.11697,0.03126,0.03481,0.13925,0.0,0.0,543.47108,316.67104,271.73554,158.33552,4.0,Li,1,px-,1
J015259-272050,0.0,0.0,Infinity,0.0,0.0,Infinity,0.0289,0.00842,0.13848,0.1491,41.77433,20.88716,0.0,0.02802,0.00486,0.13652,0.17765,0.02277,0.13569,38.40959,38.40959,0.0,0.00101,17.64749,0.0289,0.00842,0.13848,0.1491,0.0,0.0,41.77433,90.92031,20.88716,45.46015,4.0,Li,1,g--,0
J012801-251900,0.0,0.0,Infinity,0.0,0.0,Infinity,0.0562,0.01518,0.214,0.1384,452.75888,226.37944,0.0,0.10276,0.01783,0.30086,0.16753,-0.35475,0.13241,17.56303,17.56303,0.0,2.65486,0.74725,0.10276,0.01783,0.30086,0.16753,-0.35475,0.13241,17.56303,30.72495,17.56303,30.72495,4.0,Pf,-3,g--,0
J054000-412746,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05839,0.01436,0.2917,0.12884,96.24732,48.12366,0.0,0.05327,0.00866,0.27889,0.16069,0.06386,0.14705,67.61483,67.61483,0.0,0.00655,21.30637,0.05839,0.01436,0.2917,0.12884,0.0,0.0,96.24732,82.10371,48.12366,41.05185,4.0,Li,1,g--,0
J001215-384618,0.0,0.0,Infinity,0.44443,0.09664,Infinity,0.04726,0.01222,0.3164,0.15126,101.40076,33.80025,111.40076,0.06041,0.00747,0.35818,0.18146,-0.15843,0.14292,28.17622,14.08811,58.17622,13.50272,22.27568,0.06041,0.00747,0.35818,0.18146,-0.15843,0.14292,28.17622,27.8479,14.08811,13.92395,5.0,Pf,-3,p-t,2
J055328-481454,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05734,0.01647,0.41004,0.14414,362.70311,181.35156,0.0,0.10392,0.01663,0.50344,0.18548,-0.33724,0.17055,20.05516,20.05516,0.0,5.57711,2.31013,0.10392,0.01663,0.50344,0.18548,-0.33724,0.17055,20.05516,34.8763,20.05516,34.8763,4.0,Pf,-3,g--,0
J001045-294513,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08422,0.02396,0.55743,0.13879,2312.49401,1156.247,0.0,0.34502,0.04725,0.74748,0.17038,-0.83737,0.14778,14.52185,14.52185,0.0,2.79466,0.28098,0.34502,0.04725,0.74748,0.17038,-0.83737,0.14778,14.52185,22.45774,14.52185,22.45774,4.0,Pf,-3,g--,0
J015913-470614,0.0,0.0,Infinity,0.0,0.0,Infinity,0.03015,0.00809,0.30972,0.12951,95.73262,47.86631,0.0,0.02431,0.00405,0.27817,0.15947,0.15106,0.1441,85.12957,85.12957,0.0,0.12002,0.52612,0.03015,0.00809,0.30972,0.12951,0.0,0.0,95.73262,44.70768,47.86631,22.35384,4.0,Li,1,g--,0
J034258-431813,0.0,0.0,Infinity,0.0,0.0,Infinity,0.03565,0.01157,0.31264,0.14234,20.24786,20.24786,0.0,0.02393,0.00898,0.27331,0.16753,0.2204,0.19142,22.20844,Infinity,0.0,0.23986,0.42864,0.03565,0.01157,0.31264,0.14234,0.0,0.0,20.24786,5.26224,20.24786,5.26224,3.0,Li,1,g--,0
J060555-392905,0.0,0.0,Infinity,0.50296,0.08867,Infinity,0.05475,0.0136,0.29985,0.13928,613.09129,204.36376,623.09129,0.08629,0.00939,0.37619,0.17339,-0.30037,0.14162,27.67899,13.8395,57.67899,4.2286,0.97792,0.08629,0.00939,0.37619,0.17339,-0.30037,0.14162,27.67899,42.28581,13.8395,21.1429,5.0,Pf,-3,g--,0
J032603-374608,0.0,0.0,Infinity,-0.60379,0.10313,Infinity,0.10991,0.02364,-0.10577,0.13053,351.64813,117.21604,361.64813,0.07514,0.007,-0.17073,0.16401,0.27575,0.15027,41.57412,20.78706,71.57412,2.03975,0.76177,0.07514,0.007,-0.17073,0.16401,0.27575,0.15027,41.57412,27.93104,20.78706,13.96552,5.0,Uf,3,g--,0
J033114-524148,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05016,0.0117,0.04482,0.12144,21.16764,10.58382,0.0,0.05481,0.00646,0.06184,0.15866,-0.04949,0.1512,10.21141,10.21141,0.0,4.21544,2.32805,0.05016,0.0117,0.04482,0.12144,0.0,0.0,21.16764,48.64085,10.58382,24.32042,4.0,Li,1,g--,0
J051453-301640,0.0,0.0,Infinity,-0.75004,0.0952,Infinity,0.06641,0.01586,0.24705,0.13431,1744.24961,581.41654,1754.24961,0.15669,0.01946,0.38576,0.16421,-0.58072,0.14161,160.48318,80.24159,190.48318,2.1485,0.36906,0.15669,0.01946,0.38576,0.16421,-0.58072,0.14161,160.48318,74.58871,80.24159,37.29435,5.0,Pf,-3,px-,1
J220413-465424,0.0,0.0,Infinity,0.0,0.0,Infinity,0.03653,0.01091,0.28319,0.13214,45.84703,45.84703,0.0,0.02259,0.00801,0.21854,0.14723,0.28479,0.17781,37.38114,Infinity,0.0,0.41334,0.38397,0.03653,0.01091,0.28319,0.13214,0.0,0.0,45.84703,9.20852,45.84703,9.20852,3.0,Li,1,g--,0
J013707-244447,0.0,0.0,Infinity,0.0,0.0,Infinity,0.0379,0.00978,0.21364,0.13631,319.08984,159.54492,0.0,0.02823,0.00467,0.17421,0.15451,0.1964,0.12884,113.61123,113.61123,0.0,0.36016,0.49471,0.02823,0.00467,0.17421,0.15451,0.1964,0.12884,113.61123,70.85601,113.61123,70.85601,4.0,Uf,3,pxt,3
J035051-471350,2.66809,5.18107,Infinity,1.66407,0.23905,Infinity,0.13303,0.02871,0.37284,0.11503,4608.88292,1152.22073,4616.88292,0.64936,0.07594,0.61951,0.14929,-0.95018,0.15057,281.23675,93.74558,299.23675,2.11835,0.16651,0.64936,0.07594,0.61951,0.14929,-0.95018,0.15057,281.23675,114.41415,93.74558,38.13805,6.0,Pf,-3,px-,1
J054407-224110,0.0,0.0,Infinity,0.35569,0.28138,Infinity,0.12619,0.03187,0.45532,0.12584,117.85493,39.28498,127.85493,0.20083,0.02608,0.51885,0.15955,-0.27856,0.14401,395.63784,197.81892,425.63784,8.53722,6.66796,0.12619,0.03187,0.45532,0.12584,0.0,0.0,117.85493,48.83483,39.28498,16.27828,5.0,Li,1,g--,0
J044158-515453,0.0,0.0,Infinity,0.0,0.0,Infinity,0.11914,0.02974,0.49313,0.12956,1185.71481,592.8574,0.0,0.28276,0.04045,0.62547,0.15749,-0.50823,0.15232,44.68218,44.68218,0.0,4.12423,0.64125,0.28276,0.04045,0.62547,0.15749,-0.50823,0.15232,44.68218,60.08213,44.68218,60.08213,4.0,Pf,-3,g--,0
J071027-362056,0.0,0.0,Infinity,1.46664,0.10026,Infinity,0.07674,0.01891,0.25383,0.14015,263.0158,87.67193,273.0158,0.10005,0.01169,0.29027,0.17312,-0.17427,0.13314,190.42127,95.21064,220.42127,6.80494,6.60211,0.10005,0.01169,0.29027,0.17312,-0.17427,0.13314,190.42127,58.30023,95.21064,29.15012,5.0,Pf,-3,pxt,3
J012714-481332,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05226,0.01401,0.57088,0.14054,273.33927,136.66964,0.0,0.0732,0.01175,0.61878,0.1743,-0.17938,0.15068,46.0155,46.0155,0.0,53.06633,194.21903,0.0732,0.01175,0.61878,0.1743,-0.17938,0.15068,46.0155,78.01531,46.0155,78.01531,4.0,Pi,-2,g--,0
J214659-290211,0.0,0.0,Infinity,0.0,0.0,Infinity,0.0785,0.02038,0.31661,0.13303,57.165,28.5825,0.0,0.09124,0.01508,0.33056,0.1535,-0.07179,0.12303,66.38029,66.38029,0.0,200.54966,138.14381,0.0785,0.02038,0.31661,0.13303,0.0,0.0,57.165,56.04458,28.5825,28.02229,4.0,Li,1,g--,0
J044942-391109,0.0,0.0,Infinity,1.1496,0.0918,Infinity,0.17084,0.04176,0.63168,0.13928,1326.79819,442.26606,1336.79819,0.38491,0.04547,0.7627,0.17294,-0.54616,0.14187,46.7255,23.36275,76.7255,4.99164,0.80065,0.38491,0.04547,0.7627,0.17294,-0.54616,0.14187,46.7255,31.074,23.36275,15.537,5.0,Pf,-3,g--,0
J212759-213354,0.0,0.0,Infinity,0.0,0.0,Infinity,0.19784,0.0274,-0.16343,0.06908,38.43044,12.81015,48.43044,0.15673,0.01914,-0.1747,0.07122,0.12208,0.05037,135.68596,67.84298,165.68596,5.19405,3.86361,0.19784,0.0274,-0.16343,0.06908,0.0,0.0,38.43044,49.31128,12.81015,16.43709,5.0,Lf,0,g--,0
J053130-353332,0.0,0.0,Infinity,0.05074,0.08839,Infinity,0.09494,0.01953,0.11743,0.11876,353.62247,117.87416,363.62247,0.14778,0.0126,0.19368,0.14882,-0.30102,0.12675,15.65679,7.8284,45.65679,2.09757,0.6243,0.14778,0.0126,0.19368,0.14882,-0.30102,0.12675,15.65679,21.55161,7.8284,10.7758,5.0,Pf,-3,g--,0
J034349-524116,0.0,0.0,Infinity,0.0,0.0,Infinity,0.09299,0.02435,0.50944,0.134,2010.31607,1005.15803,0.0,0.28233,0.04345,0.67694,0.1619,-0.65058,0.14759,73.16988,73.16988,0.0,3.31328,0.45117,0.28233,0.04345,0.67694,0.1619,-0.65058,0.14759,73.16988,97.62187,73.16988,97.62187,4.0,Pf,-3,px-,1
J005632-211707,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04436,0.01293,0.40634,0.15146,386.2639,193.13195,0.0,0.07231,0.01333,0.47322,0.17733,-0.29474,0.13968,18.30079,18.30079,0.0,6.35018,3.62808,0.07231,0.01333,0.47322,0.17733,-0.29474,0.13968,18.30079,38.10284,18.30079,38.10284,4.0,Pf,-3,p-t,2
J053732-335755,0.0,0.0,Infinity,-1.21176,0.11603,Infinity,0.04732,0.01035,0.08074,0.12618,198.24759,66.08253,0.0,0.04394,0.00399,0.06465,0.15669,0.07224,0.13556,148.97169,74.48584,0.0,0.35686,7.98023,0.04732,0.01035,0.08074,0.12618,0.0,0.0,198.24759,79.24662,66.08253,26.41554,5.0,Li,1,px-,1
J233727-461249,0.0,0.0,Infinity,0.0,0.0,Infinity,0.03496,0.00977,0.40841,0.14081,46.31787,23.15894,0.0,0.03723,0.00686,0.4221,0.1699,-0.02208,0.14266,38.97036,38.97036,0.0,1000000.0,131.25644,0.03496,0.00977,0.40841,0.14081,0.0,0.0,46.31787,52.4057,23.15894,26.20285,4.0,Li,1,g--,0
J051402-403537,0.0,0.0,Infinity,0.0,0.0,Infinity,0.09569,0.01974,0.24192,0.10626,462.67493,231.33747,0.0,0.17062,0.0199,0.32867,0.13787,-0.33804,0.14241,20.27039,20.27039,0.0,3.063,0.5784,0.17062,0.0199,0.32867,0.13787,-0.33804,0.14241,20.27039,28.6655,20.27039,28.6655,4.0,Pf,-3,g--,0
J002051-220109,0.0,0.0,Infinity,0.0,0.0,Infinity,0.0436,0.01202,0.14658,0.12742,161.05846,Infinity,0.0,0.06345,0.01315,0.20103,0.17818,-0.16589,0.16323,24.43133,Infinity,0.0,4.0355,2.12599,0.0436,0.01202,0.14658,0.12742,0.0,0.0,161.05846,211.25268,Infinity,,2.0,Li,1,px-,1
J073932-505320,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06594,0.01726,0.22059,0.13184,81.51647,40.75823,0.0,0.07604,0.01176,0.24185,0.1656,-0.08242,0.14932,87.45249,87.45249,0.0,29.31625,20.60026,0.06594,0.01726,0.22059,0.13184,0.0,0.0,81.51647,72.45136,40.75823,36.22568,4.0,Li,1,g--,0
J003735-530733,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06688,0.01405,0.21212,0.10343,345.42136,172.71068,0.0,0.11438,0.01417,0.29479,0.13499,-0.31318,0.13982,11.39611,11.39611,0.0,2.95551,0.5546,0.11438,0.01417,0.29479,0.13499,-0.31318,0.13982,11.39611,20.50955,11.39611,20.50955,4.0,Pf,-3,g--,0
J032945-485420,0.0,0.0,Infinity,0.0,0.0,Infinity,0.03351,0.00904,0.14254,0.11866,10.98166,10.98166,0.0,0.0459,0.01374,0.17759,0.13714,-0.14482,0.1596,6.31263,Infinity,0.0,4.10354,3.18762,0.03351,0.00904,0.14254,0.11866,0.0,0.0,10.98166,6.2639,10.98166,6.2639,3.0,Li,1,g--,0
J235947-504233,0.0,0.0,Infinity,0.0,0.0,Infinity,0.03465,0.00949,0.2875,0.14628,82.26159,41.13079,0.0,0.03281,0.00518,0.2811,0.18005,0.04262,0.15374,66.04104,66.04104,0.0,5.0E-4,20.6936,0.03465,0.00949,0.2875,0.14628,0.0,0.0,82.26159,76.28797,41.13079,38.14399,4.0,Li,1,g--,0
J052318-261410,0.0,0.0,Infinity,1.19518,0.15868,Infinity,0.20119,0.04736,0.53164,0.11839,3525.07576,1175.02525,3535.07576,0.99551,0.11822,0.7534,0.14708,-0.95797,0.13637,26.03893,13.01946,56.03893,2.47301,0.18805,0.99551,0.11822,0.7534,0.14708,-0.95797,0.13637,26.03893,30.13556,13.01946,15.06778,5.0,Pf,-3,g--,0
J231752-255738,0.0,0.0,Infinity,0.0,0.0,Infinity,0.0636,0.01781,0.45717,0.13165,411.15108,Infinity,0.0,0.09819,0.02094,0.52867,0.17865,-0.21531,0.15329,50.19565,Infinity,0.0,16.89114,44.36129,0.0636,0.01781,0.45717,0.13165,0.0,0.0,411.15108,338.22737,Infinity,,2.0,Li,1,px-,1
J052957-251558,0.0,0.0,Infinity,0.0,0.0,Infinity,0.09266,0.02425,0.52604,0.13292,70.97026,35.48513,0.0,0.112,0.01724,0.54599,0.15616,-0.08222,0.12927,139.8007,139.8007,0.0,2091.00865,874.2385,0.09266,0.02425,0.52604,0.13292,0.0,0.0,70.97026,69.3197,35.48513,34.65985,4.0,Li,1,g--,0
J004613-263154,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05705,0.01552,0.50765,0.14173,207.96628,103.98314,0.0,0.09619,0.0176,0.58273,0.16142,-0.31249,0.13972,66.2458,66.2458,0.0,8.55846,5.49973,0.09619,0.0176,0.58273,0.16142,-0.31249,0.13972,66.2458,54.54309,66.2458,54.54309,4.0,Pf,-3,pxt,3
J035949-414508,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05954,0.01353,0.16029,0.1165,37.45119,18.72559,0.0,0.07246,0.0088,0.18785,0.15549,-0.09933,0.15103,11.13529,11.13529,0.0,8.822,5.59603,0.05954,0.01353,0.16029,0.1165,0.0,0.0,37.45119,102.92365,18.72559,51.46182,4.0,Li,1,g--,0
J004417-375259,0.0,0.0,Infinity,-1.86129,0.10907,Infinity,0.04149,0.00868,0.27276,0.12097,594.01004,198.00335,604.01004,0.03371,0.00308,0.23324,0.14903,0.14418,0.13526,427.35638,213.67819,457.35638,0.15529,0.49283,0.03371,0.00308,0.23324,0.14903,0.14418,0.13526,427.35638,53.75931,213.67819,26.87966,5.0,Uf,3,pxt,3
J055141-451541,0.0,0.0,Infinity,0.0,0.0,Infinity,0.14365,0.02348,0.20959,0.08978,923.73488,461.86744,0.0,0.30845,0.02632,0.32685,0.1187,-0.44987,0.1217,47.85123,47.85123,0.0,2.30818,0.25761,0.30845,0.02632,0.32685,0.1187,-0.44987,0.1217,47.85123,25.14374,47.85123,25.14374,4.0,Pf,-3,g--,0
J044854-291612,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05968,0.01646,0.29577,0.13984,332.01927,166.00964,0.0,0.04721,0.00792,0.2621,0.16359,0.15157,0.13473,140.29546,140.29546,0.0,0.13658,0.4676,0.04721,0.00792,0.2621,0.16359,0.15157,0.13473,140.29546,83.65438,140.29546,83.65438,4.0,Uf,3,pxt,3
J041333-432408,0.0,0.0,Infinity,0.0,0.0,Infinity,0.0617,0.01657,0.29123,0.1391,440.54969,220.27484,0.0,0.11054,0.01804,0.37922,0.18039,-0.34413,0.15616,17.71187,17.71187,0.0,3.55614,0.94333,0.11054,0.01804,0.37922,0.18039,-0.34413,0.15616,17.71187,36.79268,17.71187,36.79268,4.0,Pf,-3,g--,0
J221516-294424,0.0,0.0,Infinity,0.0,0.0,Infinity,0.12638,0.02812,0.36043,0.11735,1578.52643,Infinity,0.0,0.38188,0.06279,0.54934,0.15583,-0.56023,0.14491,21.03491,Infinity,0.0,3.09228,0.42772,0.12638,0.02812,0.36043,0.11735,0.0,0.0,1578.52643,529.94426,Infinity,,2.0,Li,1,px-,1
J225228-204731,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05968,0.01618,0.22926,0.13653,920.40802,Infinity,0.0,0.13385,0.02595,0.36641,0.17826,-0.40239,0.15686,28.82712,Infinity,0.0,2.85294,0.62895,0.05968,0.01618,0.22926,0.13653,0.0,0.0,920.40802,481.14696,Infinity,,2.0,Li,1,px-,1
J212015-245051,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08127,0.02361,0.02122,0.14954,46.7646,23.3823,0.0,0.07943,0.01413,0.01685,0.16997,0.03388,0.12968,49.57837,49.57837,0.0,0.56411,4.83127,0.08127,0.02361,0.02122,0.14954,0.0,0.0,46.7646,111.19665,23.3823,55.59833,4.0,Li,1,g--,0
J223408-265644,1.09523,2.93237,Infinity,-0.02438,0.14054,Infinity,0.07897,0.0156,0.08881,0.10524,52.18485,13.04621,60.18485,0.10073,0.00908,0.12349,0.13148,-0.13897,0.12323,15.57645,5.19215,33.57645,2.78171,1.18559,0.10073,0.00908,0.12349,0.13148,-0.13897,0.12323,15.57645,21.92984,5.19215,7.30995,6.0,Pf,-3,g--,0
J073940-291118,0.0,0.0,Infinity,0.0,0.0,Infinity,0.03387,0.00936,0.17273,0.13961,676.50798,338.25399,0.0,0.01069,0.002,0.0168,0.16473,0.70711,0.131,62.08752,62.08752,0.0,0.97301,0.25525,0.01069,0.002,0.0168,0.16473,0.70711,0.131,62.08752,19.33316,62.08752,19.33316,4.0,Uf,3,px-,1
J070549-363749,0.0,0.0,Infinity,0.28636,0.08581,Infinity,0.0876,0.02065,0.17253,0.13648,649.83733,216.61244,659.83733,0.14402,0.01309,0.25594,0.17013,-0.32963,0.13776,18.48166,9.24083,48.48166,2.44469,0.6067,0.14402,0.01309,0.25594,0.17013,-0.32963,0.13776,18.48166,26.0276,9.24083,13.0138,5.0,Pf,-3,g--,0
J075228-394016,0.0,0.0,Infinity,-0.50842,0.09266,Infinity,0.06416,0.01423,0.01772,0.12982,76.13347,25.37782,0.0,0.07093,0.0061,0.0272,0.16168,-0.06275,0.14902,46.22091,23.11046,0.0,1.64717,2.66388,0.06416,0.01423,0.01772,0.12982,0.0,0.0,76.13347,119.04289,25.37782,39.68096,5.0,Li,1,g--,0
J012100-280622,0.0,0.0,Infinity,0.0,0.0,Infinity,0.07137,0.01785,0.29157,0.12314,214.09072,Infinity,0.0,0.11776,0.01813,0.38274,0.17469,-0.2547,0.1581,16.18167,Infinity,0.0,5.6409,3.11159,0.07137,0.01785,0.29157,0.12314,0.0,0.0,214.09072,221.39701,Infinity,,2.0,Li,1,px-,1
J212642-381832,0.0,0.0,Infinity,-0.32176,0.09661,Infinity,0.04916,0.01235,0.20208,0.14324,83.46281,27.82094,0.0,0.05364,0.00663,0.21775,0.16948,-0.04575,0.13112,55.37988,27.68994,0.0,239.74999,36.5167,0.04916,0.01235,0.20208,0.14324,0.0,0.0,83.46281,108.04491,27.82094,36.01497,5.0,Li,1,g--,0
J021420-512815,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05386,0.015,0.30564,0.1443,3683.28493,1841.64246,0.0,0.18772,0.031,0.50105,0.16945,-0.74777,0.15054,416.6428,416.6428,0.0,2.16285,0.31573,0.18772,0.031,0.50105,0.16945,-0.74777,0.15054,416.6428,253.32539,416.6428,253.32539,4.0,Pf,-3,px-,1
J063119-465347,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04413,0.01211,0.28423,0.13779,103.78467,51.89234,0.0,0.03991,0.00557,0.26582,0.17829,0.0843,0.167,77.31017,77.31017,0.0,0.02651,25.41707,0.04413,0.01211,0.28423,0.13779,0.0,0.0,103.78467,98.63274,51.89234,49.31637,4.0,Li,1,px-,1
J221418-400849,0.0,0.0,Infinity,0.42079,0.14088,Infinity,0.05979,0.01307,0.32975,0.12693,429.89941,143.2998,439.89941,0.04216,0.00417,0.26905,0.15326,0.24981,0.12933,100.23839,50.11919,130.23839,0.2894,0.33522,0.04216,0.00417,0.26905,0.15326,0.24981,0.12933,100.23839,38.89157,50.11919,19.44578,5.0,Uf,3,pxt,3
J063920-334600,0.0,0.0,Infinity,1.75177,0.09371,Infinity,0.13225,0.03248,0.55622,0.13839,433.72653,144.57551,443.72653,0.21942,0.02443,0.63987,0.1735,-0.32307,0.1364,314.73364,157.36682,344.73364,9.77903,4.3188,0.21942,0.02443,0.63987,0.1735,-0.32307,0.1364,314.73364,102.31515,157.36682,51.15758,5.0,Pf,-3,px-,1
J022510-260318,0.0,0.0,Infinity,0.0,0.0,Infinity,0.0975,0.02187,0.28779,0.11451,18.80852,Infinity,0.0,0.11282,0.01814,0.31219,0.16144,-0.06701,0.1519,19.08119,Infinity,0.0,213.54331,79.61967,0.0975,0.02187,0.28779,0.11451,0.0,0.0,18.80852,45.51751,Infinity,,2.0,Li,1,px-,1
J002616-351249,0.0,0.0,Infinity,1.38254,0.25288,Infinity,0.06602,0.01492,0.61039,0.12632,1334.58721,444.8624,1344.58721,0.02119,0.00246,0.41247,0.1522,0.79528,0.13356,58.86195,29.43098,88.86195,0.5504,0.17095,0.02119,0.00246,0.41247,0.1522,0.79528,0.13356,58.86195,16.28297,29.43098,8.14148,5.0,Uf,3,g--,0
J041125-275821,0.0,0.0,Infinity,0.0,0.0,Infinity,0.09057,0.02164,0.30666,0.12379,85.62571,42.81286,0.0,0.12249,0.0166,0.34156,0.1457,-0.1764,0.12815,18.48011,18.48011,0.0,9.29286,13.6159,0.12249,0.0166,0.34156,0.1457,-0.1764,0.12815,18.48011,19.19611,18.48011,19.19611,4.0,Pf,-3,p-t,2
J060152-200445,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08241,0.01825,0.11419,0.11709,80.91747,40.45874,0.0,0.06909,0.00869,0.08927,0.13917,0.1197,0.12349,16.97186,16.97186,0.0,0.42378,4.96005,0.08241,0.01825,0.11419,0.11709,0.0,0.0,80.91747,77.72755,40.45874,38.86378,4.0,Li,1,g--,0
J013548-524417,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04517,0.00943,0.11035,0.10507,23.45557,11.72779,0.0,0.04816,0.00641,0.12295,0.13539,-0.02315,0.12885,16.47267,16.47267,0.0,452.0889,6.45873,0.04517,0.00943,0.11035,0.10507,0.0,0.0,23.45557,40.73597,11.72779,20.36798,4.0,Li,1,g--,0
J054828-331331,0.0,0.0,Infinity,0.0,0.0,Infinity,0.02933,0.00798,0.01391,0.14391,392.40489,196.20244,0.0,0.01132,0.00205,-0.1236,0.1654,0.58218,0.12431,101.90952,101.90952,0.0,1.27689,0.36705,0.01132,0.00205,-0.1236,0.1654,0.58218,0.12431,101.90952,20.23285,101.90952,20.23285,4.0,Uf,3,px-,1
J020647-534543,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04436,0.01147,0.18911,0.12502,49.97702,24.98851,0.0,0.05148,0.00697,0.21131,0.16031,-0.07869,0.14442,55.04611,55.04611,0.0,22.01539,11.33834,0.04436,0.01147,0.18911,0.12502,0.0,0.0,49.97702,52.54673,24.98851,26.27336,4.0,Li,1,g--,0
J232048-530943,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05376,0.01215,0.10355,0.11403,60.0835,30.04175,0.0,0.04677,0.00573,0.07874,0.14824,0.09627,0.13789,28.59582,28.59582,0.0,0.38998,4.4036,0.05376,0.01215,0.10355,0.11403,0.0,0.0,60.0835,58.88373,30.04175,29.44186,4.0,Li,1,g--,0
J033126-525830,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04366,0.01165,0.14899,0.1381,96.73149,48.36574,0.0,0.03946,0.00542,0.13614,0.17044,0.06624,0.13899,149.24722,149.24722,0.0,0.09383,9.12558,0.04366,0.01165,0.14899,0.1381,0.0,0.0,96.73149,170.83076,48.36574,85.41538,4.0,Li,1,g--,0
J042748-471417,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04332,0.01041,0.12682,0.12172,10.96462,5.48231,0.0,0.04445,0.00657,0.12215,0.1537,-0.00126,0.1372,6.42569,6.42569,0.0,0.0,10.4197,0.04332,0.01041,0.12682,0.12172,0.0,0.0,10.96462,20.47131,5.48231,10.23565,4.0,Li,1,g--,0
J213914-221310,0.0,0.0,Infinity,0.0,0.0,Infinity,0.07244,0.01662,-0.11334,0.10849,18.6772,Infinity,0.0,0.06916,0.01122,-0.12087,0.16052,0.03165,0.14694,20.35716,Infinity,0.0,81.20565,10.00877,0.07244,0.01662,-0.11334,0.10849,0.0,0.0,18.6772,38.31974,Infinity,,2.0,Lf,0,px-,1
J043429-234205,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05736,0.01467,0.15536,0.13742,81.06335,40.53167,0.0,0.05702,0.00842,0.15716,0.16406,-0.00359,0.12068,67.97385,67.97385,0.0,1000000.0,28.30252,0.05736,0.01467,0.15536,0.13742,0.0,0.0,81.06335,82.15846,40.53167,41.07923,4.0,Li,1,g--,0
J020822-265019,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08345,0.02187,0.47603,0.13354,91.2529,45.62645,0.0,0.12676,0.01989,0.5296,0.15127,-0.24426,0.12077,158.83943,158.83943,0.0,12.13641,17.95231,0.08345,0.02187,0.47603,0.13354,0.0,0.0,91.2529,71.32658,45.62645,35.66329,4.0,Li,1,g--,0
J005040-254122,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05898,0.01327,0.14939,0.11741,44.83747,22.41874,0.0,0.06778,0.00905,0.16819,0.14379,-0.07202,0.11589,57.73718,57.73718,0.0,14.71206,12.02408,0.05898,0.01327,0.14939,0.11741,0.0,0.0,44.83747,29.01416,22.41874,14.50708,4.0,Li,1,g--,0
J223923-215316,0.0,0.0,Infinity,0.0,0.0,Infinity,0.09376,0.0176,0.15529,0.10324,18.74415,9.37207,0.0,0.10629,0.01047,0.16803,0.12654,-0.06136,0.11888,28.9502,28.9502,0.0,23.40292,15.25705,0.09376,0.0176,0.15529,0.10324,0.0,0.0,18.74415,23.54452,9.37207,11.77226,4.0,Li,1,g--,0
J045102-493626,0.0,0.0,Infinity,-0.40923,0.26598,Infinity,0.07667,0.01465,0.16529,0.10535,175.13103,58.37701,185.13103,0.05989,0.00652,0.1286,0.13853,0.14777,0.1315,50.153,25.0765,80.153,0.36717,0.63658,0.05989,0.00652,0.1286,0.13853,0.14777,0.1315,50.153,34.52629,25.0765,17.26314,5.0,Uf,3,p-t,2
J051355-505541,0.0,0.0,Infinity,0.0,0.0,Infinity,0.03889,0.00961,0.07787,0.13321,32.43731,16.21866,0.0,0.0417,0.00667,0.09246,0.16664,-0.0395,0.14792,15.6069,15.6069,0.0,14.8062,4.75012,0.03889,0.00961,0.07787,0.13321,0.0,0.0,32.43731,89.6457,16.21866,44.82285,4.0,Li,1,g--,0
J012518-254903,0.0,0.0,Infinity,0.0,0.0,Infinity,0.12092,0.02503,0.3104,0.10508,68.1444,34.0722,0.0,0.16693,0.0202,0.35099,0.1338,-0.18138,0.11705,22.95711,22.95711,0.0,9.28006,12.66839,0.16693,0.0202,0.35099,0.1338,-0.18138,0.11705,22.95711,26.78272,22.95711,26.78272,4.0,Pf,-3,p-t,2
J000316-194150,0.0,0.0,Infinity,0.0,0.0,Infinity,0.07457,0.01935,0.29781,0.1316,1244.61346,622.30673,0.0,0.18721,0.03223,0.41814,0.15506,-0.5433,0.11533,21.98283,21.98283,0.0,2.42557,0.44459,0.18721,0.03223,0.41814,0.15506,-0.5433,0.11533,21.98283,43.01879,21.98283,43.01879,4.0,Pf,-3,g--,0
J023611-420337,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04084,0.0119,0.2031,0.13189,23.65227,23.65227,0.0,0.02258,0.00714,0.12438,0.15051,0.3406,0.15977,13.40479,Infinity,0.0,0.65675,0.41336,0.04084,0.0119,0.2031,0.13189,0.0,0.0,23.65227,8.97421,23.65227,8.97421,3.0,Li,1,g--,0
J042810-435746,0.0,0.0,Infinity,0.0,0.0,Infinity,0.03513,0.00939,0.32733,0.13474,137.46295,68.73147,0.0,0.018,0.00284,0.22087,0.1683,0.43137,0.15451,67.80456,67.80456,0.0,0.55461,0.33236,0.018,0.00284,0.22087,0.1683,0.43137,0.15451,67.80456,17.71103,67.80456,17.71103,4.0,Uf,3,pxt,3
J050555-293038,0.0,0.0,Infinity,0.0,0.0,Infinity,0.16662,0.03625,0.45739,0.11678,131.78637,65.89319,0.0,0.2731,0.03958,0.52218,0.13747,-0.28902,0.12013,278.03674,278.03674,0.0,8.00496,4.11758,0.16662,0.03625,0.45739,0.11678,0.0,0.0,131.78637,28.18468,65.89319,14.09234,4.0,Li,1,px-,1
J025822-332705,0.0,0.0,Infinity,0.06683,0.24192,Infinity,0.03761,0.00813,0.15645,0.12532,713.4411,237.8137,723.4411,0.01708,0.00168,0.02272,0.15734,0.5507,0.13141,136.08546,68.04273,166.08546,0.95361,0.32521,0.01708,0.00168,0.02272,0.15734,0.5507,0.13141,136.08546,27.21051,68.04273,13.60526,5.0,Uf,3,px-,1
J010655-483129,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04938,0.01305,0.28896,0.13338,109.00473,54.50237,0.0,0.06619,0.01043,0.33554,0.16285,-0.16802,0.13875,18.20394,18.20394,0.0,9.96612,13.45714,0.06619,0.01043,0.33554,0.16285,-0.16802,0.13875,18.20394,26.89263,18.20394,26.89263,4.0,Pf,-3,p-t,2
J231643-334912,0.0,0.0,Infinity,1.1571,0.08443,Infinity,0.11657,0.02599,0.29629,0.12778,2160.72482,720.24161,2170.72482,0.36991,0.03871,0.48719,0.15859,-0.79497,0.12841,293.96512,146.98256,323.96512,2.02497,0.24631,0.36991,0.03871,0.48719,0.15859,-0.79497,0.12841,293.96512,123.33052,146.98256,61.66526,5.0,Pf,-3,px-,1
J222321-341745,0.0,0.0,Infinity,-0.372,0.09133,Infinity,0.07028,0.01279,0.07048,0.10775,67.99514,22.66505,0.0,0.08312,0.00691,0.0971,0.13409,-0.09811,0.12106,59.35269,29.67635,0.0,3.1249,2.02783,0.07028,0.01279,0.07048,0.10775,0.0,0.0,67.99514,81.71284,22.66505,27.23761,5.0,Li,1,g--,0
J212849-383927,0.0,0.0,Infinity,0.13027,0.08401,Infinity,0.12453,0.02423,0.13356,0.11045,1874.53339,624.84446,1884.53339,0.28064,0.0246,0.26883,0.136,-0.54056,0.12574,29.17244,14.58622,59.17244,1.7728,0.31736,0.28064,0.0246,0.26883,0.136,-0.54056,0.12574,29.17244,41.06087,14.58622,20.53044,5.0,Pf,-3,g--,0
J021229-255818,0.0,0.0,Infinity,0.0,0.0,Infinity,0.03553,0.00955,0.18035,0.1463,548.56824,274.28412,0.0,0.02105,0.0036,0.10761,0.17489,0.32325,0.12885,214.33905,214.33905,0.0,0.68164,0.44756,0.02105,0.0036,0.10761,0.17489,0.32325,0.12885,214.33905,62.95189,214.33905,62.95189,4.0,Uf,3,pxt,3
J011618-340446,0.0,0.0,Infinity,0.19416,0.09129,Infinity,0.05435,0.01261,0.15915,0.13195,65.60283,21.86761,0.0,0.06532,0.00666,0.18498,0.16303,-0.11628,0.13946,22.13234,11.06617,0.0,6.24362,4.55177,0.05435,0.01261,0.15915,0.13195,0.0,0.0,65.60283,166.14288,21.86761,55.38096,5.0,Li,1,g--,0
J024614-495350,0.0,0.0,Infinity,0.0,0.0,Infinity,0.03221,0.00818,0.23835,0.13023,45.74665,22.87332,0.0,0.02585,0.00458,0.19894,0.16109,0.14608,0.1416,16.41594,16.41594,0.0,0.20848,2.42258,0.02585,0.00458,0.19894,0.16109,0.14608,0.1416,16.41594,17.17082,16.41594,17.17082,4.0,Uf,3,p-t,2
J232819-403509,1.05763,1.36849,Infinity,-0.20347,0.10301,Infinity,0.25992,0.03845,0.14381,0.08115,50.54322,12.6358,58.54322,0.36947,0.03247,0.19515,0.11407,-0.20631,0.1267,76.13653,25.37884,94.13653,2.97126,0.59172,0.25992,0.03845,0.14381,0.08115,0.0,0.0,50.54322,91.26182,12.6358,22.81545,6.0,Li,1,g--,0
J053007-250330,0.0,0.0,Infinity,0.0,0.0,Infinity,0.19376,0.04717,0.586,0.12265,2987.6075,1493.80375,0.0,0.74986,0.12316,0.77229,0.14983,-0.81079,0.11887,52.70213,52.70213,0.0,2.99403,0.34037,0.74986,0.12316,0.77229,0.14983,-0.81079,0.11887,52.70213,75.76255,52.70213,75.76255,4.0,Pf,-3,px-,1
J034730-303521,0.0,0.0,Infinity,0.03098,0.10833,Infinity,0.04527,0.00974,0.04701,0.12557,38.99236,12.99745,0.0,0.04663,0.00409,0.05114,0.1567,-0.02074,0.13522,17.4749,8.73745,0.0,17.10264,3.62534,0.04527,0.00974,0.04701,0.12557,0.0,0.0,38.99236,56.98449,12.99745,18.99483,5.0,Li,1,g--,0
J223554-362902,0.0,0.0,Infinity,-0.18313,0.09406,Infinity,0.07967,0.02089,0.43715,0.15373,160.78287,53.59429,0.0,0.06784,0.00846,0.41114,0.18848,0.1113,0.13699,64.59285,32.29642,0.0,0.01422,12.79016,0.07967,0.02089,0.43715,0.15373,0.0,0.0,160.78287,138.36571,53.59429,46.1219,5.0,Li,1,px-,1
J230055-353615,0.0,0.0,Infinity,0.18915,0.08853,0.01846,0.10952,0.0203,0.23018,0.1092,82.6861,20.67153,0.0,0.1005,0.00851,0.21345,0.13738,0.071,0.11344,29.14974,9.71658,0.0,0.0314,27.97301,0.10952,0.0203,0.23018,0.1092,0.0,0.0,82.6861,104.82437,20.67153,26.20609,6.0,Li,1,g--,0
J041514-402341,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04677,0.0114,0.19994,0.12337,164.61906,82.30953,0.0,0.02272,0.00363,0.08454,0.15004,0.45276,0.13265,62.53912,62.53912,0.0,0.80656,0.35948,0.02272,0.00363,0.08454,0.15004,0.45276,0.13265,62.53912,14.47713,62.53912,14.47713,4.0,Uf,3,px-,1
J052755-471828,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06156,0.02169,0.16731,0.12099,0.58244,Infinity,0.0,0.01257,0.39273,-0.19846,0.75909,0.70362,1.59387,0.47397,Infinity,0.0,1.38366,0.40014,0.06156,0.02169,0.16731,0.12099,0.0,0.0,0.58244,1.25251,Infinity,,1.0,Li,1,px-,1
J231546-230744,0.0,0.0,Infinity,0.0,0.0,Infinity,0.03411,0.00974,0.20997,0.13798,515.47843,257.73922,0.0,0.01956,0.00368,0.12597,0.16235,0.36046,0.12855,134.81489,134.81489,0.0,0.66875,0.40286,0.01956,0.00368,0.12597,0.16235,0.36046,0.12855,134.81489,59.68328,134.81489,59.68328,4.0,Uf,3,pxt,3
J015817-500419,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06527,0.01542,0.33705,0.1231,329.08002,164.54001,0.0,0.10226,0.01389,0.40779,0.15406,-0.25523,0.13611,21.43155,21.43155,0.0,6.29302,3.49464,0.10226,0.01389,0.40779,0.15406,-0.25523,0.13611,21.43155,40.28786,21.43155,40.28786,4.0,Pf,-3,p-t,2
J014310-320055,0.0,0.0,Infinity,-0.67221,0.09088,Infinity,0.12006,0.02238,0.44699,0.10946,426.76014,142.25338,436.76014,0.09831,0.00855,0.41165,0.13703,0.14681,0.12378,214.44014,107.22007,244.44014,0.03962,0.21316,0.09831,0.00855,0.41165,0.13703,0.14681,0.12378,214.44014,52.2386,107.22007,26.1193,5.0,Ui,4,px-,1
J035247-404059,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08174,0.02159,0.31316,0.13798,321.57493,160.78747,0.0,0.12362,0.01936,0.3706,0.16838,-0.23694,0.1424,32.32329,32.32329,0.0,6.05434,4.83364,0.12362,0.01936,0.3706,0.16838,-0.23694,0.1424,32.32329,57.7268,32.32329,57.7268,4.0,Pf,-3,p-t,2
J021050-434113,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05129,0.01046,0.09854,0.10727,114.7811,57.39055,0.0,0.04968,0.00518,0.08766,0.14267,0.02971,0.14123,100.3631,100.3631,0.0,0.03347,6.02372,0.05129,0.01046,0.09854,0.10727,0.0,0.0,114.7811,102.85414,57.39055,51.42707,4.0,Li,1,px-,1
J022003-364952,0.0,0.0,Infinity,0.46445,0.13402,Infinity,0.04748,0.01107,0.10573,0.1377,42.25079,14.0836,0.0,0.0483,0.00568,0.10446,0.1693,0.00665,0.1351,23.47903,11.73951,0.0,0.0,11.13657,0.04748,0.01107,0.10573,0.1377,0.0,0.0,42.25079,66.06922,14.0836,22.02307,5.0,Li,1,g--,0
J023716-262352,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06004,0.01555,0.33501,0.12691,32.77265,Infinity,0.0,0.05324,0.00877,0.29733,0.16988,0.09154,0.13577,15.95318,Infinity,0.0,0.02377,13.55749,0.06004,0.01555,0.33501,0.12691,0.0,0.0,32.77265,59.32552,Infinity,,2.0,Li,1,px-,1
J042104-215602,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05087,0.0133,0.11307,0.12846,194.82479,Infinity,0.0,0.06537,0.01383,0.15123,0.16659,-0.10781,0.13643,36.65454,Infinity,0.0,5.02791,4.48095,0.05087,0.0133,0.11307,0.12846,0.0,0.0,194.82479,222.10043,Infinity,,2.0,Li,1,px-,1
J221943-525417,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08312,0.01707,0.11067,0.10636,86.08155,43.04078,0.0,0.11387,0.01265,0.15311,0.13616,-0.17627,0.13363,10.12941,10.12941,0.0,2.71829,1.05592,0.11387,0.01265,0.15311,0.13616,-0.17627,0.13363,10.12941,15.44633,10.12941,15.44633,4.0,Pf,-3,g--,0
J214404-413750,0.26298,1.86602,Infinity,1.07676,0.13102,Infinity,0.26402,0.02938,9.0E-4,0.07305,2861.83595,572.36719,2868.83595,1.10152,0.10068,0.27328,0.10323,-0.93554,0.1191,125.36577,31.34144,139.36577,1.39976,0.12347,1.10152,0.10068,0.27328,0.10323,-0.93554,0.1191,125.36577,36.07922,31.34144,9.01981,7.0,Pf,-3,g--,0
J054514-314633,0.0,0.0,Infinity,-0.29228,0.12974,Infinity,0.06152,0.01036,-0.10669,0.10101,90.53587,30.17862,100.53587,0.05177,0.00352,-0.13722,0.12834,0.12899,0.1209,14.24387,7.12194,44.24387,3.40351,1.28711,0.05177,0.00352,-0.13722,0.12834,0.12899,0.1209,14.24387,15.17882,7.12194,7.58941,5.0,Uf,3,g--,0
J053819-522744,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05104,0.01251,0.07279,0.12343,45.5914,22.7957,0.0,0.05087,0.0079,0.06729,0.14791,0.02328,0.13809,34.11547,34.11547,0.0,0.03588,4.69867,0.05104,0.01251,0.07279,0.12343,0.0,0.0,45.5914,51.98515,22.7957,25.99257,4.0,Li,1,g--,0
J050401-502313,0.0,0.0,Infinity,0.0,0.0,Infinity,0.0733,0.01831,0.24586,0.1296,431.98394,215.99197,0.0,0.09657,0.01376,0.2868,0.16357,-0.1584,0.14826,155.28875,155.28875,0.0,8.04044,12.3309,0.09657,0.01376,0.2868,0.16357,-0.1584,0.14826,155.28875,136.72103,155.28875,136.72103,4.0,Pf,-3,pxt,3
J003714-214523,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06372,0.0197,0.40939,0.14037,684.60913,Infinity,0.0,0.11458,0.02511,0.51039,0.18385,-0.27939,0.15305,55.66885,Infinity,0.0,8.19236,5.87177,0.06372,0.0197,0.40939,0.14037,0.0,0.0,684.60913,495.3337,Infinity,,2.0,Li,1,px-,1
J051321-212821,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04743,0.01018,-0.07771,0.11225,92.80296,46.40148,0.0,0.02858,0.00367,-0.14863,0.13743,0.31654,0.12176,180.11995,180.11995,0.0,1.717,0.58482,0.04743,0.01018,-0.07771,0.11225,0.0,0.0,92.80296,47.58262,46.40148,23.79131,4.0,Lf,0,g--,0
J001833-420201,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06556,0.01575,0.30566,0.12114,151.27142,75.63571,0.0,0.0906,0.01373,0.35775,0.15109,-0.17427,0.13562,14.47202,14.47202,0.0,10.62681,10.681,0.0906,0.01373,0.35775,0.15109,-0.17427,0.13562,14.47202,33.89462,14.47202,33.89462,4.0,Pf,-3,p-t,2
J004539-224354,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05605,0.01516,0.37523,0.13456,908.6111,454.30555,0.0,0.09283,0.01691,0.44533,0.15722,-0.29185,0.12998,173.64167,173.64167,0.0,5.79357,2.78533,0.09283,0.01691,0.44533,0.15722,-0.29185,0.12998,173.64167,145.64044,173.64167,145.64044,4.0,Pf,-3,px-,1
J230352-540646,0.0,0.0,Infinity,0.0,0.0,Infinity,0.10511,0.02273,0.35771,0.11295,494.49931,247.24965,0.0,0.1783,0.021,0.43652,0.14781,-0.29704,0.13532,29.56904,29.56904,0.0,5.42993,1.75086,0.1783,0.021,0.43652,0.14781,-0.29704,0.13532,29.56904,40.05138,29.56904,40.05138,4.0,Pf,-3,g--,0
J064845-271952,0.98935,3.13891,Infinity,-0.22046,0.15253,Infinity,0.06859,0.01288,-0.10511,0.09582,26.63389,6.65847,34.63389,0.08417,0.00742,-0.08203,0.11807,-0.12176,0.11197,17.80576,5.93525,35.80576,0.4604,0.80257,0.06859,0.01288,-0.10511,0.09582,0.0,0.0,26.63389,61.1624,6.65847,15.2906,6.0,Lf,0,g--,0
J065613-344658,0.0,0.0,Infinity,0.57957,0.23659,Infinity,0.04296,0.01053,0.17371,0.12517,509.98188,169.99396,519.98188,0.02276,0.00278,0.06083,0.15505,0.45478,0.12423,68.39488,34.19744,98.39488,0.85727,0.36418,0.02276,0.00278,0.06083,0.15505,0.45478,0.12423,68.39488,19.25964,34.19744,9.62982,5.0,Uf,3,g--,0
J074138-445402,0.0,0.0,Infinity,0.0,0.0,Infinity,0.09208,0.02172,0.10143,0.11875,1562.68704,781.34352,0.0,0.21118,0.03285,0.22517,0.1499,-0.47637,0.13341,160.64809,160.64809,0.0,1.7232,0.394,0.21118,0.03285,0.22517,0.1499,-0.47637,0.13341,160.64809,143.49808,160.64809,143.49808,4.0,Pf,-3,px-,1
J222236-210736,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05548,0.0129,0.07303,0.1168,195.52834,97.76417,0.0,0.03651,0.00478,0.0154,0.14159,0.26503,0.11522,9.13198,9.13198,0.0,0.93529,0.55315,0.03651,0.00478,0.0154,0.14159,0.26503,0.11522,9.13198,15.74048,9.13198,15.74048,4.0,Uf,3,p-t,2
J010329-513551,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05649,0.01145,0.04584,0.10323,114.13694,57.06847,0.0,0.03954,0.00504,-0.01208,0.13281,0.23091,0.12457,9.93917,9.93917,0.0,1.06206,0.58852,0.03954,0.00504,-0.01208,0.13281,0.23091,0.12457,9.93917,15.49145,9.93917,15.49145,4.0,Uf,3,p-t,2
J221621-542447,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06367,0.01482,0.06772,0.11979,127.78148,63.89074,0.0,0.09881,0.01282,0.13718,0.14882,-0.26541,0.13566,25.22323,25.22323,0.0,1.81315,0.68264,0.09881,0.01282,0.13718,0.14882,-0.26541,0.13566,25.22323,24.18055,25.22323,24.18055,4.0,Pf,-3,g--,0
J020351-260402,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06881,0.01396,0.03214,0.10483,40.34296,20.17148,0.0,0.07638,0.00832,0.04261,0.12707,-0.04649,0.11103,17.31901,17.31901,0.0,2.87264,3.13839,0.06881,0.01396,0.03214,0.10483,0.0,0.0,40.34296,83.37932,20.17148,41.68966,4.0,Li,1,g--,0
J072834-230130,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05064,0.01308,-0.04569,0.12341,174.15724,Infinity,0.0,0.03257,0.00628,-0.13132,0.15778,0.25172,0.13274,18.51054,Infinity,0.0,1.82319,0.93682,0.05064,0.01308,-0.04569,0.12341,0.0,0.0,174.15724,163.69654,Infinity,,2.0,Lf,0,px-,1
J055155-190920,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08297,0.02373,0.26004,0.14233,99.85145,49.92572,0.0,0.1136,0.01989,0.30235,0.16805,-0.16304,0.12641,181.1601,181.1601,0.0,8.45678,11.41894,0.08297,0.02373,0.26004,0.14233,0.0,0.0,99.85145,47.40401,49.92572,23.702,4.0,Li,1,g--,0
J074155-264730,0.0,0.0,Infinity,0.35273,0.13219,Infinity,0.17086,0.03637,0.23045,0.11881,982.10944,327.36981,992.10944,0.42553,0.04287,0.35379,0.14511,-0.54529,0.1177,15.91414,7.95707,45.91414,2.11061,0.31565,0.42553,0.04287,0.35379,0.14511,-0.54529,0.1177,15.91414,19.11134,7.95707,9.55567,5.0,Pf,-3,g--,0
J032213-345832,0.0,0.0,Infinity,-0.39413,0.09469,Infinity,0.08113,0.01454,-0.06698,0.10447,355.0926,118.3642,365.0926,0.05571,0.00398,-0.12908,0.1327,0.26586,0.11755,20.49903,10.24952,50.49903,1.74885,0.6311,0.05571,0.00398,-0.12908,0.1327,0.26586,0.11755,20.49903,19.46989,10.24952,9.73494,5.0,Uf,3,g--,0
J233159-381147,0.0,0.0,Infinity,0.3847,0.08394,Infinity,0.20437,0.04038,0.57326,0.117,1590.18615,530.06205,1600.18615,0.40902,0.03914,0.68851,0.14377,-0.46733,0.12061,65.96664,32.98332,95.96664,5.45307,0.88651,0.40902,0.03914,0.68851,0.14377,-0.46733,0.12061,65.96664,71.756,32.98332,35.878,5.0,Pf,-3,g--,0
J052126-372446,0.0,0.0,Infinity,-0.19892,0.13074,Infinity,0.06467,0.01437,0.07893,0.12889,282.3925,94.13083,292.3925,0.05242,0.0054,0.04172,0.15636,0.15906,0.13155,99.67202,49.83601,129.67202,0.73938,0.96972,0.05242,0.0054,0.04172,0.15636,0.15906,0.13155,99.67202,55.62423,49.83601,27.81211,5.0,Uf,3,p-t,2
J033540-311901,0.0,0.0,Infinity,0.4921,0.14073,Infinity,0.05234,0.01339,0.32181,0.13871,52.89795,17.63265,0.0,0.04535,0.00569,0.29951,0.17673,0.11442,0.13952,23.78818,11.89409,0.0,0.04911,18.48621,0.05234,0.01339,0.32181,0.13871,0.0,0.0,52.89795,74.51201,17.63265,24.83734,5.0,Li,1,g--,0
J015818-471251,-2.42601,2.44221,Infinity,-0.05778,0.2111,Infinity,0.07871,0.01168,0.04011,0.08023,28.54097,7.13524,0.0,0.08435,0.00802,0.05262,0.10704,-0.04304,0.1172,35.41033,11.80344,0.0,4.08627,1.942,0.07871,0.01168,0.04011,0.08023,0.0,0.0,28.54097,31.5082,7.13524,7.87705,6.0,Li,1,g--,0
J035736-415901,0.0,0.0,Infinity,0.41734,0.26772,Infinity,0.1009,0.01678,0.04395,0.08758,278.97319,92.99106,288.97319,0.16078,0.01634,0.11371,0.11447,-0.26769,0.1213,11.8498,5.9249,41.8498,1.63074,0.47166,0.16078,0.01634,0.11371,0.11447,-0.26769,0.1213,11.8498,16.01652,5.9249,8.00826,5.0,Pf,-3,g--,0
J230804-521901,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04751,0.01172,0.22487,0.12954,261.2276,130.6138,0.0,0.05994,0.00981,0.25725,0.15614,-0.1275,0.13786,82.28181,82.28181,0.0,10.20596,10.93679,0.04751,0.01172,0.22487,0.12954,0.0,0.0,261.2276,301.00562,130.6138,150.50281,4.0,Li,1,px-,1
J212302-291504,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04553,0.0137,-0.08551,0.1453,147.90302,Infinity,0.0,0.02559,0.00523,-0.19417,0.18105,0.3264,0.15392,45.55031,Infinity,0.0,1.98352,0.87925,0.04553,0.0137,-0.08551,0.1453,0.0,0.0,147.90302,162.59927,Infinity,,2.0,Lf,0,px-,1
J232036-471023,0.0,0.0,Infinity,0.0,0.0,Infinity,0.07416,0.01385,0.05627,0.09515,34.31934,17.15967,0.0,0.09513,0.00956,0.09327,0.12646,-0.14002,0.13422,11.32708,11.32708,0.0,2.15309,1.02399,0.09513,0.00956,0.09327,0.12646,-0.14002,0.13422,11.32708,15.44441,11.32708,15.44441,4.0,Pf,-3,g--,0
J234049-220739,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05386,0.01225,0.1207,0.11307,38.24052,19.12026,0.0,0.05344,0.00759,0.11777,0.13431,0.01895,0.12503,28.24944,28.24944,0.0,7.8E-4,9.46304,0.05386,0.01225,0.1207,0.11307,0.0,0.0,38.24052,38.23741,19.12026,19.11871,4.0,Li,1,g--,0
J042842-500534,-4.40746,4.46593,Infinity,1.11033,0.44671,Infinity,0.13177,0.02647,0.35554,0.10187,509.51285,127.37821,517.51285,0.22635,0.02904,0.43508,0.13354,-0.31109,0.12409,29.99991,9.99997,47.99991,5.00355,1.52211,0.22635,0.02904,0.43508,0.13354,-0.31109,0.12409,29.99991,46.98928,9.99997,15.66309,6.0,Pf,-3,g--,0
J225119-382707,0.0,0.0,Infinity,0.42167,0.08915,Infinity,0.05398,0.01243,0.2458,0.13082,53.75176,17.91725,0.0,0.05329,0.00468,0.24115,0.16762,0.01609,0.1483,18.89086,9.44543,0.0,0.0,33.49052,0.05398,0.01243,0.2458,0.13082,0.0,0.0,53.75176,102.1719,17.91725,34.0573,5.0,Li,1,g--,0
J053024-452428,0.0,0.0,Infinity,0.0,0.0,Infinity,0.09321,0.02667,0.42551,0.14196,1148.95987,574.47993,0.0,0.21338,0.03962,0.54871,0.17078,-0.48492,0.14697,46.61246,46.61246,0.0,3.67945,0.73903,0.21338,0.03962,0.54871,0.17078,-0.48492,0.14697,46.61246,95.12098,46.61246,95.12098,4.0,Pf,-3,g--,0
J014207-420601,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04701,0.0116,0.27214,0.12026,37.14968,18.57484,0.0,0.03166,0.00487,0.20346,0.14594,0.25731,0.12932,10.14509,10.14509,0.0,0.40238,0.37606,0.03166,0.00487,0.20346,0.14594,0.25731,0.12932,10.14509,5.73106,10.14509,5.73106,4.0,Uf,3,p-t,2
J074136-272742,-1.27676,4.79721,Infinity,0.019,0.33166,Infinity,0.08974,0.02021,0.02496,0.12003,20.8236,5.2059,0.0,0.09919,0.01384,0.03673,0.14232,-0.04622,0.11788,16.90703,5.63568,0.0,2.49636,3.81466,0.08974,0.02021,0.02496,0.12003,0.0,0.0,20.8236,32.67379,5.2059,8.16845,6.0,Li,1,g--,0
J000249-211419,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08123,0.01596,0.1335,0.10581,149.88367,Infinity,0.0,0.1165,0.01751,0.19657,0.13878,-0.18495,0.12185,16.29514,Infinity,0.0,3.39959,1.35317,0.08123,0.01596,0.1335,0.10581,0.0,0.0,149.88367,166.99087,Infinity,,2.0,Li,1,px-,1
J053757-461430,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04591,0.01202,0.17492,0.13346,272.9414,136.4707,0.0,0.05316,0.00888,0.1917,0.16746,-0.06298,0.13982,151.3066,151.3066,0.0,33.26119,19.42925,0.04591,0.01202,0.17492,0.13346,0.0,0.0,272.9414,317.37529,136.4707,158.68765,4.0,Li,1,px-,1
J021840-230712,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04537,0.01062,0.00915,0.11913,167.35012,83.67506,0.0,0.04641,0.00755,0.01558,0.13866,-0.00149,0.11075,149.72693,149.72693,0.0,165026.7078,5.67283,0.04537,0.01062,0.00915,0.11913,0.0,0.0,167.35012,163.72105,83.67506,81.86053,4.0,Li,1,px-,1
J235540-541834,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04357,0.0104,0.13733,0.11693,252.68443,126.34222,0.0,0.02109,0.00318,0.01974,0.15313,0.4546,0.13678,67.65125,67.65125,0.0,0.95125,0.35901,0.02109,0.00318,0.01974,0.15313,0.4546,0.13678,67.65125,20.70928,67.65125,20.70928,4.0,Uf,3,px-,1
J230902-505059,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08967,0.01528,0.10374,0.09022,19.41538,9.70769,0.0,0.0856,0.0094,0.09198,0.12002,0.03889,0.12097,11.89712,11.89712,0.0,0.06571,5.86718,0.08967,0.01528,0.10374,0.09022,0.0,0.0,19.41538,34.18454,9.70769,17.09227,4.0,Li,1,g--,0
J065053-254117,0.0,0.0,Infinity,0.0,0.0,Infinity,0.07458,0.01598,0.10155,0.11415,19.28432,9.64216,0.0,0.07058,0.01092,0.09342,0.13299,0.04615,0.10694,23.95016,23.95016,0.0,0.09724,5.15635,0.07458,0.01598,0.10155,0.11415,0.0,0.0,19.28432,34.95988,9.64216,17.47994,4.0,Li,1,g--,0
J044023-473218,0.0,0.0,Infinity,0.0,0.0,Infinity,0.02439,0.00766,-0.00433,0.13501,116.0566,116.0566,0.0,0.00464,0.00184,-0.20902,0.15535,0.89905,0.15594,7.93278,Infinity,0.0,1.30691,0.23767,0.02439,0.00766,-0.00433,0.13501,0.0,0.0,116.0566,23.42177,116.0566,23.42177,3.0,Lf,0,px-,1
J025441-294604,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04056,0.01075,0.1458,0.12217,138.1129,Infinity,0.0,0.02329,0.00505,0.03776,0.15744,0.31757,0.13621,38.32251,Infinity,0.0,0.87208,0.48771,0.04056,0.01075,0.1458,0.12217,0.0,0.0,138.1129,138.78517,Infinity,,2.0,Li,1,px-,1
J015719-382944,0.0,0.0,Infinity,0.11109,0.13893,Infinity,0.07038,0.01132,0.21543,0.09043,1020.31799,340.106,1030.31799,0.03558,0.00273,0.09909,0.1141,0.48439,0.10801,92.81413,46.40706,122.81413,0.79017,0.25596,0.03558,0.00273,0.09909,0.1141,0.48439,0.10801,92.81413,38.60256,46.40706,19.30128,5.0,Uf,3,g--,0
J062329-283431,0.0,0.0,Infinity,0.0,0.0,Infinity,0.07272,0.0158,0.18421,0.11157,40.77615,20.38808,0.0,0.08045,0.01196,0.19954,0.12936,-0.04727,0.10776,46.98996,46.98996,0.0,129.01165,43.20248,0.07272,0.0158,0.18421,0.11157,0.0,0.0,40.77615,40.68841,20.38808,20.34421,4.0,Li,1,g--,0
J034843-214952,0.0,0.0,Infinity,0.0,0.0,Infinity,0.03876,0.00914,0.03176,0.11943,50.01633,Infinity,0.0,0.03104,0.00562,-0.01861,0.16314,0.12901,0.14157,14.37092,Infinity,0.0,1.18067,2.07148,0.03876,0.00914,0.03176,0.11943,0.0,0.0,50.01633,67.71093,Infinity,,2.0,Li,1,px-,1
J040520-211915,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04263,0.01208,0.13753,0.14129,58.9226,29.4613,0.0,0.04871,0.00871,0.15306,0.16687,-0.06464,0.1205,19.8151,19.8151,0.0,15.27575,9.13724,0.04263,0.01208,0.13753,0.14129,0.0,0.0,58.9226,130.28784,29.4613,65.14392,4.0,Li,1,g--,0
J045636-313611,0.0,0.0,Infinity,-0.65461,0.08867,Infinity,0.09073,0.01807,0.19299,0.11337,126.86686,42.28895,0.0,0.09297,0.01051,0.19397,0.13339,-0.00478,0.11224,117.62793,58.81396,0.0,1000000.0,27.08624,0.09073,0.01807,0.19299,0.11337,0.0,0.0,126.86686,132.94546,42.28895,44.31515,5.0,Li,1,g--,0
J031425-510431,0.0,0.0,Infinity,0.0,0.0,Infinity,0.0703,0.01542,0.23845,0.11505,194.41007,97.20504,0.0,0.08987,0.01259,0.2728,0.14098,-0.13648,0.11825,39.00896,39.00896,0.0,9.98716,17.26221,0.08987,0.01259,0.2728,0.14098,-0.13648,0.11825,39.00896,60.01805,39.00896,60.01805,4.0,Pf,-3,p-t,2
J034136-491402,0.18079,3.69969,Infinity,1.2502,0.25698,Infinity,0.11963,0.02258,0.19147,0.10301,2182.62439,545.6561,2190.62439,0.34123,0.03601,0.354,0.13386,-0.61794,0.12637,167.69557,55.89852,185.69557,1.93392,0.23775,0.34123,0.03601,0.354,0.13386,-0.61794,0.12637,167.69557,83.21984,55.89852,27.73995,6.0,Pf,-3,px-,1
J013243-410953,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04916,0.01288,0.2727,0.12922,69.35716,34.67858,0.0,0.04034,0.00676,0.23497,0.15566,0.13788,0.13415,25.23611,25.23611,0.0,0.14057,0.59179,0.04034,0.00676,0.23497,0.15566,0.13788,0.13415,25.23611,21.92872,25.23611,21.92872,4.0,Uf,3,p-t,2
J215717-422331,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06933,0.01352,0.07849,0.09415,75.41245,37.70623,0.0,0.09181,0.01131,0.1201,0.12327,-0.15642,0.11355,11.39693,11.39693,0.0,2.42048,1.17619,0.09181,0.01131,0.1201,0.12327,-0.15642,0.11355,11.39693,16.89309,11.39693,16.89309,4.0,Pf,-3,g--,0
J220521-282944,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06606,0.01681,0.14991,0.13319,55.35505,Infinity,0.0,0.07749,0.01181,0.17334,0.17522,-0.08125,0.13972,17.85485,Infinity,0.0,11.65978,8.54584,0.06606,0.01681,0.14991,0.13319,0.0,0.0,55.35505,118.38317,Infinity,,2.0,Li,1,px-,1
J232248-201141,0.0,0.0,Infinity,0.0,0.0,Infinity,0.07934,0.01903,0.27366,0.12534,298.54378,149.27189,0.0,0.07591,0.01039,0.26797,0.14781,0.03657,0.11243,260.31925,260.31925,0.0,2.2E-4,62.78689,0.07934,0.01903,0.27366,0.12534,0.0,0.0,298.54378,195.88284,149.27189,97.94142,4.0,Li,1,px-,1
J235145-220309,0.0,0.0,Infinity,0.0,0.0,Infinity,0.11227,0.02382,0.31665,0.10717,44.22092,22.11046,0.0,0.14802,0.01931,0.34964,0.12795,-0.14555,0.108,53.80091,53.80091,0.0,15.88826,49.45522,0.11227,0.02382,0.31665,0.10717,0.0,0.0,44.22092,56.27895,22.11046,28.13948,4.0,Li,1,g--,0
J074741-291902,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08599,0.02074,0.03299,0.11265,162.92923,Infinity,0.0,0.12085,0.02039,0.09283,0.15252,-0.16252,0.13121,18.58326,Infinity,0.0,1.93012,1.39104,0.08599,0.02074,0.03299,0.11265,0.0,0.0,162.92923,190.77665,Infinity,,2.0,Li,1,px-,1
J032046-383728,0.0,0.0,Infinity,-0.23945,0.07743,4.63457,0.11877,0.02141,0.15637,0.10789,480.93456,120.23364,488.93456,0.15884,0.01136,0.20571,0.13651,-0.19331,0.11659,116.66735,38.88912,134.66735,3.40447,0.80002,0.15884,0.01136,0.20571,0.13651,-0.19331,0.11659,116.66735,55.34981,38.88912,18.44994,6.0,Pf,-3,g--,0
J065518-495206,-4.4473,2.18024,Infinity,-0.04315,0.21251,Infinity,0.0872,0.01229,-0.10638,0.0775,20.78398,5.196,0.0,0.09208,0.00881,-0.1009,0.10503,-0.02488,0.1125,18.39809,6.1327,0.0,0.00937,17.81535,0.0872,0.01229,-0.10638,0.0775,0.0,0.0,20.78398,30.52044,5.196,7.63011,6.0,Lf,0,g--,0
J003542-234018,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06475,0.01328,0.06246,0.11082,322.09608,161.04804,0.0,0.11185,0.01342,0.13564,0.13252,-0.32375,0.11563,11.68623,11.68623,0.0,1.61985,0.50926,0.11185,0.01342,0.13564,0.13252,-0.32375,0.11563,11.68623,16.23527,11.68623,16.23527,4.0,Pf,-3,g--,0
J231205-200609,0.0,0.0,Infinity,0.0,0.0,Infinity,0.038,0.01137,0.1756,0.1314,35.14813,Infinity,0.0,0.03355,0.00758,0.14323,0.17518,0.09015,0.1492,63.99232,Infinity,0.0,0.16055,5.90371,0.038,0.01137,0.1756,0.1314,0.0,0.0,35.14813,70.4118,Infinity,,2.0,Li,1,px-,1
J061826-533933,0.0,0.0,Infinity,0.0,0.0,Infinity,0.07771,0.01692,0.15522,0.11596,237.92853,118.96427,0.0,0.0875,0.0121,0.17586,0.14546,-0.05553,0.13254,309.46155,309.46155,0.0,38.32427,11.05246,0.07771,0.01692,0.15522,0.11596,0.0,0.0,237.92853,139.41731,118.96427,69.70865,4.0,Li,1,px-,1
J060251-293832,0.0,0.0,Infinity,0.4386,0.27903,Infinity,0.10135,0.02572,0.25867,0.13351,206.13364,68.71121,216.13364,0.14789,0.02035,0.30709,0.16016,-0.21229,0.12853,12.93806,6.46903,42.93806,5.28781,2.55155,0.14789,0.02035,0.30709,0.16016,-0.21229,0.12853,12.93806,21.46634,6.46903,10.73317,5.0,Pf,-3,g--,0
J061228-433748,0.0,0.0,Infinity,0.0,0.0,Infinity,0.12621,0.02407,0.22926,0.1039,941.78823,470.89412,0.0,0.25279,0.02943,0.33405,0.12936,-0.41502,0.12772,72.0034,72.0034,0.0,2.52612,0.37827,0.25279,0.02943,0.33405,0.12936,-0.41502,0.12772,72.0034,61.80812,72.0034,61.80812,4.0,Pf,-3,px-,1
J071959-350448,0.0,0.0,Infinity,-0.86526,0.11412,Infinity,0.04226,0.00993,0.01759,0.12987,246.08805,82.02935,256.08805,0.03391,0.00401,-0.02298,0.15743,0.15884,0.13048,112.5065,56.25325,142.5065,1.18127,1.07303,0.03391,0.00401,-0.02298,0.15743,0.15884,0.13048,112.5065,33.36209,56.25325,16.68105,5.0,Uf,3,pxt,3
J213052-451543,0.0,0.0,Infinity,0.0,0.0,Infinity,0.10494,0.0208,0.28492,0.10554,144.85268,72.42634,0.0,0.1271,0.01463,0.32042,0.13489,-0.10797,0.12361,255.3949,255.3949,0.0,30.46816,82.61354,0.10494,0.0208,0.28492,0.10554,0.0,0.0,144.85268,98.9142,72.42634,49.4571,4.0,Li,1,px-,1
J035620-402128,0.0,0.0,Infinity,-5.44328,0.20473,Infinity,0.06754,0.01451,0.17869,0.11674,1568.65985,522.88662,0.0,0.06264,0.00625,0.16153,0.14904,0.06572,0.12371,1711.37748,855.68874,0.0,0.05903,22.45485,0.06754,0.01451,0.17869,0.11674,0.0,0.0,1568.65985,487.6476,522.88662,162.5492,5.0,Li,1,px-,1
J011102-474911,0.0,0.0,Infinity,0.0,0.0,Infinity,0.03342,0.00843,0.19036,0.12844,38.87434,19.43717,0.0,0.01813,0.00362,0.09775,0.16245,0.3746,0.1374,14.93358,14.93358,0.0,0.74051,0.41269,0.01813,0.00362,0.09775,0.16245,0.3746,0.1374,14.93358,7.2967,14.93358,7.2967,4.0,Uf,3,p-t,2
J000837-461940,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06264,0.01354,0.16936,0.11764,426.33525,213.16763,0.0,0.09794,0.01148,0.23951,0.14525,-0.25696,0.13167,43.75884,43.75884,0.0,2.92453,0.73471,0.09794,0.01148,0.23951,0.14525,-0.25696,0.13167,43.75884,51.45635,43.75884,51.45635,4.0,Pf,-3,g--,0
J224417-253231,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05116,0.01157,0.00714,0.10848,96.01512,Infinity,0.0,0.03809,0.00567,-0.04988,0.1451,0.17212,0.12303,12.419,Infinity,0.0,1.39608,1.13551,0.05116,0.01157,0.00714,0.10848,0.0,0.0,96.01512,107.32034,Infinity,,2.0,Li,1,px-,1
J231359-370447,0.0,0.0,Infinity,0.0473,0.08483,Infinity,0.15989,0.02716,0.26841,0.10546,321.40414,107.13471,331.40414,0.24493,0.01835,0.34416,0.13115,-0.28769,0.11346,30.14065,15.07033,60.14065,3.96412,0.68034,0.24493,0.01835,0.34416,0.13115,-0.28769,0.11346,30.14065,25.76256,15.07033,12.88128,5.0,Pf,-3,g--,0
J224506-433157,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04433,0.01046,0.25216,0.12589,33.81334,16.90667,0.0,0.03908,0.00647,0.23351,0.15956,0.0787,0.13741,21.55769,21.55769,0.0,0.03284,20.27998,0.04433,0.01046,0.25216,0.12589,0.0,0.0,33.81334,56.80351,16.90667,28.40175,4.0,Li,1,g--,0
J234046-463151,0.0,0.0,Infinity,-0.41464,0.26291,Infinity,0.06011,0.01106,-0.00425,0.09811,144.27824,48.09275,154.27824,0.04503,0.00509,-0.05193,0.1267,0.18613,0.12178,32.55305,16.27653,62.55305,1.37883,0.70727,0.04503,0.00509,-0.05193,0.1267,0.18613,0.12178,32.55305,20.18216,16.27653,10.09108,5.0,Uf,3,p-t,2
J000020-322101,0.0,0.0,Infinity,0.95131,0.08424,Infinity,0.14558,0.02953,0.36195,0.12011,2441.62658,813.87553,2451.62658,0.40084,0.03317,0.53597,0.14353,-0.69513,0.11509,50.12065,25.06033,80.12065,2.42952,0.26618,0.40084,0.03317,0.53597,0.14353,-0.69513,0.11509,50.12065,22.15059,25.06033,11.07529,5.0,Pf,-3,g--,0
J014852-223845,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05683,0.01314,0.14527,0.12144,18.20792,9.10396,0.0,0.0539,0.00759,0.13523,0.14659,0.04519,0.11724,11.0909,11.0909,0.0,0.03189,10.03742,0.05683,0.01314,0.14527,0.12144,0.0,0.0,18.20792,28.6359,9.10396,14.31795,4.0,Li,1,g--,0
J013602-404450,0.0,0.0,Infinity,0.28395,0.23489,Infinity,0.12145,0.02039,0.36652,0.08937,17.56811,5.85604,0.0,0.12828,0.01211,0.37422,0.1169,-0.02577,0.11788,9.30758,4.65379,0.0,1000000.0,374.63144,0.12145,0.02039,0.36652,0.08937,0.0,0.0,17.56811,38.08208,5.85604,12.69403,5.0,Li,1,g--,0
J030426-202407,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06141,0.01506,0.16279,0.12932,30.92553,15.46277,0.0,0.06992,0.01004,0.17372,0.14941,-0.06421,0.12087,26.77236,26.77236,0.0,22.53103,15.43559,0.06141,0.01506,0.16279,0.12932,0.0,0.0,30.92553,54.42509,15.46277,27.21255,4.0,Li,1,g--,0
J032343-225528,0.0,0.0,Infinity,0.0,0.0,Infinity,0.0736,0.01591,0.10016,0.11345,23.94457,11.97229,0.0,0.08572,0.01154,0.12098,0.13571,-0.07516,0.10702,13.17251,13.17251,0.0,6.38004,5.90356,0.0736,0.01591,0.10016,0.11345,0.0,0.0,23.94457,59.52058,11.97229,29.76029,4.0,Li,1,g--,0
J231831-481852,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08612,0.01416,0.10365,0.08384,244.26394,122.13197,0.0,0.12582,0.01169,0.16126,0.10561,-0.22509,0.11189,14.30994,14.30994,0.0,2.28152,0.5863,0.12582,0.01169,0.16126,0.10561,-0.22509,0.11189,14.30994,20.06364,14.30994,20.06364,4.0,Pf,-3,g--,0
J043652-521639,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05,0.01293,0.17062,0.12022,38.1643,19.08215,0.0,0.04806,0.00666,0.16428,0.14998,0.03261,0.1287,18.12524,18.12524,0.0,0.00303,16.84673,0.05,0.01293,0.17062,0.12022,0.0,0.0,38.1643,62.42006,19.08215,31.21003,4.0,Li,1,g--,0
J014640-272740,0.0,0.0,Infinity,0.32716,0.42639,Infinity,0.06367,0.01465,0.13665,0.1178,38.36814,12.78938,0.0,0.07756,0.01193,0.15872,0.13904,-0.09734,0.11055,41.8571,20.92855,0.0,6.53566,5.18434,0.06367,0.01465,0.13665,0.1178,0.0,0.0,38.36814,49.70346,12.78938,16.56782,5.0,Li,1,g--,0
J040019-225624,0.0,0.0,Infinity,0.23712,0.43045,Infinity,0.07407,0.0172,0.3225,0.11946,116.27613,38.75871,126.27613,0.05482,0.00899,0.27391,0.14098,0.20189,0.10617,25.6871,12.84355,55.6871,0.20971,0.26915,0.05482,0.00899,0.27391,0.14098,0.20189,0.10617,25.6871,27.98087,12.84355,13.99044,5.0,Uf,3,p-t,2
J063550-354658,0.0,0.0,Infinity,0.15211,0.21498,Infinity,0.04906,0.01054,0.10721,0.12976,679.53406,226.51135,689.53406,0.02969,0.00303,0.0249,0.16225,0.3437,0.12804,223.38298,111.69149,253.38298,0.91999,0.49434,0.02969,0.00303,0.0249,0.16225,0.3437,0.12804,223.38298,48.41018,111.69149,24.20509,5.0,Uf,3,pxt,3
J043313-450254,0.0,0.0,Infinity,-0.33662,0.2346,Infinity,0.07978,0.01519,0.14846,0.09881,143.00749,47.66916,153.00749,0.06202,0.00643,0.10807,0.13073,0.14957,0.12857,25.55849,12.77925,55.55849,0.43526,0.59873,0.06202,0.00643,0.10807,0.13073,0.14957,0.12857,25.55849,22.40922,12.77925,11.20461,5.0,Uf,3,p-t,2
J051103-255450,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05454,0.01311,0.26804,0.11761,74.85632,37.42816,0.0,0.04251,0.00716,0.23392,0.14025,0.164,0.11386,23.1276,23.1276,0.0,0.19357,0.35799,0.04251,0.00716,0.23392,0.14025,0.164,0.11386,23.1276,17.38962,23.1276,17.38962,4.0,Uf,3,p-t,2
J004530-390002,0.0,0.0,Infinity,0.55923,0.09253,Infinity,0.0659,0.01324,0.19097,0.11563,122.84746,40.94915,0.0,0.07063,0.00727,0.20005,0.14372,-0.03052,0.11537,134.683,67.3415,0.0,1893.90376,46.53638,0.0659,0.01324,0.19097,0.11563,0.0,0.0,122.84746,94.54247,40.94915,31.51416,5.0,Li,1,g--,0
J004017-324327,2.17924,5.71329,Infinity,0.34824,0.08163,0.49782,0.13243,0.02481,0.36147,0.11019,268.48881,53.69776,275.48881,0.16994,0.01414,0.4029,0.13676,-0.16424,0.11455,32.87654,8.21914,46.87654,16.8483,32.10532,0.16994,0.01414,0.4029,0.13676,-0.16424,0.11455,32.87654,42.02425,8.21914,10.50606,7.0,Pi,-2,g--,0
J061957-511329,0.0,0.0,Infinity,0.0,0.0,Infinity,0.07527,0.01526,0.11369,0.09927,422.54914,211.27457,0.0,0.14966,0.01966,0.22097,0.13054,-0.40908,0.1158,34.88691,34.88691,0.0,1.86245,0.40076,0.14966,0.01966,0.22097,0.13054,-0.40908,0.1158,34.88691,28.24717,34.88691,28.24717,4.0,Pf,-3,g--,0
J221150-370705,0.0,0.0,Infinity,0.09862,0.08429,Infinity,0.10994,0.02322,0.34193,0.12285,538.82161,179.6072,548.82161,0.17001,0.01683,0.41271,0.15527,-0.29261,0.1186,28.75247,14.37624,58.75247,5.07264,1.27489,0.17001,0.01683,0.41271,0.15527,-0.29261,0.1186,28.75247,36.07002,14.37624,18.03501,5.0,Pf,-3,g--,0
J021010-221337,0.0,0.0,Infinity,0.0,0.0,Infinity,0.09215,0.02437,0.27426,0.13765,5665.38082,Infinity,0.0,0.59633,0.12354,0.60108,0.17299,-0.95993,0.14127,112.18604,Infinity,0.0,2.05629,0.25844,0.09215,0.02437,0.27426,0.13765,0.0,0.0,5665.38082,1191.27426,Infinity,,2.0,Li,1,px-,1
J051806-245502,0.0,0.0,Infinity,0.0,0.0,Infinity,0.09584,0.02111,0.22478,0.11581,1208.53325,604.26662,0.0,0.20089,0.02768,0.3214,0.13476,-0.4394,0.10879,86.76987,86.76987,0.0,2.32127,0.4804,0.20089,0.02768,0.3214,0.13476,-0.4394,0.10879,86.76987,76.00749,86.76987,76.00749,4.0,Pf,-3,px-,1
J222708-521950,0.0,0.0,Infinity,0.0,0.0,Infinity,0.16628,0.02887,0.11719,0.0904,499.13471,249.56735,0.0,0.28873,0.03536,0.20086,0.11484,-0.31368,0.11126,23.32759,23.32759,0.0,2.09014,0.4438,0.28873,0.03536,0.20086,0.11484,-0.31368,0.11126,23.32759,39.31166,23.32759,39.31166,4.0,Pf,-3,g--,0
J234247-222340,0.0,0.0,Infinity,0.0,0.0,Infinity,0.0591,0.01544,0.12119,0.12476,1117.46356,Infinity,0.0,0.11826,0.02387,0.24594,0.16331,-0.35384,0.12917,88.25741,Infinity,0.0,2.22603,0.68021,0.0591,0.01544,0.12119,0.12476,0.0,0.0,1117.46356,550.26822,Infinity,,2.0,Li,1,px-,1
J015649-543949,3.89221,4.61928,Infinity,1.02498,0.20249,Infinity,0.2005,0.03986,0.37375,0.10081,1472.18123,368.04531,1480.18123,0.5368,0.05224,0.52666,0.1321,-0.58876,0.12127,40.4298,13.4766,58.4298,2.80068,0.265,0.5368,0.05224,0.52666,0.1321,-0.58876,0.12127,40.4298,40.56817,13.4766,13.52272,6.0,Pf,-3,g--,0
J000922-513011,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04441,0.00959,0.07702,0.10845,25.16871,12.58435,0.0,0.04735,0.00582,0.08232,0.12947,-0.03175,0.11485,12.16639,12.16639,0.0,19.79662,6.19931,0.04441,0.00959,0.07702,0.10845,0.0,0.0,25.16871,44.20567,12.58435,22.10283,4.0,Li,1,g--,0
J065709-540635,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05298,0.01129,-0.00258,0.11024,36.49644,18.24822,0.0,0.0599,0.0083,0.01083,0.1372,-0.06298,0.13286,12.37845,12.37845,0.0,1.21884,3.9867,0.05298,0.01129,-0.00258,0.11024,0.0,0.0,36.49644,94.8219,18.24822,47.41095,4.0,Lf,0,g--,0
J035159-202851,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04923,0.00982,-0.12636,0.09934,325.39896,162.69948,0.0,0.02786,0.0035,-0.20405,0.12537,0.35062,0.1024,9.70202,9.70202,0.0,1.95426,0.50327,0.02786,0.0035,-0.20405,0.12537,0.35062,0.1024,9.70202,13.83288,9.70202,13.83288,4.0,Uf,3,g--,0
J014454-393810,0.0,0.0,Infinity,0.16553,0.08796,Infinity,0.07208,0.01602,0.47791,0.12791,88.51711,29.5057,0.0,0.08227,0.00952,0.50109,0.15303,-0.08783,0.10941,45.00165,22.50083,0.0,712.21827,783.21163,0.07208,0.01602,0.47791,0.12791,0.0,0.0,88.51711,177.7136,29.5057,59.23787,5.0,Li,1,g--,0
J223626-230927,0.0,0.0,Infinity,0.87758,0.25253,Infinity,0.15344,0.03005,0.31556,0.10385,814.45525,814.45525,0.0,0.3182,0.04861,0.44323,0.1408,-0.36455,0.12162,27.52025,Infinity,0.0,4.05433,0.86581,0.15344,0.03005,0.31556,0.10385,0.0,0.0,814.45525,340.24278,814.45525,340.24278,3.0,Li,1,px-,1
J212429-494806,0.0,0.0,Infinity,0.05757,0.13262,Infinity,0.16478,0.02348,0.0921,0.0771,114.7297,38.24323,124.7297,0.23451,0.02008,0.14776,0.09976,-0.21413,0.10995,12.11409,6.05704,42.11409,2.21324,0.52614,0.23451,0.02008,0.14776,0.09976,-0.21413,0.10995,12.11409,15.1359,6.05704,7.56795,5.0,Pf,-3,g--,0
J040150-203520,0.0,0.0,Infinity,0.0,0.0,Infinity,0.07506,0.0157,0.094,0.10873,213.6941,106.84705,0.0,0.09746,0.01386,0.1292,0.12903,-0.1535,0.10003,34.89453,34.89453,0.0,2.63531,1.55746,0.09746,0.01386,0.1292,0.12903,-0.1535,0.10003,34.89453,51.50072,34.89453,51.50072,4.0,Pf,-3,p-t,2
J030226-275838,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05966,0.0125,0.04793,0.1024,76.64485,38.32243,0.0,0.04881,0.00629,0.01931,0.12475,0.13743,0.10894,18.149,18.149,0.0,0.85065,1.00449,0.04881,0.00629,0.01931,0.12475,0.13743,0.10894,18.149,17.09305,18.149,17.09305,4.0,Uf,3,p-t,2
J035316-251715,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05831,0.01253,-0.02577,0.10036,288.08579,Infinity,0.0,0.03559,0.00569,-0.12196,0.1405,0.27357,0.12952,12.24434,Infinity,0.0,1.67068,0.60882,0.05831,0.01253,-0.02577,0.10036,0.0,0.0,288.08579,185.98324,Infinity,,2.0,Lf,0,px-,1
J035721-481215,0.0,0.0,Infinity,0.0,0.0,Infinity,0.12829,0.02844,0.38932,0.10968,905.84328,452.92164,0.0,0.29265,0.03734,0.51536,0.1463,-0.48965,0.12405,13.3962,13.3962,0.0,3.35933,0.42847,0.29265,0.03734,0.51536,0.1463,-0.48965,0.12405,13.3962,25.95334,13.3962,25.95334,4.0,Pf,-3,g--,0
J220439-281945,0.0,0.0,Infinity,-0.40385,0.2177,Infinity,0.05301,0.01143,-0.08404,0.1102,130.59521,130.59521,0.0,0.03631,0.00494,-0.15343,0.16169,0.2076,0.1321,12.24143,Infinity,0.0,2.34168,0.9465,0.05301,0.01143,-0.08404,0.1102,0.0,0.0,130.59521,111.52505,130.59521,111.52505,3.0,Lf,0,px-,1
J070134-463436,-1.65708,2.2773,Infinity,0.94004,0.18087,Infinity,0.30213,0.0438,0.46498,0.07688,324.4148,81.1037,332.4148,0.39457,0.03505,0.50393,0.1015,-0.15443,0.10797,97.30649,32.4355,115.30649,42.81108,156.01665,0.39457,0.03505,0.50393,0.1015,-0.15443,0.10797,97.30649,44.41236,32.4355,14.80412,6.0,Pi,-2,g--,0
J010458-241628,0.0,0.0,Infinity,0.52131,0.19618,Infinity,0.19009,0.02978,0.38628,0.08479,37.731,12.577,47.731,0.26008,0.02358,0.42882,0.10169,-0.18044,0.09317,57.13266,28.56633,87.13266,15.42715,23.49051,0.19009,0.02978,0.38628,0.08479,0.0,0.0,37.731,26.86641,12.577,8.95547,5.0,Li,1,g--,0
J072825-253250,0.0,0.0,Infinity,0.0,0.0,Infinity,0.07219,0.01748,0.00554,0.12987,32.78643,16.39321,0.0,0.08079,0.00986,0.02061,0.15695,-0.05302,0.12801,16.96904,16.96904,0.0,1.56434,4.83134,0.07219,0.01748,0.00554,0.12987,0.0,0.0,32.78643,57.09449,16.39321,28.54724,4.0,Li,1,g--,0
J025234-293346,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08995,0.01902,0.28267,0.11268,33.77935,16.88967,0.0,0.10373,0.01466,0.30117,0.13475,-0.07641,0.09779,27.04534,27.04534,0.0,93.47266,194.49537,0.08995,0.01902,0.28267,0.11268,0.0,0.0,33.77935,43.15034,16.88967,21.57517,4.0,Li,1,g--,0
J025014-273129,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08516,0.01368,0.03981,0.09057,41.55258,20.77629,0.0,0.10332,0.01051,0.06438,0.10667,-0.11369,0.09878,7.95748,7.95748,0.0,1.91934,1.32684,0.10332,0.01051,0.06438,0.10667,-0.11369,0.09878,7.95748,12.54524,7.95748,12.54524,4.0,Pf,-3,p-t,2
J033244-445557,-6.50249,3.98826,Infinity,0.71268,0.43504,Infinity,0.1059,0.01863,0.24473,0.09147,32.05604,8.01401,0.0,0.1132,0.01434,0.25123,0.11059,-0.02792,0.1005,21.6739,7.22463,0.0,31604.85332,200.59006,0.1059,0.01863,0.24473,0.09147,0.0,0.0,32.05604,55.16049,8.01401,13.79012,6.0,Li,1,g--,0
J224707-540857,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05067,0.01278,0.12533,0.12415,39.77587,19.88793,0.0,0.0573,0.00932,0.14016,0.14777,-0.05252,0.11519,23.1508,23.1508,0.0,21.59985,10.19839,0.05067,0.01278,0.12533,0.12415,0.0,0.0,39.77587,59.9891,19.88793,29.99455,4.0,Li,1,g--,0
J032513-241548,0.02333,2.38285,Infinity,0.14507,0.12975,Infinity,0.14191,0.0209,0.10492,0.08112,55.19779,13.79945,63.19779,0.18344,0.01538,0.1405,0.10132,-0.14404,0.10009,9.70936,3.23645,27.70936,3.07396,1.19546,0.18344,0.01538,0.1405,0.10132,-0.14404,0.10009,9.70936,15.8499,3.23645,5.2833,6.0,Pf,-3,g--,0
J044939-480940,0.0,0.0,Infinity,0.0,0.0,Infinity,0.12842,0.01915,0.2307,0.07608,63.23587,31.61793,0.0,0.13118,0.01335,0.23109,0.10063,-0.00481,0.10673,66.37254,66.37254,0.0,1000000.0,48.88883,0.12842,0.01915,0.2307,0.07608,0.0,0.0,63.23587,61.07806,31.61793,30.53903,4.0,Li,1,g--,0
J070312-391418,0.0,0.0,Infinity,-1.09471,0.09635,Infinity,0.07218,0.0136,0.17601,0.11024,538.72354,179.57451,548.72354,0.05891,0.00477,0.14326,0.13602,0.15433,0.10786,301.38485,150.69242,331.38485,0.34345,0.53707,0.05891,0.00477,0.14326,0.13602,0.15433,0.10786,301.38485,54.76062,150.69242,27.38031,5.0,Uf,3,pxt,3
J230208-264134,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06395,0.0132,0.12255,0.10127,608.71455,304.35727,0.0,0.04606,0.00698,0.07594,0.12014,0.21078,0.09975,273.52644,273.52644,0.0,0.66048,0.49081,0.04606,0.00698,0.07594,0.12014,0.21078,0.09975,273.52644,104.52823,273.52644,104.52823,4.0,Uf,3,pxt,3
J000713-402337,0.0,0.0,Infinity,0.0,0.0,Infinity,0.07619,0.01439,0.04187,0.09809,71.40089,35.70045,0.0,0.09765,0.01062,0.08026,0.12047,-0.13928,0.11098,7.88161,7.88161,0.0,1.94143,1.12896,0.09765,0.01062,0.08026,0.12047,-0.13928,0.11098,7.88161,15.26516,7.88161,15.26516,4.0,Pf,-3,p-t,2
J220730-213359,0.0,0.0,Infinity,0.11164,0.36554,Infinity,0.082,0.01654,-0.02026,0.10326,45.23538,45.23538,0.0,0.06435,0.01096,-0.06637,0.13274,0.14368,0.11208,21.79108,Infinity,0.0,1.70203,1.30218,0.082,0.01654,-0.02026,0.10326,0.0,0.0,45.23538,59.06238,45.23538,59.06238,3.0,Lf,0,g--,0
J072223-352630,0.0,0.0,Infinity,0.10292,0.09179,Infinity,0.08078,0.01764,-0.00226,0.1257,41.38217,13.79406,0.0,0.08816,0.00909,0.01408,0.1523,-0.06479,0.11859,17.05787,8.52893,0.0,1.28428,6.1541,0.08078,0.01764,-0.00226,0.1257,0.0,0.0,41.38217,142.01913,13.79406,47.33971,5.0,Lf,0,g--,0
J000505-344549,0.0,0.0,Infinity,0.24703,0.09099,Infinity,0.0824,0.01689,0.21068,0.11613,38.09771,12.69924,0.0,0.086,0.00829,0.21716,0.13873,-0.01995,0.11369,17.24322,8.62161,0.0,276813.61596,74.26328,0.0824,0.01689,0.21068,0.11613,0.0,0.0,38.09771,75.09582,12.69924,25.03194,5.0,Li,1,g--,0
J005026-304002,0.0,0.0,Infinity,1.29697,0.18155,Infinity,0.06636,0.00899,0.04288,0.07785,330.75088,110.25029,340.75088,0.04292,0.00286,-0.02921,0.10055,0.30024,0.08482,90.64154,45.32077,120.64154,1.11852,0.38401,0.04292,0.00286,-0.02921,0.10055,0.30024,0.08482,90.64154,12.51702,45.32077,6.25851,5.0,Uf,3,g--,0
J020450-514700,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06354,0.01456,0.17012,0.11086,285.39891,142.69945,0.0,0.09704,0.01346,0.23114,0.13709,-0.24623,0.11536,17.92651,17.92651,0.0,2.94677,1.00303,0.09704,0.01346,0.23114,0.13709,-0.24623,0.11536,17.92651,34.95239,17.92651,34.95239,4.0,Pf,-3,g--,0
J002442-420203,0.0,0.0,Infinity,0.0,0.0,Infinity,0.39133,0.04557,0.40678,0.0733,3189.98847,1063.32949,3199.98847,1.92757,0.17057,0.71022,0.10406,-1.04149,0.11681,14.55916,7.27958,44.55916,2.19263,0.08765,1.92757,0.17057,0.71022,0.10406,-1.04149,0.11681,14.55916,13.27014,7.27958,6.63507,5.0,Pf,-3,g--,0
J003035-510313,1.54426,2.23638,Infinity,0.92952,0.14047,Infinity,0.14777,0.01961,0.01217,0.07001,2184.07667,546.01917,2192.07667,0.49399,0.03968,0.1955,0.09561,-0.72552,0.10243,57.15406,19.05135,75.15406,1.36373,0.14774,0.49399,0.03968,0.1955,0.09561,-0.72552,0.10243,57.15406,31.46604,19.05135,10.48868,6.0,Pf,-3,g--,0
J011806-235155,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06291,0.01525,0.21129,0.11089,66.10275,Infinity,0.0,0.04334,0.00797,0.13932,0.14115,0.22027,0.12151,35.27893,Infinity,0.0,0.48277,0.47915,0.06291,0.01525,0.21129,0.11089,0.0,0.0,66.10275,93.20578,Infinity,,2.0,Li,1,px-,1
J224045-362103,0.0,0.0,Infinity,-0.18523,0.0915,Infinity,0.17919,0.02991,0.07531,0.09701,3292.77807,1097.59269,3302.77807,0.56461,0.04249,0.2694,0.12129,-0.79044,0.1057,73.47663,36.73832,103.47663,1.48052,0.19077,0.56461,0.04249,0.2694,0.12129,-0.79044,0.1057,73.47663,47.53903,36.73832,23.76951,5.0,Pf,-3,g--,0
J235723-245103,0.0,0.0,Infinity,0.0,0.0,Infinity,0.09782,0.02108,0.18667,0.0992,259.12206,Infinity,0.0,0.13912,0.01891,0.2455,0.13293,-0.1703,0.11156,25.58645,Infinity,0.0,5.25764,3.32841,0.09782,0.02108,0.18667,0.0992,0.0,0.0,259.12206,207.88731,Infinity,,2.0,Li,1,px-,1
J221337-324600,0.0,0.0,Infinity,-0.15132,0.09221,Infinity,0.05388,0.0114,-0.02841,0.12152,215.39081,71.79694,0.0,0.06379,0.00676,0.001,0.14758,-0.10581,0.1159,60.22361,30.1118,0.0,1.01096,1.41811,0.05388,0.0114,-0.02841,0.12152,0.0,0.0,215.39081,294.60085,71.79694,98.20028,5.0,Lf,0,px-,1
J223825-511416,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04478,0.00958,0.0842,0.10986,187.13394,93.56697,0.0,0.03381,0.00485,0.04559,0.13513,0.17195,0.1121,82.38764,82.38764,0.0,0.73692,0.64826,0.03381,0.00485,0.04559,0.13513,0.17195,0.1121,82.38764,38.85519,82.38764,38.85519,4.0,Uf,3,pxt,3
J035155-420606,0.0,0.0,Infinity,0.15752,0.34362,Infinity,0.07469,0.01444,0.05656,0.10074,20.55164,6.85055,0.0,0.07652,0.00812,0.05943,0.12776,-0.00238,0.1161,8.95072,4.47536,0.0,1000000.0,3.89632,0.07469,0.01444,0.05656,0.10074,0.0,0.0,20.55164,43.28408,6.85055,14.42803,5.0,Li,1,g--,0
J033951-324116,0.0,0.0,Infinity,0.04459,0.09021,Infinity,0.06424,0.01526,0.21175,0.1297,257.55382,85.85127,267.55382,0.0839,0.0094,0.25693,0.15478,-0.17792,0.12308,27.65597,13.82798,57.65597,5.27295,2.4311,0.0839,0.0094,0.25693,0.15478,-0.17792,0.12308,27.65597,43.28295,13.82798,21.64147,5.0,Pf,-3,g--,0
J234613-351032,0.0,0.0,Infinity,-0.10677,0.10047,Infinity,0.06308,0.01048,-0.0998,0.09786,34.85424,11.61808,0.0,0.05699,0.00423,-0.11799,0.12208,0.07451,0.10205,6.93399,3.467,0.0,6.19153,3.94318,0.06308,0.01048,-0.0998,0.09786,0.0,0.0,34.85424,51.0525,11.61808,17.0175,5.0,Lf,0,g--,0
J013949-521746,4.11852,4.30656,Infinity,0.08118,0.18396,Infinity,0.09099,0.01509,0.10151,0.08615,96.99096,24.24774,104.99096,0.12673,0.01165,0.1487,0.10908,-0.19959,0.10315,11.47584,3.82528,29.47584,2.35785,0.71681,0.12673,0.01165,0.1487,0.10908,-0.19959,0.10315,11.47584,12.86194,3.82528,4.28731,6.0,Pf,-3,g--,0
J223457-205503,0.0,0.0,Infinity,0.0,0.0,Infinity,0.14795,0.02649,0.14546,0.0912,459.44399,Infinity,0.0,0.26074,0.02942,0.24448,0.12493,-0.28284,0.11046,13.22677,Infinity,0.0,2.70513,0.58236,0.14795,0.02649,0.14546,0.0912,0.0,0.0,459.44399,225.52242,Infinity,,2.0,Li,1,px-,1
J020213-194820,0.0,0.0,Infinity,0.3034,0.14709,Infinity,0.14944,0.0224,0.06058,0.07769,421.88656,140.62885,431.88656,0.2823,0.02326,0.1479,0.09642,-0.38366,0.09301,10.72524,5.36262,40.72524,1.55864,0.29184,0.2823,0.02326,0.1479,0.09642,-0.38366,0.09301,10.72524,12.76005,5.36262,6.38003,5.0,Pf,-3,g--,0
J025055-361635,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06192,0.01701,0.33172,0.13121,1539.08989,769.54494,0.0,0.01704,0.00316,0.1497,0.15349,0.7978,0.11477,238.84866,238.84866,0.0,0.80571,0.20408,0.01704,0.00316,0.1497,0.15349,0.7978,0.11477,238.84866,67.91986,238.84866,67.91986,4.0,Uf,3,px-,1
J055046-462651,-7.56516,3.0741,Infinity,0.16058,0.34334,Infinity,0.0988,0.01739,-0.06354,0.08767,67.65945,16.91486,0.0,0.09737,0.01113,-0.07192,0.11543,0.02765,0.11688,53.33914,17.77971,0.0,19.9719,4.70699,0.0988,0.01739,-0.06354,0.08767,0.0,0.0,67.65945,46.53625,16.91486,11.63406,6.0,Lf,0,g--,0
J064233-484901,0.0,0.0,Infinity,0.0,0.0,Infinity,0.07231,0.01448,0.07107,0.10481,48.56323,24.28161,0.0,0.07968,0.00815,0.08173,0.13149,-0.04764,0.12179,55.59055,55.59055,0.0,7.20644,3.08779,0.07231,0.01448,0.07107,0.10481,0.0,0.0,48.56323,49.47736,24.28161,24.73868,4.0,Li,1,g--,0
J214046-192356,0.0,0.0,Infinity,0.0,0.0,Infinity,0.09319,0.02251,0.04692,0.12074,22.13437,Infinity,0.0,0.09074,0.01664,0.04036,0.15398,0.04031,0.13772,25.10734,Infinity,0.0,0.31578,4.13864,0.09319,0.02251,0.04692,0.12074,0.0,0.0,22.13437,52.61661,Infinity,,2.0,Li,1,px-,1
J001924-295255,0.0,0.0,Infinity,0.07677,0.25955,Infinity,0.07548,0.01532,0.02723,0.10624,35.84708,11.94903,0.0,0.08635,0.0097,0.04186,0.12369,-0.06419,0.09871,57.00551,28.50275,0.0,2.1185,3.28965,0.07548,0.01532,0.02723,0.10624,0.0,0.0,35.84708,30.21497,11.94903,10.07166,5.0,Li,1,g--,0
J051443-455435,0.0,0.0,Infinity,0.0,0.0,Infinity,0.20893,0.03481,0.19026,0.08685,27.51526,13.75763,0.0,0.21509,0.0238,0.19598,0.11431,-0.00314,0.1104,23.03318,23.03318,0.0,1000000.0,26.72616,0.20893,0.03481,0.19026,0.08685,0.0,0.0,27.51526,40.39748,13.75763,20.19874,4.0,Li,1,g--,0
J221021-321607,0.0,0.0,Infinity,-0.56481,0.08246,2.53729,0.06473,0.01071,-0.11141,0.09856,63.84373,15.96093,0.0,0.06412,0.00425,-0.11289,0.12446,0.00323,0.10772,62.07134,20.69045,0.0,1000000.0,17.7492,0.06473,0.01071,-0.11141,0.09856,0.0,0.0,63.84373,75.47385,15.96093,18.86846,6.0,Lf,0,g--,0
J050210-205717,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05623,0.01383,0.16734,0.12292,169.15918,84.57959,0.0,0.03479,0.00543,0.10156,0.13907,0.30061,0.10715,14.70835,14.70835,0.0,0.67775,0.41195,0.03479,0.00543,0.10156,0.13907,0.30061,0.10715,14.70835,32.63937,14.70835,32.63937,4.0,Uf,3,p-t,2
J044713-342121,0.0,0.0,Infinity,0.33981,0.15535,Infinity,0.04542,0.00878,0.00961,0.11681,446.20566,148.73522,456.20566,0.02617,0.00271,-0.08456,0.14325,0.37659,0.11051,41.48579,20.7429,71.48579,1.295,0.44543,0.02617,0.00271,-0.08456,0.14325,0.37659,0.11051,41.48579,19.3355,20.7429,9.66775,5.0,Uf,3,g--,0
J001324-500514,-0.15363,2.75053,Infinity,-0.43605,0.20093,Infinity,0.06948,0.00922,-0.07255,0.06665,129.03281,32.2582,137.03281,0.05189,0.00501,-0.12049,0.08559,0.17844,0.08266,14.80649,4.9355,32.80649,2.17576,0.6233,0.05189,0.00501,-0.12049,0.08559,0.17844,0.08266,14.80649,14.80622,4.9355,4.93541,6.0,Uf,3,g--,0
J050019-532121,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05353,0.01272,0.21101,0.11765,50.67967,25.33983,0.0,0.03866,0.00558,0.15713,0.14458,0.21853,0.11551,37.44317,37.44317,0.0,0.43702,0.44593,0.05353,0.01272,0.21101,0.11765,0.0,0.0,50.67967,76.3083,25.33983,38.15415,4.0,Li,1,g--,0
J213608-372311,0.0,0.0,Infinity,0.04957,0.0877,Infinity,0.07099,0.01421,0.06662,0.11242,93.24623,31.08208,103.24623,0.08433,0.00831,0.09131,0.13454,-0.11481,0.10703,13.05207,6.52604,43.05207,2.49834,2.0685,0.08433,0.00831,0.09131,0.13454,-0.11481,0.10703,13.05207,24.78136,6.52604,12.39068,5.0,Pf,-3,p-t,2
J225005-394719,0.0,0.0,Infinity,-0.25042,0.09678,Infinity,0.08308,0.01319,0.07746,0.09605,62.56451,20.85484,0.0,0.08269,0.00642,0.0764,0.12218,0.01133,0.1024,47.16705,23.58353,0.0,4.3E-4,7.08503,0.08308,0.01319,0.07746,0.09605,0.0,0.0,62.56451,49.35071,20.85484,16.45024,5.0,Li,1,g--,0
J034941-540106,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04877,0.01161,0.15848,0.11938,125.44046,62.72023,0.0,0.03464,0.00481,0.10206,0.14254,0.21564,0.11995,43.36943,43.36943,0.0,0.5799,0.54832,0.03464,0.00481,0.10206,0.14254,0.21564,0.11995,43.36943,23.83276,43.36943,23.83276,4.0,Uf,3,p-t,2
J071203-481845,0.0,0.0,Infinity,0.36538,0.29146,Infinity,0.11223,0.02332,0.09894,0.10216,87.49176,29.16392,97.49176,0.1577,0.01736,0.1462,0.12669,-0.19355,0.12004,17.89818,8.94909,47.89818,2.38607,0.79691,0.1577,0.01736,0.1462,0.12669,-0.19355,0.12004,17.89818,18.32746,8.94909,9.16373,5.0,Pf,-3,g--,0
J231351-472911,0.0,0.0,Infinity,0.0,0.0,Infinity,0.22117,0.02949,0.28658,0.07313,2691.15601,1345.57801,0.0,0.7583,0.07256,0.47638,0.0907,-0.74085,0.08409,124.34956,124.34956,0.0,2.09657,0.15165,0.7583,0.07256,0.47638,0.0907,-0.74085,0.08409,124.34956,71.3764,124.34956,71.3764,4.0,Pf,-3,px-,1
J070851-212733,0.0,0.0,Infinity,0.0,0.0,Infinity,0.14283,0.02283,0.01404,0.08347,13.90436,6.95218,0.0,0.1467,0.01373,0.01541,0.10587,-0.00679,0.10001,9.75143,9.75143,0.0,13.64809,3.67924,0.14283,0.02283,0.01404,0.08347,0.0,0.0,13.90436,20.85663,6.95218,10.42831,4.0,Li,1,g--,0
J073755-395434,0.56369,3.79106,Infinity,-0.0214,0.08077,0.03873,0.13772,0.02573,0.19227,0.10593,68.62085,13.72417,0.0,0.13176,0.00959,0.18416,0.13357,0.04103,0.11325,32.63739,8.15935,0.0,0.0057,19.78412,0.13772,0.02573,0.19227,0.10593,0.0,0.0,68.62085,90.84598,13.72417,18.1692,7.0,Li,1,g--,0
J011315-355149,0.0,0.0,Infinity,0.51656,0.08633,Infinity,0.13503,0.02403,0.29878,0.10014,58.47058,19.49019,0.0,0.15409,0.01447,0.31588,0.11728,-0.07793,0.0966,23.96389,11.98195,0.0,106.34538,252.78769,0.13503,0.02403,0.29878,0.10014,0.0,0.0,58.47058,105.69601,19.49019,35.232,5.0,Li,1,g--,0
J012744-345755,0.0,0.0,Infinity,-0.53924,0.16286,Infinity,0.03995,0.00862,0.1275,0.12485,562.2011,187.40037,572.2011,0.02795,0.00328,0.07009,0.1473,0.25568,0.10627,241.44993,120.72496,271.44993,0.72935,0.53233,0.02795,0.00328,0.07009,0.1473,0.25568,0.10627,241.44993,58.53713,120.72496,29.26856,5.0,Uf,3,pxt,3
J043445-421108,0.0,0.0,Infinity,0.13771,0.20039,Infinity,0.08886,0.0149,0.00694,0.08822,274.38334,91.46111,284.38334,0.07449,0.00752,-0.02305,0.11218,0.11872,0.11075,440.24544,220.12272,470.24544,1.25053,1.37906,0.08886,0.0149,0.00694,0.08822,0.0,0.0,274.38334,178.96386,91.46111,59.65462,5.0,Li,1,px-,1
J065244-370024,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05086,0.01101,0.01852,0.11258,724.36912,362.18456,0.0,0.02318,0.00346,-0.09123,0.12831,0.49105,0.0871,115.95175,115.95175,0.0,1.2385,0.33771,0.02318,0.00346,-0.09123,0.12831,0.49105,0.0871,115.95175,42.34702,115.95175,42.34702,4.0,Uf,3,px-,1
J213135-270159,0.0,0.0,Infinity,0.0,0.0,Infinity,0.11373,0.02505,-0.02018,0.10363,406.8222,Infinity,0.0,0.16653,0.03462,0.04857,0.13573,-0.17901,0.12358,56.80311,Infinity,0.0,1.3667,0.89622,0.11373,0.02505,-0.02018,0.10363,0.0,0.0,406.8222,275.95574,Infinity,,2.0,Lf,0,px-,1
J235252-282552,0.0,0.0,Infinity,0.0,0.0,Infinity,0.0855,0.01136,-0.0644,0.07628,11.75855,Infinity,0.0,0.08171,0.00837,-0.07999,0.10563,0.03342,0.09437,7.29278,Infinity,0.0,15.72467,5.17786,0.0855,0.01136,-0.0644,0.07628,0.0,0.0,11.75855,16.21454,Infinity,,2.0,Lf,0,px-,1
J004916-445711,-2.74426,2.4939,Infinity,0.50845,0.22816,Infinity,0.18179,0.02245,0.24544,0.07077,35.32234,8.83058,0.0,0.20986,0.01945,0.26823,0.09227,-0.08017,0.10203,10.05144,3.35048,0.0,47.09371,121.45927,0.18179,0.02245,0.24544,0.07077,0.0,0.0,35.32234,57.92314,8.83058,14.48079,6.0,Li,1,g--,0
J013149-515159,0.0,0.0,Infinity,0.0,0.0,Infinity,0.0667,0.01068,-0.05136,0.08313,72.25564,36.12782,0.0,0.0636,0.00581,-0.0606,0.10776,0.04033,0.09995,57.39833,57.39833,0.0,5.6395,2.71837,0.0667,0.01068,-0.05136,0.08313,0.0,0.0,72.25564,55.20757,36.12782,27.60379,4.0,Lf,0,g--,0
J025814-390940,0.0,0.0,Infinity,0.2232,0.08482,Infinity,0.15628,0.02797,0.49757,0.09624,68.70889,22.90296,78.70889,0.18158,0.01671,0.52245,0.12036,-0.10143,0.09446,53.09069,26.54535,83.09069,376.21605,1584.5126,0.15628,0.02797,0.49757,0.09624,0.0,0.0,68.70889,104.35735,22.90296,34.78578,5.0,Li,1,g--,0
J233104-214815,0.0,0.0,Infinity,0.0,0.0,Infinity,0.0624,0.01517,0.19368,0.11399,112.25426,Infinity,0.0,0.03567,0.00689,0.08808,0.14312,0.30992,0.11374,84.33487,Infinity,0.0,0.72095,0.41774,0.0624,0.01517,0.19368,0.11399,0.0,0.0,112.25426,118.19992,Infinity,,2.0,Li,1,px-,1
J235622-381916,0.0,0.0,Infinity,0.01869,0.10903,Infinity,0.04074,0.00917,0.1112,0.13593,35.61293,11.87098,0.0,0.03663,0.00415,0.09109,0.16151,0.07627,0.11874,31.60212,15.80106,0.0,0.25285,5.51212,0.04074,0.00917,0.1112,0.13593,0.0,0.0,35.61293,68.78668,11.87098,22.92889,5.0,Li,1,g--,0
J042553-453935,0.05484,1.0031,0.16538,-1.45821,0.12088,Infinity,0.09684,0.00806,-0.23229,0.0473,855.34626,171.06925,862.34626,0.03814,0.00274,-0.37998,0.05871,0.56753,0.05991,152.20164,38.05041,166.20164,2.16156,0.14887,0.03814,0.00274,-0.37998,0.05871,0.56753,0.05991,152.20164,25.80987,38.05041,6.45247,7.0,Uf,3,g--,0
J224326-393352,0.0,0.0,Infinity,-0.12053,0.08758,Infinity,0.06026,0.01036,0.09475,0.10679,46.34612,15.44871,0.0,0.06087,0.00537,0.09909,0.12645,-0.00357,0.0923,29.71757,14.85879,0.0,1000000.0,10.62035,0.06026,0.01036,0.09475,0.10679,0.0,0.0,46.34612,59.92828,15.44871,19.97609,5.0,Li,1,g--,0
J052440-362647,0.0,0.0,Infinity,-0.25711,0.2246,8.58651,0.08048,0.01837,-0.08243,0.11991,412.0489,103.01222,420.0489,0.04841,0.00528,-0.17132,0.14852,0.35531,0.12523,100.57022,33.52341,118.57022,1.74218,0.55284,0.04841,0.00528,-0.17132,0.14852,0.35531,0.12523,100.57022,25.61356,33.52341,8.53785,6.0,Uf,3,g--,0
J031531-293959,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06264,0.01423,0.06673,0.12268,32.55948,16.27974,0.0,0.06754,0.00952,0.07894,0.14323,-0.04535,0.10507,15.12555,15.12555,0.0,7.41819,5.07387,0.06264,0.01423,0.06673,0.12268,0.0,0.0,32.55948,89.68132,16.27974,44.84066,4.0,Li,1,g--,0
J025205-335740,0.0,0.0,Infinity,0.22593,0.08582,0.0407,0.09781,0.01637,-0.02374,0.09167,107.81124,26.95281,115.81124,0.12158,0.01038,0.00814,0.11645,-0.13584,0.08854,18.75801,6.25267,36.75801,1.07144,0.90548,0.12158,0.01038,0.00814,0.11645,-0.13584,0.08854,18.75801,16.27925,6.25267,5.42642,6.0,Pf,-3,p-t,2
J043007-225444,0.0,0.0,Infinity,0.0,0.0,Infinity,0.09324,0.02339,0.28692,0.13442,146.36882,73.18441,0.0,0.11252,0.01721,0.31136,0.15151,-0.10467,0.10968,36.28427,36.28427,0.0,30.71614,70.04755,0.09324,0.02339,0.28692,0.13442,0.0,0.0,146.36882,199.15247,73.18441,99.57623,4.0,Li,1,px-,1
J233518-290716,0.54964,3.09177,Infinity,0.29082,0.15301,Infinity,0.15279,0.02386,0.31972,0.08102,36.11644,9.02911,44.11644,0.18853,0.01799,0.34526,0.1007,-0.12293,0.09629,77.72868,25.90956,95.72868,25.3672,114.28394,0.15279,0.02386,0.31972,0.08102,0.0,0.0,36.11644,22.95694,9.02911,5.73923,6.0,Li,1,g--,0
J072445-393119,0.0,0.0,Infinity,-0.01088,0.08851,Infinity,0.102,0.01953,0.27683,0.11428,296.87564,98.95855,306.87564,0.07873,0.00765,0.2283,0.14454,0.19399,0.10904,60.51415,30.25707,90.51415,0.25797,0.33572,0.07873,0.00765,0.2283,0.14454,0.19399,0.10904,60.51415,31.40987,30.25707,15.70494,5.0,Uf,3,p-t,2
J041558-463749,0.0,0.0,Infinity,1.24817,0.28416,Infinity,0.15188,0.02792,0.27884,0.10083,1624.06466,541.35489,1634.06466,0.3716,0.04208,0.41781,0.1284,-0.53292,0.11562,126.88371,63.44186,156.88371,2.46607,0.29182,0.3716,0.04208,0.41781,0.1284,-0.53292,0.11562,126.88371,87.8031,63.44186,43.90155,5.0,Pf,-3,px-,1
J023236-283926,0.0,0.0,Infinity,0.60981,0.42461,Infinity,0.08809,0.01963,0.23902,0.11075,150.28883,50.09628,160.28883,0.11111,0.01697,0.27094,0.12694,-0.12889,0.09445,25.242,12.621,55.242,11.24697,22.91477,0.11111,0.01697,0.27094,0.12694,-0.12889,0.09445,25.242,38.06411,12.621,19.03206,5.0,Pf,-3,p-t,2
J044914-254228,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06247,0.01649,0.22719,0.12522,93.88205,Infinity,0.0,0.06566,0.01171,0.23343,0.15602,-0.01452,0.11073,73.33661,Infinity,0.0,1000000.0,58.44428,0.06247,0.01649,0.22719,0.12522,0.0,0.0,93.88205,180.5533,Infinity,,2.0,Li,1,px-,1
J231347-441615,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05706,0.01209,0.14077,0.10267,91.97456,45.98728,0.0,0.03141,0.00494,0.04926,0.11783,0.37187,0.09316,28.96753,28.96753,0.0,0.85854,0.34244,0.03141,0.00494,0.04926,0.11783,0.37187,0.09316,28.96753,40.066,28.96753,40.066,4.0,Uf,3,g--,0
J212347-471321,0.0,0.0,Infinity,0.0,0.0,Infinity,0.0875,0.01314,-0.02015,0.08259,38.75347,19.37674,0.0,0.10476,0.01059,0.00546,0.1056,-0.10259,0.1025,7.38177,7.38177,0.0,1.06314,1.04356,0.10476,0.01059,0.00546,0.1056,-0.10259,0.1025,7.38177,11.02575,7.38177,11.02575,4.0,Pf,-3,p-t,2
J050732-510416,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04359,0.00824,-0.10682,0.09856,449.43534,224.71767,0.0,0.01339,0.00158,-0.29281,0.12306,0.71693,0.11127,54.61226,54.61226,0.0,1.60033,0.22443,0.01339,0.00158,-0.29281,0.12306,0.71693,0.11127,54.61226,29.53045,54.61226,29.53045,4.0,Uf,3,px-,1
J023514-470932,-1.88152,2.10849,Infinity,0.63267,0.17079,Infinity,0.1425,0.01445,0.08656,0.05493,349.91135,87.47784,357.91135,0.21719,0.01614,0.15024,0.0698,-0.25426,0.07375,32.51637,10.83879,50.51637,1.97444,0.35356,0.21719,0.01614,0.15024,0.0698,-0.25426,0.07375,32.51637,23.06551,10.83879,7.6885,6.0,Pf,-3,g--,0
J230305-303011,3.73195,4.02591,Infinity,0.02216,0.07421,34.91085,0.16965,0.02617,0.14975,0.08971,2655.82427,531.16485,2662.82427,0.41586,0.02297,0.30014,0.11421,-0.61626,0.09944,123.28106,30.82027,137.28106,1.75191,0.2143,0.41586,0.02297,0.30014,0.11421,-0.61626,0.09944,123.28106,49.50288,30.82027,12.37572,7.0,Pf,-3,g--,0
J224018-523152,0.0,0.0,Infinity,0.00967,0.29935,Infinity,0.05993,0.01041,-0.11389,0.08806,25.77535,8.59178,0.0,0.05167,0.0056,-0.13698,0.10835,0.09652,0.09886,51.81182,25.90591,0.0,5.12408,3.63089,0.05993,0.01041,-0.11389,0.08806,0.0,0.0,25.77535,39.5876,8.59178,13.19587,5.0,Lf,0,g--,0
J234743-494627,0.0,0.0,Infinity,0.0,0.0,Infinity,0.09885,0.02192,0.40308,0.11193,53.81996,26.90998,0.0,0.10767,0.01376,0.41577,0.13641,-0.04827,0.10898,23.6743,23.6743,0.0,20246.6341,583.22597,0.09885,0.02192,0.40308,0.11193,0.0,0.0,53.81996,140.15798,26.90998,70.07899,4.0,Li,1,g--,0
J000809-394522,-1.4128,3.91224,Infinity,0.24137,0.08929,0.49243,0.11798,0.01781,0.16124,0.09259,62.08158,12.41632,69.08158,0.14079,0.01092,0.18852,0.10975,-0.11779,0.09388,11.09146,2.77286,25.09146,6.31289,6.44282,0.14079,0.01092,0.18852,0.10975,-0.11779,0.09388,11.09146,13.50299,2.77286,3.37575,7.0,Pf,-3,p-t,2
J030406-450342,3.4492,6.3498,Infinity,0.0,0.0,Infinity,0.05244,0.01141,-0.08064,0.09884,33.74924,11.24975,43.74924,0.02707,0.00625,-0.16535,0.12165,0.35047,0.12316,10.83396,5.41698,40.83396,1.72146,0.51623,0.02707,0.00625,-0.16535,0.12165,0.35047,0.12316,10.83396,4.60433,5.41698,2.30216,5.0,Uf,3,g--,0
J005109-422632,4.27837,3.80948,Infinity,0.77543,0.14612,Infinity,0.41011,0.06617,0.57573,0.08186,444.81952,111.20488,452.81952,0.71954,0.06413,0.65822,0.10353,-0.33881,0.10529,15.71931,5.23977,33.71931,9.36187,4.03198,0.71954,0.06413,0.65822,0.10353,-0.33881,0.10529,15.71931,19.40241,5.23977,6.46747,6.0,Pf,-3,g--,0
J071247-211441,0.0,0.0,Infinity,0.0,0.0,Infinity,0.09836,0.01847,0.02912,0.096,35.89516,17.94758,0.0,0.08959,0.01237,0.01225,0.10652,0.07346,0.09051,14.10108,14.10108,0.0,0.8253,2.78524,0.09836,0.01847,0.02912,0.096,0.0,0.0,35.89516,46.73329,17.94758,23.36665,4.0,Li,1,g--,0
J030954-343748,0.0,0.0,Infinity,-0.37967,0.089,Infinity,0.07891,0.01471,0.14223,0.11306,85.83061,28.6102,0.0,0.07916,0.00635,0.13892,0.13598,-2.4E-4,0.11168,57.98982,28.99491,0.0,0.0,19.47948,0.07891,0.01471,0.14223,0.11306,0.0,0.0,85.83061,74.74989,28.6102,24.91663,5.0,Li,1,g--,0
J024709-281049,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05159,0.0108,0.14468,0.10672,666.05474,333.02737,0.0,0.02349,0.00341,0.03209,0.13073,0.4878,0.09582,35.12606,35.12606,0.0,0.92707,0.30084,0.02349,0.00341,0.03209,0.13073,0.4878,0.09582,35.12606,13.63924,35.12606,13.63924,4.0,Uf,3,g--,0
J033002-503519,0.0,0.0,Infinity,-0.30852,0.21986,Infinity,0.0708,0.00999,0.0046,0.07477,161.66932,53.88977,171.66932,0.05282,0.00521,-0.04274,0.09403,0.17988,0.08113,30.95274,15.47637,60.95274,1.31461,0.64333,0.05282,0.00521,-0.04274,0.09403,0.17988,0.08113,30.95274,23.67538,15.47637,11.83769,5.0,Uf,3,g--,0
J001759-274821,-0.55629,1.61518,Infinity,0.32868,0.09819,Infinity,0.22868,0.02372,0.19277,0.05757,151.82382,37.95595,159.82382,0.32361,0.02309,0.24047,0.07244,-0.20755,0.08071,16.60804,5.53601,34.60804,3.79588,0.94939,0.32361,0.02309,0.24047,0.07244,-0.20755,0.08071,16.60804,10.87752,5.53601,3.62584,6.0,Pf,-3,g--,0
J042605-441104,0.0,0.0,Infinity,0.11944,0.15276,Infinity,0.1305,0.0169,0.05747,0.06796,54.65714,18.21905,64.65714,0.15795,0.01338,0.0852,0.0863,-0.11209,0.09205,8.53591,4.26795,38.53591,2.39902,1.16121,0.15795,0.01338,0.0852,0.0863,-0.11209,0.09205,8.53591,10.7388,4.26795,5.3694,5.0,Pf,-3,g--,0
J233657-484728,0.0,0.0,Infinity,0.0,0.0,Infinity,0.07842,0.01293,0.08028,0.08433,50.17857,25.08928,0.0,0.06372,0.00742,0.04683,0.10246,0.13504,0.08678,13.68597,13.68597,0.0,0.67085,0.63694,0.06372,0.00742,0.04683,0.10246,0.13504,0.08678,13.68597,15.62332,13.68597,15.62332,4.0,Uf,3,p-t,2
J004519-231002,0.0,0.0,Infinity,0.4716,0.32014,Infinity,0.08395,0.01598,-0.02657,0.09292,283.32787,94.44262,293.32787,0.11351,0.01647,0.01613,0.11104,-0.17033,0.0888,52.60532,26.30266,82.60532,1.11518,0.76286,0.11351,0.01647,0.01613,0.11104,-0.17033,0.0888,52.60532,66.79039,26.30266,33.3952,5.0,Pf,-3,p-t,2
J024610-294522,0.0,0.0,Infinity,0.0,0.0,Infinity,0.07792,0.01677,0.10266,0.10791,31.22386,15.61193,0.0,0.0811,0.01318,0.10252,0.11765,-0.01663,0.08232,23.76082,23.76082,0.0,1211.50848,21.44038,0.07792,0.01677,0.10266,0.10791,0.0,0.0,31.22386,43.31064,15.61193,21.65532,4.0,Li,1,g--,0
J032444-291821,0.0,0.0,Infinity,0.0,0.0,Infinity,0.1082,0.02354,0.24109,0.11183,560.56518,280.28259,0.0,0.16812,0.0205,0.29974,0.13171,-0.25044,0.09817,80.23376,80.23376,0.0,3.96669,1.13983,0.16812,0.0205,0.29974,0.13171,-0.25044,0.09817,80.23376,62.66553,80.23376,62.66553,4.0,Pf,-3,px-,1
J053013-284639,0.0,0.0,Infinity,0.32235,0.37912,Infinity,0.08062,0.01571,0.00506,0.09784,17.44412,17.44412,0.0,0.07899,0.01265,-0.00421,0.12109,0.02595,0.09803,24.70157,Infinity,0.0,1.20551,3.56644,0.08062,0.01571,0.00506,0.09784,0.0,0.0,17.44412,42.80692,17.44412,42.80692,3.0,Li,1,g--,0
J003134-514325,0.0,0.0,Infinity,0.08602,0.3814,Infinity,0.0604,0.01037,-0.03206,0.09491,22.14907,7.38302,32.14907,0.0465,0.00518,-0.07328,0.11631,0.16133,0.09361,16.02807,8.01403,46.02807,1.68698,0.89344,0.0604,0.01037,-0.03206,0.09491,0.0,0.0,22.14907,10.76707,7.38302,3.58902,5.0,Lf,0,g--,0
J232805-411747,0.0,0.0,Infinity,0.0,0.0,Infinity,0.07797,0.01452,0.03943,0.095,56.76021,28.3801,0.0,0.05811,0.00657,-0.01076,0.11967,0.18769,0.10588,8.36457,8.36457,0.0,1.06825,0.67858,0.05811,0.00657,-0.01076,0.11967,0.18769,0.10588,8.36457,16.64512,8.36457,16.64512,4.0,Uf,3,p-t,2
J004512-370548,2.49233,2.78176,Infinity,1.65265,0.07544,177.36572,0.16821,0.01973,0.17706,0.06972,613.07347,122.61469,620.07347,0.18876,0.00978,0.19607,0.0856,-0.0807,0.08026,564.61615,141.15404,578.61615,16.40013,29.19585,0.18876,0.00978,0.19607,0.0856,-0.0807,0.08026,564.61615,36.16298,141.15404,9.04075,7.0,Pi,-2,px-,1
J032615-324324,0.0,0.0,Infinity,-0.19978,0.08933,Infinity,0.10106,0.01503,-0.02318,0.08681,24.33642,8.11214,0.0,0.10216,0.00686,-0.02311,0.10794,-0.00562,0.09264,13.59864,6.79932,0.0,0.00881,5.03664,0.10106,0.01503,-0.02318,0.08681,0.0,0.0,24.33642,41.56361,8.11214,13.85454,5.0,Lf,0,g--,0
J215839-375238,0.0,0.0,Infinity,-0.5934,0.09742,Infinity,0.07073,0.0134,0.11708,0.11029,393.34166,131.11389,403.34166,0.05757,0.00555,0.08324,0.13145,0.13929,0.10294,179.43707,89.71853,209.43707,0.50256,0.66738,0.05757,0.00555,0.08324,0.13145,0.13929,0.10294,179.43707,55.15371,89.71853,27.57685,5.0,Uf,3,pxt,3
J224148-355947,0.0,0.0,Infinity,-0.04719,0.07989,5.57434,0.19843,0.0329,0.32677,0.09952,212.29974,53.07494,220.29974,0.25834,0.01789,0.3707,0.12609,-0.17195,0.1049,40.46791,13.4893,58.46791,11.9655,12.73486,0.25834,0.01789,0.3707,0.12609,-0.17195,0.1049,40.46791,25.47307,13.4893,8.49102,6.0,Pf,-3,p-t,2
J221135-485053,-2.64302,6.49204,Infinity,0.84471,0.55177,Infinity,0.0781,0.01603,0.20124,0.10828,113.4826,28.37065,0.0,0.08833,0.0128,0.21966,0.12709,-0.07351,0.09843,46.68265,15.56088,0.0,31.20057,62.54618,0.0781,0.01603,0.20124,0.10828,0.0,0.0,113.4826,175.71132,28.37065,43.92783,6.0,Li,1,g--,0
J013815-292405,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06561,0.01159,0.0483,0.09165,36.15012,18.07506,0.0,0.0657,0.0079,0.0486,0.10781,0.00342,0.07653,32.52881,32.52881,0.0,0.0,10.32755,0.06561,0.01159,0.0483,0.09165,0.0,0.0,36.15012,39.29667,18.07506,19.64834,4.0,Li,1,g--,0
J052318-530837,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05194,0.01223,0.05361,0.1174,56.18369,28.09184,0.0,0.05289,0.00782,0.05078,0.1428,0.01225,0.12354,45.18925,45.18925,0.0,0.00844,4.32461,0.05194,0.01223,0.05361,0.1174,0.0,0.0,56.18369,62.98161,28.09184,31.4908,4.0,Li,1,g--,0
J052506-233811,0.0,0.0,Infinity,0.80216,0.24159,Infinity,0.2281,0.04504,0.57503,0.10377,177.57428,59.19143,187.57428,0.33277,0.04157,0.62448,0.12453,-0.21824,0.09527,14.0886,7.0443,44.0886,26.96034,36.71628,0.33277,0.04157,0.62448,0.12453,-0.21824,0.09527,14.0886,13.96225,7.0443,6.98113,5.0,Pi,-2,g--,0
J033337-311314,0.0,0.0,Infinity,-0.40448,0.08654,Infinity,0.11429,0.01383,-0.00628,0.07357,53.814,17.938,0.0,0.1262,0.00837,0.00811,0.0915,-0.06243,0.08288,32.17675,16.08837,0.0,1.16134,2.03085,0.11429,0.01383,-0.00628,0.07357,0.0,0.0,53.814,73.47629,17.938,24.4921,5.0,Lf,0,g--,0
J043843-233656,0.0,0.0,Infinity,0.0,0.0,Infinity,0.09896,0.01489,-0.04957,0.07717,36.04117,18.02058,0.0,0.10248,0.0104,-0.05153,0.09494,-0.01709,0.08615,40.66813,40.66813,0.0,0.03108,6.82754,0.09896,0.01489,-0.04957,0.07717,0.0,0.0,36.04117,23.58493,18.02058,11.79246,4.0,Lf,0,g--,0
J221702-190204,0.0,0.0,Infinity,0.0,0.0,Infinity,0.10707,0.02537,0.1919,0.11595,94.54975,47.27488,0.0,0.13284,0.01947,0.22044,0.14047,-0.11723,0.1126,13.59557,13.59557,0.0,8.71461,9.58145,0.13284,0.01947,0.22044,0.14047,-0.11723,0.1126,13.59557,29.33466,13.59557,29.33466,4.0,Pf,-3,p-t,2
J220211-492523,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08758,0.01502,0.04158,0.08474,34.14198,17.07099,0.0,0.08084,0.0098,0.02573,0.09986,0.06276,0.08019,63.6037,63.6037,0.0,0.62378,2.66157,0.08758,0.01502,0.04158,0.08474,0.0,0.0,34.14198,74.83906,17.07099,37.41953,4.0,Li,1,g--,0
J022928-364356,0.0,0.0,Infinity,-1.33672,0.08411,Infinity,0.16517,0.02515,0.25445,0.08089,407.29158,135.76386,0.0,0.18204,0.0136,0.27024,0.09818,-0.05788,0.08446,421.91697,210.95849,0.0,215.93514,271.57583,0.16517,0.02515,0.25445,0.08089,0.0,0.0,407.29158,52.51293,135.76386,17.50431,5.0,Li,1,px-,1
J052648-234255,0.0,0.0,Infinity,0.45125,0.30052,Infinity,0.11702,0.02569,0.24069,0.11274,93.5165,31.17217,103.5165,0.16701,0.02403,0.28651,0.12829,-0.20152,0.09566,43.20698,21.60349,73.20698,5.13887,2.6524,0.16701,0.02403,0.28651,0.12829,-0.20152,0.09566,43.20698,36.70904,21.60349,18.35452,5.0,Pf,-3,p-t,2
J220007-194547,0.0,0.0,Infinity,0.0,0.0,Infinity,0.09025,0.01845,-0.09714,0.10308,38.78724,Infinity,0.0,0.10538,0.01505,-0.07296,0.1464,-0.07129,0.1393,13.21192,Infinity,0.0,0.30784,14.43514,0.09025,0.01845,-0.09714,0.10308,0.0,0.0,38.78724,85.79413,Infinity,,2.0,Lf,0,px-,1
J015651-304309,0.0,0.0,Infinity,0.4353,0.11505,Infinity,0.07134,0.01277,0.04724,0.10296,209.70176,69.90059,219.70176,0.05538,0.00512,0.00357,0.12465,0.17461,0.09522,58.24823,29.12411,88.24823,0.97674,0.63105,0.05538,0.00512,0.00357,0.12465,0.17461,0.09522,58.24823,21.67963,29.12411,10.83981,5.0,Uf,3,p-t,2
J073358-500850,0.0,0.0,Infinity,0.0,0.0,Infinity,0.0694,0.01554,0.24977,0.11703,295.99198,147.99599,0.0,0.04753,0.00661,0.19098,0.14002,0.23072,0.11319,84.37095,84.37095,0.0,0.38559,0.37775,0.04753,0.00661,0.19098,0.14002,0.23072,0.11319,84.37095,49.50071,84.37095,49.50071,4.0,Uf,3,pxt,3
J010645-403419,0.0,0.0,Infinity,0.0,0.0,Infinity,0.4368,0.05178,0.58471,0.05962,277.23203,138.61601,0.0,0.56805,0.04833,0.62527,0.07628,-0.15437,0.07891,70.6928,70.6928,0.0,105.98832,493.91861,0.56805,0.04833,0.62527,0.07628,-0.15437,0.07891,70.6928,44.75517,70.6928,44.75517,4.0,Pi,-2,px-,1
J041642-361212,0.0,0.0,Infinity,-0.17002,0.08732,Infinity,0.09282,0.01608,-0.05266,0.10551,30.30866,10.10289,0.0,0.09536,0.0091,-0.04868,0.12181,-0.01407,0.09449,18.60493,9.30246,0.0,0.01861,9.29789,0.09282,0.01608,-0.05266,0.10551,0.0,0.0,30.30866,101.66423,10.10289,33.88808,5.0,Lf,0,g--,0
J225926-481825,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05867,0.01037,0.03424,0.08462,15.84887,Infinity,0.0,0.04371,0.00627,-0.0231,0.11848,0.15293,0.11083,29.05888,Infinity,0.0,1.18992,0.83603,0.05867,0.01037,0.03424,0.08462,0.0,0.0,15.84887,23.59075,Infinity,,2.0,Li,1,px-,1
J015913-530853,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05677,0.01169,0.04784,0.10628,24.42082,12.21041,0.0,0.04865,0.0063,0.02176,0.12999,0.10147,0.09564,17.58346,17.58346,0.0,0.78121,1.88015,0.05677,0.01169,0.04784,0.10628,0.0,0.0,24.42082,50.36458,12.21041,25.18229,4.0,Li,1,g--,0
J015301-190656,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08553,0.01867,0.08024,0.1067,318.0261,159.01305,0.0,0.1479,0.02188,0.15599,0.12057,-0.31655,0.08079,28.03624,28.03624,0.0,1.76355,0.57612,0.1479,0.02188,0.15599,0.12057,-0.31655,0.08079,28.03624,24.4221,28.03624,24.4221,4.0,Pf,-3,g--,0
J235502-212536,0.0,0.0,Infinity,0.80097,0.2197,Infinity,0.18707,0.02911,0.27704,0.0899,801.67567,267.22522,811.67567,0.45244,0.04742,0.40066,0.10633,-0.53633,0.08691,28.60126,14.30063,58.60126,2.36333,0.29025,0.45244,0.04742,0.40066,0.10633,-0.53633,0.08691,28.60126,22.42271,14.30063,11.21136,5.0,Pf,-3,g--,0
J001932-422621,0.0,0.0,Infinity,0.39453,0.18395,Infinity,0.1268,0.01437,0.00208,0.0602,285.68354,95.22785,295.68354,0.20124,0.01628,0.07054,0.07579,-0.27574,0.07558,7.92266,3.96133,37.92266,1.3425,0.33652,0.20124,0.01628,0.07054,0.07579,-0.27574,0.07558,7.92266,10.49762,3.96133,5.24881,5.0,Pf,-3,g--,0
J225022-420613,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08599,0.0135,0.03364,0.08429,21.09879,10.5494,0.0,0.08762,0.0084,0.03065,0.10629,-0.00786,0.09705,13.86851,13.86851,0.0,88.94532,3.34646,0.08599,0.0135,0.03364,0.08429,0.0,0.0,21.09879,29.07014,10.5494,14.53507,4.0,Li,1,g--,0
J014308-362258,-0.60447,2.64772,Infinity,-0.49919,0.07851,5.20252,0.11744,0.01397,-0.12868,0.06828,67.36636,13.47327,74.36636,0.13305,0.00738,-0.1075,0.08841,-0.08252,0.08158,37.96542,9.49136,51.96542,0.22315,0.61318,0.13305,0.00738,-0.1075,0.08841,-0.08252,0.08158,37.96542,19.38856,9.49136,4.84714,7.0,Pf,-3,p-t,2
J233219-411837,0.0,0.0,Infinity,0.8527,0.29819,Infinity,0.26205,0.04671,0.25817,0.09246,524.19491,174.73164,534.19491,0.4385,0.04802,0.33755,0.11881,-0.29876,0.10667,39.94612,19.97306,69.94612,3.67223,0.70922,0.4385,0.04802,0.33755,0.11881,-0.29876,0.10667,39.94612,39.98226,19.97306,19.99113,5.0,Pf,-3,g--,0
J041909-211248,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08734,0.01799,0.06522,0.10656,35.5173,17.75865,0.0,0.08767,0.01173,0.06779,0.12217,0.01066,0.09131,26.84648,26.84648,0.0,6.6E-4,6.65407,0.08734,0.01799,0.06522,0.10656,0.0,0.0,35.5173,35.66997,17.75865,17.83499,4.0,Li,1,g--,0
J015838-393204,0.0,0.0,Infinity,-1.28782,0.08475,Infinity,0.14618,0.01347,0.0418,0.05161,351.24256,117.08085,361.24256,0.17246,0.00893,0.068,0.06485,-0.10911,0.06391,267.57004,133.78502,297.57004,2.04934,0.81219,0.17246,0.00893,0.068,0.06485,-0.10911,0.06391,267.57004,30.41427,133.78502,15.20714,5.0,Pf,-3,px-,1
J073326-275007,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04705,0.01097,-0.17194,0.11768,98.84039,Infinity,0.0,0.01831,0.00347,-0.33992,0.14735,0.50461,0.12261,2.97892,Infinity,0.0,2.17177,0.44598,0.04705,0.01097,-0.17194,0.11768,0.0,0.0,98.84039,39.25959,Infinity,,2.0,Lf,0,px-,1
J075523-423958,0.0,0.0,Infinity,0.0,0.0,Infinity,0.11173,0.02706,0.36197,0.12301,87.35002,43.67501,0.0,0.12858,0.01943,0.38593,0.15198,-0.08167,0.11803,28.66727,28.66727,0.0,230.56297,156.06853,0.11173,0.02706,0.36197,0.12301,0.0,0.0,87.35002,173.04608,43.67501,86.52304,4.0,Li,1,g--,0
J060425-422530,0.28582,1.73905,Infinity,0.15301,0.12401,Infinity,0.27474,0.02656,0.28314,0.0479,15.08203,3.77051,0.0,0.29902,0.01976,0.2932,0.06293,-0.0472,0.06781,29.29256,9.76419,0.0,1275.67698,711.78835,0.27474,0.02656,0.28314,0.0479,0.0,0.0,15.08203,16.18391,3.77051,4.04598,6.0,Li,1,g--,0
J053842-361223,0.0,0.0,Infinity,-0.38823,0.08605,Infinity,0.12427,0.01814,-0.07927,0.08034,45.50686,15.16895,0.0,0.13438,0.01007,-0.06903,0.10167,-0.04333,0.08679,26.06158,13.03079,0.0,0.15976,17.08103,0.12427,0.01814,-0.07927,0.08034,0.0,0.0,45.50686,82.84601,15.16895,27.61534,5.0,Lf,0,g--,0
J234947-235250,0.0,0.0,Infinity,-0.11112,0.24997,Infinity,0.05903,0.01299,0.01205,0.10208,45.01929,45.01929,0.0,0.04244,0.00596,-0.04924,0.13462,0.18312,0.10608,16.08846,Infinity,0.0,1.36285,0.86423,0.05903,0.01299,0.01205,0.10208,0.0,0.0,45.01929,52.5889,45.01929,52.5889,3.0,Li,1,g--,0
J061306-352112,0.0,0.0,Infinity,-0.32307,0.08743,Infinity,0.14716,0.01777,0.00258,0.07185,72.51955,24.17318,82.51955,0.18165,0.01108,0.03534,0.08889,-0.13982,0.078,31.26018,15.63009,61.26018,1.33777,0.69175,0.18165,0.01108,0.03534,0.08889,-0.13982,0.078,31.26018,16.94592,15.63009,8.47296,5.0,Pf,-3,p-t,2
J063746-353648,0.0,0.0,Infinity,0.87946,0.08504,Infinity,0.14134,0.02021,0.01285,0.08305,224.18603,74.72868,234.18603,0.16096,0.01284,0.0399,0.10144,-0.08513,0.08307,133.41744,66.70872,163.41744,1.71525,1.52757,0.16096,0.01284,0.0399,0.10144,-0.08513,0.08307,133.41744,36.30169,66.70872,18.15084,5.0,Pf,-3,pxt,3
J054223-514257,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06181,0.01198,0.04201,0.10697,277.36609,138.68305,0.0,0.02916,0.0036,-0.08107,0.12832,0.46728,0.10802,7.8627,7.8627,0.0,1.22108,0.32779,0.02916,0.0036,-0.08107,0.12832,0.46728,0.10802,7.8627,10.16206,7.8627,10.16206,4.0,Uf,3,g--,0
J040121-292127,4.86054,2.4185,Infinity,0.49016,0.07603,Infinity,0.30318,0.03319,0.07554,0.06309,1952.85107,390.57021,1959.85107,0.86408,0.05397,0.25617,0.08334,-0.6892,0.0937,274.86764,68.71691,288.86764,1.53408,0.13558,0.86408,0.05397,0.25617,0.08334,-0.6892,0.0937,274.86764,90.47369,68.71691,22.61842,7.0,Pf,-3,px-,1
J072852-472051,0.0,0.0,Infinity,0.10246,0.37789,Infinity,0.08698,0.01348,-0.11884,0.08038,43.9138,14.63793,0.0,0.09022,0.01039,-0.11607,0.09903,-0.01895,0.09782,44.01132,22.00566,0.0,8.7E-4,40.22662,0.08698,0.01348,-0.11884,0.08038,0.0,0.0,43.9138,42.22088,14.63793,14.07363,5.0,Lf,0,g--,0
J230328-422629,0.0,0.0,Infinity,-0.04476,0.22503,Infinity,0.07846,0.01307,0.06686,0.08673,24.19493,8.06498,34.19493,0.09142,0.00854,0.08901,0.10757,-0.09096,0.08942,14.58155,7.29077,44.58155,3.08514,2.18282,0.07846,0.01307,0.06686,0.08673,0.0,0.0,24.19493,41.29139,8.06498,13.7638,5.0,Li,1,g--,0
J061955-542713,0.0,0.0,Infinity,-0.45538,0.11757,Infinity,0.14217,0.01968,-0.15112,0.07779,32.57472,10.85824,0.0,0.15721,0.0137,-0.13928,0.10068,-0.05662,0.09602,26.31082,13.15541,0.0,0.05887,23.61062,0.14217,0.01968,-0.15112,0.07779,0.0,0.0,32.57472,60.48461,10.85824,20.16154,5.0,Lf,0,g--,0
J065548-241620,0.0,0.0,Infinity,0.0,0.0,Infinity,0.10922,0.02562,0.10648,0.11607,41.83246,20.91623,0.0,0.12737,0.01708,0.12821,0.13734,-0.07324,0.09919,57.85748,57.85748,0.0,7.50338,5.40205,0.10922,0.02562,0.10648,0.11607,0.0,0.0,41.83246,45.32352,20.91623,22.66176,4.0,Li,1,g--,0
J004542-484638,-5.57939,2.10044,Infinity,-0.00428,0.22552,Infinity,0.11259,0.01062,-0.05473,0.04944,101.77394,25.44349,109.77394,0.0824,0.007,-0.10567,0.06441,0.19221,0.06838,20.98201,6.994,38.98201,1.88315,0.48687,0.0824,0.007,-0.10567,0.06441,0.19221,0.06838,20.98201,12.76236,6.994,4.25412,6.0,Uf,3,g--,0
J213924-423520,3.26489,4.08806,Infinity,-0.48672,0.17064,Infinity,0.10262,0.01688,-0.03807,0.08672,76.98247,19.24562,0.0,0.08766,0.00857,-0.06594,0.10942,0.10331,0.10891,22.4426,7.48087,0.0,2.08512,1.24851,0.10262,0.01688,-0.03807,0.08672,0.0,0.0,76.98247,69.62729,19.24562,17.40682,6.0,Lf,0,g--,0
J012348-462320,0.0,0.0,Infinity,0.26104,0.26434,Infinity,0.11145,0.01465,0.07636,0.0672,11.9025,3.9675,0.0,0.1045,0.00946,0.06269,0.08407,0.04944,0.08139,8.83459,4.4173,0.0,0.23232,5.81004,0.11145,0.01465,0.07636,0.0672,0.0,0.0,11.9025,20.97574,3.9675,6.99191,5.0,Li,1,g--,0
J005855-521926,1.81396,2.36194,Infinity,-0.45929,0.13723,Infinity,0.14195,0.0159,0.09208,0.0615,302.44916,75.61229,0.0,0.12672,0.00938,0.07085,0.0807,0.07256,0.08187,202.21256,67.40419,0.0,0.32493,3.44362,0.14195,0.0159,0.09208,0.0615,0.0,0.0,302.44916,118.62882,75.61229,29.65721,6.0,Li,1,px-,1
J055116-455609,0.0,0.0,Infinity,0.0,0.0,Infinity,0.09388,0.0196,0.19323,0.11212,414.28732,207.14366,0.0,0.15229,0.0212,0.26561,0.13826,-0.28595,0.09233,25.33743,25.33743,0.0,2.91363,0.85573,0.15229,0.0212,0.26561,0.13826,-0.28595,0.09233,25.33743,47.72112,25.33743,47.72112,4.0,Pf,-3,g--,0
J220732-203830,0.0,0.0,Infinity,0.0,0.0,Infinity,0.09881,0.02135,0.00974,0.10838,32.75874,Infinity,0.0,0.09519,0.01735,0.00123,0.13648,0.03307,0.11551,57.88504,Infinity,0.0,0.95802,2.96977,0.09881,0.02135,0.00974,0.10838,0.0,0.0,32.75874,91.02884,Infinity,,2.0,Li,1,px-,1
J013355-233215,0.0,0.0,Infinity,0.0,0.0,Infinity,0.07276,0.01096,-0.10045,0.07293,38.4234,19.2117,0.0,0.06225,0.00624,-0.12204,0.08673,0.10442,0.07279,8.03583,8.03583,0.0,3.84017,2.88812,0.06225,0.00624,-0.12204,0.08673,0.10442,0.07279,8.03583,10.20522,8.03583,10.20522,4.0,Uf,3,p-t,2
J072957-343919,0.99039,3.88159,Infinity,0.82457,0.0823,7.69833,0.16461,0.0273,0.06802,0.09261,216.50637,43.30127,223.50637,0.22017,0.01732,0.11615,0.11451,-0.19158,0.09705,110.79329,27.69832,124.79329,2.0097,0.77468,0.22017,0.01732,0.11615,0.11451,-0.19158,0.09705,110.79329,29.89617,27.69832,7.47404,7.0,Pf,-3,g--,0
J040200-261540,-0.99811,1.08057,1.12135,-0.01463,0.127,Infinity,0.15473,0.01299,-0.11322,0.0448,12.77596,2.55519,0.0,0.15987,0.01124,-0.11222,0.05354,-0.01639,0.05654,14.56593,3.64148,0.0,3.8E-4,38.25243,0.15473,0.01299,-0.11322,0.0448,0.0,0.0,12.77596,7.58226,2.55519,1.51645,7.0,Lf,0,g--,0
J042325-312350,0.0,0.0,Infinity,-0.40705,0.10527,Infinity,0.0875,0.01329,0.14489,0.08908,171.46311,57.15437,181.46311,0.07327,0.00594,0.11623,0.10887,0.12189,0.08561,74.01061,37.00531,104.01061,0.33359,0.52495,0.07327,0.00594,0.11623,0.10887,0.12189,0.08561,74.01061,20.04157,37.00531,10.02079,5.0,Uf,3,p-t,2
J020555-344409,0.0,0.0,Infinity,0.3323,0.08506,Infinity,0.11428,0.01738,0.0261,0.08709,527.88818,175.96273,537.88818,0.182,0.01232,0.10359,0.10946,-0.30618,0.09296,21.02394,10.51197,51.02394,1.47627,0.43357,0.182,0.01232,0.10359,0.10946,-0.30618,0.09296,21.02394,12.45489,10.51197,6.22745,5.0,Pf,-3,g--,0
J033553-543025,-5.54356,2.81313,Infinity,0.77131,0.30182,Infinity,0.24937,0.03502,0.24147,0.07024,83.93974,20.98493,91.93974,0.36482,0.03458,0.30393,0.08758,-0.2247,0.0877,61.61398,20.53799,79.61398,4.74569,1.56819,0.36482,0.03458,0.30393,0.08758,-0.2247,0.0877,61.61398,33.16864,20.53799,11.05621,6.0,Pf,-3,g--,0
J014439-380519,0.0,0.0,Infinity,-0.20041,0.08922,Infinity,0.07679,0.01265,0.03123,0.09652,31.95295,10.65098,0.0,0.08267,0.00604,0.04474,0.11735,-0.05009,0.09606,17.74675,8.87337,0.0,2.7966,3.39175,0.07679,0.01265,0.03123,0.09652,0.0,0.0,31.95295,73.9252,10.65098,24.64173,5.0,Li,1,g--,0
J024549-353300,0.0,0.0,Infinity,-0.6913,0.08745,Infinity,0.09894,0.01672,-0.05522,0.09929,362.76108,120.92036,372.76108,0.13723,0.01213,-4.1E-4,0.11784,-0.22184,0.09458,74.00183,37.00092,104.00183,0.99788,0.59582,0.13723,0.01213,-4.1E-4,0.11784,-0.22184,0.09458,74.00183,39.83391,37.00092,19.91695,5.0,Pf,-3,p-t,2
J054609-335820,0.0,0.0,Infinity,-0.72468,0.08837,Infinity,0.10677,0.01151,-0.12945,0.06501,297.8718,99.2906,307.8718,0.08147,0.00448,-0.17551,0.07996,0.19076,0.07502,58.80372,29.40186,88.80372,2.88421,0.71153,0.08147,0.00448,-0.17551,0.07996,0.19076,0.07502,58.80372,23.34065,29.40186,11.67033,5.0,Uf,3,g--,0
J074812-525832,0.0,0.0,Infinity,-0.56376,0.0981,Infinity,0.19028,0.03929,0.19237,0.1073,86.52749,28.8425,0.0,0.1895,0.01642,0.19219,0.14149,0.01033,0.1293,69.90496,34.95248,0.0,0.0,31.48501,0.19028,0.03929,0.19237,0.1073,0.0,0.0,86.52749,66.07682,28.8425,22.02561,5.0,Li,1,g--,0
J235111-375322,6.38862,5.57691,Infinity,-0.41076,0.07564,0.00703,0.07687,0.01194,-0.16524,0.08838,46.15649,9.2313,0.0,0.07788,0.00506,-0.16294,0.10771,-0.0071,0.09219,44.88834,11.22209,0.0,0.0,67.55578,0.07687,0.01194,-0.16524,0.08838,0.0,0.0,46.15649,82.26912,9.2313,16.45382,7.0,Lf,0,g--,0
J030429-433315,-6.29262,3.12802,Infinity,0.85732,0.33988,Infinity,0.17907,0.02155,0.27549,0.05941,45.90028,11.47507,53.90028,0.22177,0.02137,0.30737,0.07583,-0.12616,0.07258,43.39517,14.46506,61.39517,16.52757,43.60703,0.17907,0.02155,0.27549,0.05941,0.0,0.0,45.90028,33.42168,11.47507,8.35542,6.0,Li,1,g--,0
J055757-303658,0.0,0.0,Infinity,0.17421,0.09219,0.7624,0.10099,0.01311,0.01908,0.07654,75.83973,18.95993,83.83973,0.08306,0.00601,-0.0159,0.09497,0.14398,0.08262,14.8099,4.93663,32.8099,1.13558,0.685,0.08306,0.00601,-0.0159,0.09497,0.14398,0.08262,14.8099,10.38835,4.93663,3.46278,6.0,Uf,3,p-t,2
J021440-211329,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08936,0.01415,-0.035,0.07778,85.56226,42.78113,0.0,0.08273,0.0083,-0.04811,0.09188,0.0516,0.07392,49.56431,49.56431,0.0,2.92522,3.75686,0.08936,0.01415,-0.035,0.07778,0.0,0.0,85.56226,64.91928,42.78113,32.45964,4.0,Lf,0,g--,0
J025309-271928,1.55941,3.41007,Infinity,-0.28402,0.14859,Infinity,0.07132,0.01116,-0.17682,0.07984,19.51682,4.87921,0.0,0.06985,0.00659,-0.17945,0.0931,0.02153,0.08312,12.75133,4.25044,0.0,14675.03891,140.38031,0.07132,0.01116,-0.17682,0.07984,0.0,0.0,19.51682,24.34905,4.87921,6.08726,6.0,Lf,0,g--,0
J045316-394905,0.0,0.0,Infinity,-0.05673,0.09839,Infinity,0.10428,0.01504,0.12876,0.08361,301.71272,100.57091,311.71272,0.0704,0.00544,0.05682,0.10393,0.27918,0.08,14.82014,7.41007,44.82014,0.7911,0.36001,0.0704,0.00544,0.05682,0.10393,0.27918,0.08,14.82014,9.85977,7.41007,4.92989,5.0,Uf,3,g--,0
J031034-252748,2.98307,4.37292,Infinity,0.21698,0.16133,Infinity,0.09049,0.01579,-0.0524,0.08303,397.19283,198.59641,0.0,0.14787,0.01414,0.03258,0.10618,-0.25421,0.0827,15.2163,15.2163,0.0,1.15901,0.52052,0.14787,0.01414,0.03258,0.10618,-0.25421,0.0827,15.2163,18.64333,15.2163,18.64333,4.0,Pf,-3,g--,0
J224251-294646,0.0,0.0,Infinity,0.0,0.0,Infinity,0.07066,0.01017,-0.0339,0.06818,103.42193,Infinity,0.0,0.04499,0.0056,-0.12131,0.08341,0.24466,0.0723,28.45857,Infinity,0.0,1.76975,0.52814,0.07066,0.01017,-0.0339,0.06818,0.0,0.0,103.42193,75.894,Infinity,,2.0,Lf,0,px-,1
J042214-384452,0.0,0.0,Infinity,-0.21816,0.08466,Infinity,0.09386,0.01784,0.04347,0.10785,1392.51683,464.17228,1402.51683,0.15714,0.01417,0.12994,0.13013,-0.34814,0.09937,198.98915,99.49458,228.98915,1.53682,0.48387,0.15714,0.01417,0.12994,0.13013,-0.34814,0.09937,198.98915,115.33674,99.49458,57.66837,5.0,Pf,-3,px-,1
J055108-491443,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05918,0.01212,0.05962,0.10694,50.54006,25.27003,0.0,0.06363,0.00868,0.06916,0.13104,-0.04115,0.09614,26.43145,26.43145,0.0,6.92566,4.80088,0.05918,0.01212,0.05962,0.10694,0.0,0.0,50.54006,117.0884,25.27003,58.5442,4.0,Li,1,g--,0
J232252-532202,6.04642,3.79176,Infinity,0.02991,0.12685,Infinity,0.15917,0.02423,0.03149,0.07871,207.46219,51.86555,215.46219,0.2374,0.02028,0.09223,0.09799,-0.24409,0.0938,14.28137,4.76046,32.28137,1.54497,0.50067,0.2374,0.02028,0.09223,0.09799,-0.24409,0.0938,14.28137,17.10932,4.76046,5.70311,6.0,Pf,-3,g--,0
J051046-314253,3.81563,3.18005,Infinity,-0.30926,0.07117,1.1424,0.17919,0.02274,0.2752,0.07618,980.09719,196.01944,987.09719,0.13061,0.00685,0.21951,0.09495,0.22503,0.08662,347.98135,86.99534,361.98135,0.32528,0.26688,0.13061,0.00685,0.21951,0.09495,0.22503,0.08662,347.98135,70.47357,86.99534,17.61839,7.0,Uf,3,pxt,3
J042932-270957,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06551,0.01533,0.08065,0.11763,155.94214,77.97107,0.0,0.06131,0.00834,0.0716,0.13712,0.05196,0.09546,122.15206,122.15206,0.0,0.20468,6.15635,0.06551,0.01533,0.08065,0.11763,0.0,0.0,155.94214,98.03889,77.97107,49.01945,4.0,Li,1,px-,1
J225137-545306,0.0,0.0,Infinity,0.0,0.0,Infinity,0.0738,0.01047,-0.06785,0.07345,127.36418,63.68209,0.0,0.05736,0.00619,-0.1077,0.09135,0.15403,0.07772,33.06264,33.06264,0.0,2.23665,0.96756,0.05736,0.00619,-0.1077,0.09135,0.15403,0.07772,33.06264,22.3625,33.06264,22.3625,4.0,Uf,3,g--,0
J001055-274224,-2.76589,3.94629,Infinity,0.05212,0.28509,Infinity,0.07427,0.01106,-0.02268,0.0782,69.39476,17.34869,77.39476,0.05378,0.00644,-0.06729,0.08785,0.20187,0.06606,23.32743,7.77581,41.32743,1.46782,0.58418,0.05378,0.00644,-0.06729,0.08785,0.20187,0.06606,23.32743,35.1419,7.77581,11.71397,6.0,Uf,3,g--,0
J230200-534342,-2.50324,4.06758,Infinity,0.25171,0.36434,Infinity,0.08066,0.01319,-0.023,0.07976,18.62915,4.65729,26.62915,0.06904,0.00717,-0.04498,0.09549,0.10329,0.07537,41.30613,13.76871,59.30613,1.65104,1.49832,0.08066,0.01319,-0.023,0.07976,0.0,0.0,18.62915,33.81866,4.65729,8.45466,6.0,Lf,0,g--,0
J025331-214211,0.0,0.0,Infinity,0.0,0.0,Infinity,0.07569,0.01727,0.1828,0.11247,60.55341,30.27671,0.0,0.08636,0.01091,0.1979,0.12785,-0.06676,0.09759,17.1172,17.1172,0.0,30.35982,26.60472,0.07569,0.01727,0.1828,0.11247,0.0,0.0,60.55341,101.3787,30.27671,50.68935,4.0,Li,1,g--,0
J225710-362744,5.23045,4.46468,Infinity,0.65046,0.08,4.71761,0.45547,0.05835,0.37143,0.08345,1553.6528,258.94213,1559.6528,1.03843,0.05238,0.53571,0.11477,-0.60984,0.1096,29.49283,5.89857,41.49283,2.74931,0.17709,1.03843,0.05238,0.53571,0.11477,-0.60984,0.1096,29.49283,21.0542,5.89857,4.21084,8.0,Pf,-3,g--,0
J034301-262945,0.0,0.0,Infinity,0.0,0.0,Infinity,0.07513,0.01216,-0.02689,0.08168,269.0233,134.51165,0.0,0.05005,0.00551,-0.08813,0.09589,0.25171,0.07207,19.27533,19.27533,0.0,1.49646,0.52332,0.05005,0.00551,-0.08813,0.09589,0.25171,0.07207,19.27533,15.7958,19.27533,15.7958,4.0,Uf,3,g--,0
J044400-213010,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08079,0.01984,0.2307,0.12328,146.31133,73.15567,0.0,0.06409,0.01123,0.19544,0.13901,0.14234,0.08985,45.89691,45.89691,0.0,0.20581,0.37639,0.06409,0.01123,0.19544,0.13901,0.14234,0.08985,45.89691,30.32069,45.89691,30.32069,4.0,Uf,3,p-t,2
J213511-331242,0.0,0.0,Infinity,0.55117,0.08549,Infinity,0.11893,0.02363,-0.02923,0.11126,589.84732,196.61577,599.84732,0.17987,0.01701,0.03954,0.13787,-0.27212,0.10467,65.22438,32.61219,95.22438,1.18207,0.55165,0.17987,0.01701,0.03954,0.13787,-0.27212,0.10467,65.22438,36.34417,32.61219,18.17208,5.0,Pf,-3,g--,0
J214547-314233,-0.45431,2.26863,Infinity,-0.43055,0.07691,5.56688,0.1735,0.02294,-0.01859,0.07618,60.71929,12.14386,0.0,0.17116,0.00938,-0.02284,0.09983,0.02046,0.10185,43.11417,10.77854,0.0,3.61502,2.16334,0.1735,0.02294,-0.01859,0.07618,0.0,0.0,60.71929,42.5178,12.14386,8.50356,7.0,Lf,0,g--,0
J220014-541106,7.45958,5.20193,Infinity,-0.19386,0.12001,Infinity,0.12068,0.02075,-0.13682,0.09324,314.58354,78.64588,322.58354,0.19007,0.01596,-0.06675,0.11795,-0.28278,0.1,27.21791,9.07264,45.21791,0.76203,0.41791,0.19007,0.01596,-0.06675,0.11795,-0.28278,0.1,27.21791,28.88397,9.07264,9.62799,6.0,Pf,-3,p-t,2
J230914-305912,0.27341,0.95553,3.56148,0.27346,0.05814,0.98514,0.37891,0.03025,0.13346,0.04569,263.52,37.64571,269.52,0.47335,0.0235,0.14657,0.04758,-0.13822,0.0416,47.84962,7.97494,57.84962,3.39008,1.10708,0.47335,0.0235,0.14657,0.04758,-0.13822,0.0416,47.84962,29.09576,7.97494,4.84929,9.0,Pf,-3,g--,0
J073937-465625,-6.7472,2.61381,Infinity,0.28714,0.28908,Infinity,0.13671,0.01834,-0.03655,0.07265,37.28088,9.32022,0.0,0.12709,0.01109,-0.04905,0.09276,0.0554,0.08547,23.68487,7.89496,0.0,2.77142,2.15518,0.13671,0.01834,-0.03655,0.07265,0.0,0.0,37.28088,26.82724,9.32022,6.70681,6.0,Lf,0,g--,0
J044822-504133,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05979,0.01439,0.17075,0.11915,131.88317,65.94158,0.0,0.05383,0.0093,0.14942,0.13965,0.08479,0.11024,93.62091,93.62091,0.0,0.13151,9.97241,0.05979,0.01439,0.17075,0.11915,0.0,0.0,131.88317,117.95993,65.94158,58.97997,4.0,Li,1,px-,1
J035410-265013,0.0,0.0,Infinity,0.21056,0.31207,Infinity,0.09211,0.01631,0.04134,0.08884,15.07994,5.02665,0.0,0.08583,0.01074,0.03189,0.1032,0.05615,0.07392,10.99384,5.49692,0.0,0.51996,2.57047,0.09211,0.01631,0.04134,0.08884,0.0,0.0,15.07994,23.47009,5.02665,7.82336,5.0,Li,1,g--,0
J075059-513444,0.0,0.0,Infinity,0.49438,0.35704,Infinity,0.11743,0.02259,0.06877,0.09511,142.52864,47.50955,152.52864,0.13994,0.0155,0.0962,0.1188,-0.09598,0.09361,38.19195,19.09597,68.19195,3.17046,3.10839,0.13994,0.0155,0.0962,0.1188,-0.09598,0.09361,38.19195,53.03966,19.09597,26.51983,5.0,Pf,-3,p-t,2
J062843-280519,0.0,0.0,Infinity,0.11183,0.13013,Infinity,0.12659,0.01549,-0.00543,0.06396,63.76206,21.25402,73.76206,0.14727,0.01193,0.0125,0.07911,-0.08972,0.07462,11.27399,5.63699,41.27399,1.17397,1.17955,0.14727,0.01193,0.0125,0.07911,-0.08972,0.07462,11.27399,15.06198,5.63699,7.53099,5.0,Pf,-3,p-t,2
J000601-295549,0.0,0.0,Infinity,0.0,0.0,Infinity,0.1439,0.01324,-0.01483,0.04968,290.71086,145.35543,0.0,0.15108,0.01017,-0.01163,0.05822,-0.03057,0.06309,346.13635,346.13635,0.0,0.64532,3.16693,0.1439,0.01324,-0.01483,0.04968,0.0,0.0,290.71086,75.28633,145.35543,37.64316,4.0,Lf,0,px-,1
J042959-372700,0.0,0.0,Infinity,-0.00211,0.09199,Infinity,0.17567,0.02674,-0.03101,0.08966,1885.10251,628.3675,1895.10251,0.40396,0.02751,0.1074,0.11123,-0.56962,0.09405,52.96798,26.48399,82.96798,1.24242,0.23146,0.40396,0.02751,0.1074,0.11123,-0.56962,0.09405,52.96798,40.43249,26.48399,20.21624,5.0,Pf,-3,g--,0
J063059-240645,0.25028,3.11447,Infinity,0.03312,0.1771,Infinity,0.10417,0.01505,-0.02599,0.0743,9.74042,2.4351,0.0,0.10401,0.00922,-0.02518,0.0885,0.00393,0.07649,8.05161,2.68387,0.0,1604.30661,5.48839,0.10417,0.01505,-0.02599,0.0743,0.0,0.0,9.74042,17.99972,2.4351,4.49993,6.0,Lf,0,g--,0
J224236-420422,-8.02693,3.91959,Infinity,0.59528,0.45025,Infinity,0.12458,0.01521,0.09126,0.06088,66.15348,16.53837,0.0,0.1261,0.01341,0.09245,0.07481,-0.00825,0.06164,67.85856,22.61952,0.0,398942.86037,25.10276,0.12458,0.01521,0.09126,0.06088,0.0,0.0,66.15348,31.68425,16.53837,7.92106,6.0,Li,1,g--,0
J051811-514404,-1.17137,1.57778,Infinity,-0.64873,0.12639,Infinity,0.10386,0.00939,-0.29048,0.0461,126.60071,31.65018,134.60071,0.07824,0.00539,-0.33628,0.06196,0.17575,0.0695,12.62995,4.20998,30.62995,9.05163,7.84501,0.07824,0.00539,-0.33628,0.06196,0.17575,0.0695,12.62995,13.36847,4.20998,4.45616,6.0,Uf,3,p-t,2
J001259-395426,0.44617,1.63623,Infinity,-0.29254,0.06783,151.95461,0.56114,0.04694,0.51402,0.04743,377.45677,75.49135,384.45677,0.7337,0.03222,0.56072,0.05887,-0.18256,0.05779,344.78568,86.19642,358.78568,34.33546,36.43255,0.7337,0.03222,0.56072,0.05887,-0.18256,0.05779,344.78568,25.43906,86.19642,6.35976,7.0,Pi,-2,px-,1
J032213-462649,2.63967,1.01431,0.84647,0.60861,0.07611,Infinity,0.29813,0.0357,-0.08984,0.07054,2305.76148,384.29358,2311.76148,1.11125,0.1061,0.16013,0.10708,-0.85708,0.1322,77.26125,15.45225,89.26125,1.23999,0.13401,1.11125,0.1061,0.16013,0.10708,-0.85708,0.1322,77.26125,47.4371,15.45225,9.48742,8.0,Pf,-3,g--,0
J020706-274725,0.0,0.0,Infinity,-0.31909,0.1315,Infinity,0.08047,0.00934,-0.16741,0.05816,35.84678,11.94893,45.84678,0.06435,0.00503,-0.19789,0.06731,0.13937,0.06357,5.58441,2.7922,35.58441,5.12815,3.49904,0.06435,0.00503,-0.19789,0.06731,0.13937,0.06357,5.58441,7.08522,2.7922,3.54261,5.0,Uf,3,p-t,2
J232741-451056,0.17831,0.98094,1.2998,0.21741,0.10674,Infinity,0.22647,0.01986,0.07204,0.04873,71.23378,14.24676,78.23378,0.31939,0.02148,0.12272,0.06262,-0.20285,0.07391,17.84506,4.46126,31.84506,2.00669,0.35897,0.31939,0.02148,0.12272,0.06262,-0.20285,0.07391,17.84506,15.17185,4.46126,3.79296,7.0,Pf,-3,g--,0
J053310-342710,0.0,0.0,Infinity,0.18937,0.08919,Infinity,0.12318,0.0209,0.22554,0.10342,116.6637,38.8879,0.0,0.11304,0.01036,0.20943,0.12021,0.05825,0.08337,61.35056,30.67528,0.0,0.01594,22.49961,0.12318,0.0209,0.22554,0.10342,0.0,0.0,116.6637,111.22991,38.8879,37.07664,5.0,Li,1,g--,0
J015123-343512,0.0,0.0,Infinity,0.16531,0.08522,Infinity,0.15736,0.02158,0.28107,0.07815,56.79589,18.93196,0.0,0.14532,0.00945,0.27169,0.09642,0.05028,0.08236,18.98461,9.4923,0.0,0.00199,58.99578,0.15736,0.02158,0.28107,0.07815,0.0,0.0,56.79589,62.51148,18.93196,20.83716,5.0,Li,1,g--,0
J074109-544746,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05927,0.01032,-0.19297,0.08121,484.88324,242.44162,0.0,0.01606,0.00229,-0.39782,0.09721,0.7943,0.08992,28.78421,28.78421,0.0,1.78001,0.18621,0.01606,0.00229,-0.39782,0.09721,0.7943,0.08992,28.78421,9.89784,28.78421,9.89784,4.0,Uf,3,g--,0
J011546-304919,0.0,0.0,Infinity,-0.67252,0.07232,90.89287,0.30168,0.02904,0.27978,0.05695,521.8308,130.4577,529.8308,0.42625,0.0229,0.33656,0.06964,-0.23244,0.06325,285.85921,95.2864,303.85921,5.29617,1.35394,0.42625,0.0229,0.33656,0.06964,-0.23244,0.06325,285.85921,29.21253,95.2864,9.73751,6.0,Pf,-3,px-,1
J022035-215112,1.88837,1.71766,0.07692,-0.18346,0.10376,Infinity,0.12387,0.01912,-0.03541,0.08191,62.32111,12.46422,69.32111,0.19883,0.01523,0.03263,0.10318,-0.28248,0.10383,163.07299,40.76825,177.07299,1.14222,0.4193,0.12387,0.01912,-0.03541,0.08191,0.0,0.0,62.32111,50.19638,12.46422,10.03928,7.0,Lf,0,g--,0
J042519-322313,0.0,0.0,Infinity,-0.14122,0.09118,Infinity,0.0978,0.01008,-0.05593,0.06004,75.8289,25.2763,85.8289,0.07784,0.00474,-0.09455,0.07237,0.15771,0.06199,8.13206,4.06603,38.13206,1.99412,0.67222,0.07784,0.00474,-0.09455,0.07237,0.15771,0.06199,8.13206,9.72437,4.06603,4.86218,5.0,Uf,3,g--,0
J015709-460040,0.0,0.0,Infinity,0.0,0.0,Infinity,0.13891,0.01238,0.02684,0.04946,35.30702,17.65351,0.0,0.1523,0.01103,0.03946,0.06115,-0.05137,0.05893,9.94178,9.94178,0.0,2.42153,1.9518,0.13891,0.01238,0.02684,0.04946,0.0,0.0,35.30702,39.76137,17.65351,19.88069,4.0,Li,1,g--,0
J220916-471000,0.0,0.0,Infinity,-0.01361,0.14714,Infinity,0.11954,0.01232,0.0593,0.056,11.79453,3.93151,0.0,0.12383,0.00961,0.06602,0.06809,-0.02535,0.06859,9.34315,4.67157,0.0,20.05862,5.89389,0.11954,0.01232,0.0593,0.056,0.0,0.0,11.79453,14.27562,3.93151,4.75854,5.0,Li,1,g--,0
J010626-271812,1.31268,1.69989,Infinity,0.34596,0.08662,Infinity,0.3362,0.02718,0.2801,0.04453,84.24446,21.06112,92.24446,0.51206,0.03453,0.33847,0.05341,-0.25252,0.05451,60.82805,20.27602,78.82805,4.67937,1.08867,0.51206,0.03453,0.33847,0.05341,-0.25252,0.05451,60.82805,29.89714,20.27602,9.96571,6.0,Pf,-3,g--,0
J214501-335716,0.0,0.0,Infinity,-0.03755,0.08707,Infinity,0.10219,0.01944,0.19076,0.10636,61.96219,20.65406,0.0,0.09143,0.00932,0.17037,0.12958,0.08036,0.10618,23.65239,11.8262,0.0,0.08708,11.5566,0.10219,0.01944,0.19076,0.10636,0.0,0.0,61.96219,92.21421,20.65406,30.73807,5.0,Li,1,g--,0
J010819-215738,-5.80578,8.67119,Infinity,0.89875,0.71604,Infinity,0.0864,0.01984,0.09251,0.11207,290.54653,72.63663,298.54653,0.13043,0.02218,0.14864,0.12693,-0.23252,0.08103,30.65454,10.21818,48.65454,2.08756,1.01299,0.13043,0.02218,0.14864,0.12693,-0.23252,0.08103,30.65454,36.63978,10.21818,12.21326,6.0,Pf,-3,g--,0
J235311-480604,0.0,0.0,Infinity,0.0,0.0,Infinity,0.12055,0.01482,0.12222,0.05997,47.63129,23.81565,0.0,0.10107,0.01045,0.09476,0.07173,0.11459,0.06075,21.78725,21.78725,0.0,0.38593,0.43073,0.10107,0.01045,0.09476,0.07173,0.11459,0.06075,21.78725,9.43892,21.78725,9.43892,4.0,Uf,3,p-t,2
J005427-341949,0.0,0.0,Infinity,0.42268,0.14215,Infinity,0.08438,0.00937,-0.04201,0.06655,297.45678,99.15226,307.45678,0.05262,0.00316,-0.12286,0.08116,0.3283,0.06637,33.71539,16.85769,63.71539,1.53857,0.32588,0.05262,0.00316,-0.12286,0.08116,0.3283,0.06637,33.71539,9.92094,16.85769,4.96047,5.0,Uf,3,g--,0
J223042-541515,-1.54367,0.95163,1.46488,0.30876,0.17962,Infinity,0.12743,0.00974,-0.25044,0.04014,190.71933,38.14387,197.71933,0.14836,0.01005,-0.22877,0.04926,-0.08915,0.04961,88.86968,22.21742,102.86968,0.05212,0.12165,0.14836,0.01005,-0.22877,0.04926,-0.08915,0.04961,88.86968,39.2177,22.21742,9.80443,7.0,Ps,-4,g--,0
J021255-271819,0.0,0.0,Infinity,0.0,0.0,Infinity,0.06674,0.00994,-0.13165,0.07062,81.76381,40.88191,0.0,0.05206,0.00586,-0.168,0.08125,0.15511,0.06404,12.56306,12.56306,0.0,3.47991,1.88472,0.05206,0.00586,-0.168,0.08125,0.15511,0.06404,12.56306,11.09006,12.56306,11.09006,4.0,Uf,3,p-t,2
J072700-381311,0.0,0.0,Infinity,-0.01154,0.08435,Infinity,0.21459,0.02777,0.06341,0.07391,74.4448,24.81493,84.4448,0.25838,0.01679,0.0937,0.09312,-0.11807,0.08233,10.02208,5.01104,40.02208,2.49355,1.05651,0.25838,0.01679,0.0937,0.09312,-0.11807,0.08233,10.02208,12.1488,5.01104,6.0744,5.0,Pf,-3,g--,0
J070240-284149,0.0,0.0,Infinity,0.0,0.0,Infinity,0.13006,0.02564,0.1963,0.08538,335.46101,Infinity,0.0,0.17437,0.02706,0.24592,0.10973,-0.13876,0.07794,68.67372,Infinity,0.0,7.69317,8.37847,0.13006,0.02564,0.1963,0.08538,0.0,0.0,335.46101,228.5527,Infinity,,2.0,Li,1,px-,1
J042721-390100,0.0,0.0,Infinity,0.10128,0.0802,0.18208,0.11605,0.01633,0.08153,0.08235,62.7923,15.69807,0.0,0.11769,0.00783,0.08019,0.09946,-0.00448,0.08113,57.28425,19.09475,0.0,1000000.0,14.24792,0.11605,0.01633,0.08153,0.08235,0.0,0.0,62.7923,102.89841,15.69807,25.7246,6.0,Li,1,g--,0
J030902-360403,0.0,0.0,Infinity,-0.48823,0.09048,3.67489,0.13395,0.0216,-0.05108,0.09392,51.85663,12.96416,0.0,0.12321,0.00904,-0.06718,0.114,0.06578,0.09578,42.54066,14.18022,0.0,3.2407,2.82578,0.13395,0.0216,-0.05108,0.09392,0.0,0.0,51.85663,41.53574,12.96416,10.38394,6.0,Lf,0,g--,0
J023855-303202,-5.58406,2.48553,Infinity,-0.36002,0.0864,11.21656,0.17302,0.01721,0.01932,0.05855,51.91573,10.38315,0.0,0.18044,0.01025,0.02638,0.06981,-0.02221,0.0603,45.9015,11.47538,0.0,3.92717,4.32081,0.17302,0.01721,0.01932,0.05855,0.0,0.0,51.91573,44.33541,10.38315,8.86708,7.0,Li,1,g--,0
J235816-285333,3.10003,1.20628,0.11124,-0.23862,0.06994,Infinity,0.16202,0.02013,0.04406,0.06719,30.57551,6.1151,37.57551,0.20023,0.01252,0.06975,0.08852,-0.12767,0.08979,65.41623,16.35406,79.41623,1.87566,0.8408,0.16202,0.02013,0.04406,0.06719,0.0,0.0,30.57551,26.38673,6.1151,5.27735,7.0,Li,1,g--,0
J024354-320421,0.62514,1.92374,Infinity,-0.12223,0.06905,32.86076,0.20275,0.01638,-0.12799,0.04851,1631.70752,326.3415,1638.70752,0.4252,0.01825,-0.00151,0.06166,-0.50932,0.06074,50.81838,12.7046,64.81838,0.9966,0.13717,0.4252,0.01825,-0.00151,0.06166,-0.50932,0.06074,50.81838,20.71457,12.7046,5.17864,7.0,Pf,-3,g--,0
J030055-510229,2.51701,2.7213,Infinity,0.08072,0.14822,Infinity,0.12864,0.01644,-0.03304,0.06834,98.2937,24.57342,106.2937,0.15298,0.01195,-0.00892,0.08747,-0.10724,0.08214,23.61926,7.87309,41.61926,0.90869,0.84672,0.15298,0.01195,-0.00892,0.08747,-0.10724,0.08214,23.61926,21.86669,7.87309,7.2889,6.0,Pf,-3,p-t,2
J064425-345942,3.32737,2.39997,Infinity,0.38623,0.06661,0.25937,0.35813,0.03646,0.16211,0.06074,852.13251,170.4265,859.13251,0.69398,0.03374,0.27412,0.07721,-0.45478,0.06991,18.6743,4.66858,32.6743,2.00161,0.22286,0.69398,0.03374,0.27412,0.07721,-0.45478,0.06991,18.6743,14.19605,4.66858,3.54901,7.0,Pf,-3,g--,0
J212400-524724,0.0,0.0,Infinity,0.0,0.0,Infinity,0.10629,0.01371,-0.12968,0.05964,61.28312,30.64156,0.0,0.07329,0.00621,-0.18789,0.07074,0.23218,0.07127,33.05359,33.05359,0.0,2.53876,0.61687,0.10629,0.01371,-0.12968,0.05964,0.0,0.0,61.28312,49.11945,30.64156,24.55973,4.0,Lf,0,g--,0
J024136-492452,-0.97398,1.25383,2.59015,-0.48502,0.12862,Infinity,0.09132,0.01212,-0.09677,0.06951,158.35447,31.67089,165.35447,0.06431,0.00506,-0.15541,0.09378,0.21236,0.10918,18.15151,4.53788,32.15151,2.32226,0.50235,0.06431,0.00506,-0.15541,0.09378,0.21236,0.10918,18.15151,18.7488,4.53788,4.6872,7.0,Uf,3,g--,0
J232428-211900,-0.30688,2.69249,Infinity,0.28315,0.15432,Infinity,0.14102,0.01517,0.00123,0.05783,168.87767,42.21942,176.87767,0.17747,0.01547,0.03317,0.06614,-0.14135,0.06126,30.73499,10.245,48.73499,1.31018,0.66052,0.17747,0.01547,0.03317,0.06614,-0.14135,0.06126,30.73499,28.89368,10.245,9.63123,6.0,Pf,-3,p-t,2
J032627-290937,0.0,0.0,Infinity,-0.03491,0.11933,Infinity,0.12988,0.01339,-0.13401,0.05817,134.33768,44.77923,144.33768,0.19898,0.01489,-0.07351,0.07217,-0.25819,0.05881,25.42474,12.71237,55.42474,0.7205,0.28103,0.19898,0.01489,-0.07351,0.07217,-0.25819,0.05881,25.42474,18.02069,12.71237,9.01034,5.0,Pf,-3,g--,0
J053158-482736,0.18625,2.26893,Infinity,0.06961,0.14733,Infinity,0.16666,0.01791,0.05568,0.05583,15.77093,3.94273,0.0,0.18448,0.01363,0.06859,0.07153,-0.05111,0.0732,21.61234,7.20411,0.0,4.68778,3.17619,0.16666,0.01791,0.05568,0.05583,0.0,0.0,15.77093,13.98942,3.94273,3.49735,6.0,Li,1,g--,0
J223116-282140,7.27795,4.18054,Infinity,-0.82097,0.08678,Infinity,0.10252,0.0146,-0.03467,0.07731,853.41961,213.3549,861.41961,0.0814,0.0069,-0.06584,0.08956,0.13664,0.06982,512.6087,170.86957,530.6087,1.74144,0.85201,0.0814,0.0069,-0.06584,0.08956,0.13664,0.06982,512.6087,90.32507,170.86957,30.10836,6.0,Uf,3,px-,1
J072732-272045,0.42197,2.8396,Infinity,-0.20925,0.15866,Infinity,0.10493,0.01318,-0.22434,0.06247,12.22087,6.11043,0.0,0.11354,0.01053,-0.21256,0.0864,-0.0378,0.07544,7.62193,7.62193,0.0,0.00154,64.0122,0.10493,0.01318,-0.22434,0.06247,0.0,0.0,12.22087,28.60304,6.11043,14.30152,4.0,Lf,0,g--,0
J023356-503020,2.16063,3.42032,Infinity,0.14129,0.17852,Infinity,0.09774,0.01161,-0.12458,0.06118,138.50346,34.62586,146.50346,0.11367,0.00903,-0.10012,0.07238,-0.09456,0.06101,50.20549,16.73516,68.20549,0.29552,0.47281,0.11367,0.00903,-0.10012,0.07238,-0.09456,0.06101,50.20549,36.58599,16.73516,12.19533,6.0,Pf,-3,p-t,2
J054932-275238,-2.79579,3.64579,Infinity,0.46504,0.25668,Infinity,0.14358,0.02045,0.13962,0.07313,47.2691,11.81727,55.2691,0.18303,0.01898,0.17274,0.08621,-0.14252,0.06769,41.52518,13.84173,59.52518,4.03657,2.58055,0.14358,0.02045,0.13962,0.07313,0.0,0.0,47.2691,38.44533,11.81727,9.61133,6.0,Li,1,g--,0
J004201-403039,-2.10179,1.27704,0.0613,0.65803,0.25349,Infinity,0.16021,0.01922,0.14597,0.0637,99.59005,19.91801,106.59005,0.2148,0.01889,0.19146,0.07825,-0.16997,0.06969,19.30322,4.82581,33.30322,3.65789,1.27801,0.2148,0.01889,0.19146,0.07825,-0.16997,0.06969,19.30322,9.36602,4.82581,2.34151,7.0,Pf,-3,g--,0
J061038-230145,0.0,0.0,Infinity,0.0,0.0,Infinity,0.15067,0.01936,-0.03279,0.06644,932.22648,466.11324,0.0,0.32343,0.03091,0.07081,0.07765,-0.46255,0.06502,15.17719,15.17719,0.0,1.19274,0.20781,0.32343,0.03091,0.07081,0.07765,-0.46255,0.06502,15.17719,23.62591,15.17719,23.62591,4.0,Pf,-3,g--,0
J224828-293138,0.0,0.0,Infinity,0.0,0.0,Infinity,0.10738,0.01314,0.03188,0.05918,14.33567,7.16783,0.0,0.10109,0.00964,0.02318,0.06761,0.03483,0.06311,30.83898,30.83898,0.0,0.46468,3.68572,0.10738,0.01314,0.03188,0.05918,0.0,0.0,14.33567,27.26372,7.16783,13.63186,4.0,Li,1,g--,0
J032650-533701,0.0,0.0,Infinity,0.53465,0.41872,Infinity,0.10316,0.01846,0.00415,0.09603,110.72952,36.90984,0.0,0.11776,0.01407,0.02203,0.11532,-0.07293,0.08747,41.88385,20.94192,0.0,1.41598,4.67441,0.10316,0.01846,0.00415,0.09603,0.0,0.0,110.72952,150.79762,36.90984,50.26587,5.0,Li,1,g--,0
J014350-224236,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08394,0.0125,0.01267,0.07571,63.06667,31.53334,0.0,0.07552,0.00879,7.8E-4,0.08475,0.05769,0.06384,27.80074,27.80074,0.0,0.98453,3.20882,0.08394,0.0125,0.01267,0.07571,0.0,0.0,63.06667,49.21432,31.53334,24.60716,4.0,Li,1,g--,0
J045153-465319,-4.05694,0.64765,3.75924,0.78154,0.14908,Infinity,0.32326,0.02318,0.10238,0.03912,238.21222,47.64244,245.21222,0.37314,0.0248,0.12598,0.04478,-0.0913,0.04187,142.87513,35.71878,156.87513,4.89668,3.6631,0.37314,0.0248,0.12598,0.04478,-0.0913,0.04187,142.87513,48.32357,35.71878,12.08089,7.0,Pf,-3,p-t,2
J213208-542037,0.0,0.0,Infinity,0.0,0.0,Infinity,0.10211,0.01673,-0.01588,0.08574,131.68523,65.84261,0.0,0.06303,0.00721,-0.09381,0.10602,0.29595,0.09807,19.67386,19.67386,0.0,1.44042,0.45157,0.06303,0.00721,-0.09381,0.10602,0.29595,0.09807,19.67386,29.9587,19.67386,29.9587,4.0,Uf,3,g--,0
J021930-292213,-0.17344,1.69704,1.04261,-0.14151,0.12695,Infinity,0.10845,0.01198,-0.19405,0.05523,71.06658,11.84443,77.06658,0.0794,0.00837,-0.20874,0.0565,0.16217,0.04193,138.60598,27.7212,150.60598,4.40113,2.01431,0.10845,0.01198,-0.19405,0.05523,0.0,0.0,71.06658,25.6984,11.84443,4.28307,8.0,Lf,0,g--,0
J001434-200031,-0.22666,2.46481,Infinity,-0.69279,0.15338,Infinity,0.09826,0.01139,-0.11343,0.05835,634.60949,317.30475,0.0,0.03601,0.0032,-0.29856,0.07674,0.53412,0.07127,4.48442,4.48442,0.0,1.90322,0.21916,0.03601,0.0032,-0.29856,0.07674,0.53412,0.07127,4.48442,6.25328,4.48442,6.25328,4.0,Uf,3,g--,0
J065357-192939,0.0,0.0,Infinity,-0.20944,0.13954,Infinity,0.20719,0.02792,0.23165,0.07034,497.0377,165.67923,507.0377,0.17791,0.01523,0.20863,0.08253,0.09554,0.07597,309.71013,154.85507,339.71013,0.08093,0.24572,0.17791,0.01523,0.20863,0.08253,0.09554,0.07597,309.71013,80.19768,154.85507,40.09884,5.0,Ui,4,px-,1
J051056-260826,0.9123,2.79943,Infinity,-0.56723,0.1451,Infinity,0.07621,0.00876,-0.20984,0.0587,411.37093,102.84273,419.37093,0.04294,0.0036,-0.29301,0.06911,0.344,0.06131,9.33435,3.11145,27.33435,2.66617,0.43042,0.04294,0.0036,-0.29301,0.06911,0.344,0.06131,9.33435,9.02733,3.11145,3.00911,6.0,Uf,3,g--,0
J032101-402424,0.0,0.0,Infinity,0.0,0.0,Infinity,0.0516,0.01174,0.11871,0.10862,209.90264,104.95132,0.0,0.02536,0.00407,0.00801,0.12997,0.43404,0.08666,54.42066,54.42066,0.0,0.97898,0.33151,0.02536,0.00407,0.00801,0.12997,0.43404,0.08666,54.42066,15.52542,54.42066,15.52542,4.0,Uf,3,px-,1
J040758-275705,2.25079,0.81079,0.31916,0.55028,0.06195,Infinity,0.35553,0.0268,-0.02094,0.04352,2143.94098,428.7882,2150.94098,1.23713,0.07341,0.14859,0.04974,-0.75618,0.05327,18.00011,4.50003,32.00011,1.25387,0.08368,1.23713,0.07341,0.14859,0.04974,-0.75618,0.05327,18.00011,12.13278,4.50003,3.0332,7.0,Pf,-3,g--,0
J015557-512545,0.0,0.0,Infinity,0.0,0.0,Infinity,0.13314,0.01323,0.0463,0.05109,42.39606,21.19803,0.0,0.14131,0.01191,0.05416,0.0622,-0.02964,0.0579,54.76702,54.76702,0.0,8.19724,4.52375,0.13314,0.01323,0.0463,0.05109,0.0,0.0,42.39606,21.53214,21.19803,10.76607,4.0,Li,1,g--,0
J052829-461412,0.0,0.0,Infinity,0.0,0.0,Infinity,0.0914,0.01736,-0.03627,0.09443,192.31113,96.15556,0.0,0.11979,0.01383,0.00459,0.11276,-0.16201,0.09174,27.4974,27.4974,0.0,1.03317,0.81135,0.11979,0.01383,0.00459,0.11276,-0.16201,0.09174,27.4974,43.67525,27.4974,43.67525,4.0,Pf,-3,p-t,2
J071924-195520,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08986,0.02139,0.02819,0.11262,38.93809,Infinity,0.0,0.06302,0.01281,-0.04402,0.14125,0.20602,0.09737,77.17621,Infinity,0.0,1.27892,0.86707,0.08986,0.02139,0.02819,0.11262,0.0,0.0,38.93809,52.83589,Infinity,,2.0,Li,1,px-,1
J064320-535846,0.0,0.0,Infinity,0.0,0.0,Infinity,0.0969,0.01582,-0.00926,0.08096,305.9869,152.99345,0.0,0.05775,0.0062,-0.0903,0.09933,0.32162,0.08617,24.31359,24.31359,0.0,1.38159,0.40081,0.05775,0.0062,-0.0903,0.09933,0.32162,0.08617,24.31359,19.19333,24.31359,19.19333,4.0,Uf,3,g--,0
J044233-364336,-0.9786,6.21777,Infinity,-0.33127,0.09469,0.92878,0.10297,0.01906,0.0234,0.10314,46.46803,9.29361,0.0,0.09329,0.00917,0.00224,0.12334,0.07445,0.0937,28.83797,7.20949,0.0,0.96592,3.37515,0.10297,0.01906,0.0234,0.10314,0.0,0.0,46.46803,53.82947,9.29361,10.76589,7.0,Li,1,g--,0
J062237-273817,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08457,0.01303,-0.0973,0.08032,26.10816,13.05408,0.0,0.07486,0.00972,-0.11099,0.08944,0.07374,0.06166,13.39256,13.39256,0.0,5.6569,6.88632,0.08457,0.01303,-0.0973,0.08032,0.0,0.0,26.10816,29.35316,13.05408,14.67658,4.0,Lf,0,g--,0
J234038-344249,0.0,0.0,Infinity,-0.111,0.09129,Infinity,0.12212,0.01753,0.21694,0.08341,278.12857,92.70952,288.12857,0.09319,0.00716,0.17095,0.09846,0.18299,0.08053,47.51939,23.75969,77.51939,0.34111,0.31542,0.09319,0.00716,0.17095,0.09846,0.18299,0.08053,47.51939,21.29101,23.75969,10.6455,5.0,Uf,3,p-t,2
J233953-231038,1.27411,1.50169,0.00906,0.12737,0.11259,Infinity,0.13001,0.02073,-0.0161,0.08197,312.60433,104.20144,322.60433,0.22918,0.02395,0.08324,0.11565,-0.29087,0.11745,11.88639,5.94319,41.88639,1.39025,0.45977,0.22918,0.02395,0.08324,0.11565,-0.29087,0.11745,11.88639,29.3824,5.94319,14.6912,5.0,Pf,-3,g--,0
J050425-190925,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05253,0.01165,0.04943,0.10666,465.24097,232.62049,0.0,0.03092,0.00483,-0.02526,0.12212,0.33054,0.08257,78.32921,78.32921,0.0,1.09197,0.43852,0.03092,0.00483,-0.02526,0.12212,0.33054,0.08257,78.32921,38.24516,78.32921,38.24516,4.0,Uf,3,px-,1
J000600-313215,1.9639,1.57982,0.00235,-0.50399,0.08198,14.34171,0.0744,0.00921,-0.17905,0.07964,254.09529,42.34922,260.09529,0.05421,0.00292,-0.23113,0.10014,0.22033,0.09362,36.45473,7.29095,48.45473,3.34589,0.63063,0.05421,0.00292,-0.23113,0.10014,0.22033,0.09362,36.45473,21.60551,7.29095,4.3211,8.0,Uf,3,g--,0
J023131-372833,0.0,0.0,Infinity,-0.28093,0.08428,Infinity,0.15964,0.01014,-0.26491,0.04082,240.52285,80.17428,250.52285,0.21983,0.009,-0.21184,0.04866,-0.21572,0.04556,4.58959,2.2948,34.58959,0.32283,0.15006,0.21983,0.009,-0.21184,0.04866,-0.21572,0.04556,4.58959,5.19422,2.2948,2.59711,5.0,Pf,-3,g--,0
J032417-225418,0.0,0.0,Infinity,0.0,0.0,Infinity,0.13159,0.0144,-0.09221,0.05682,36.74877,18.37438,0.0,0.15337,0.01261,-0.0728,0.0673,-0.08894,0.05701,4.97493,4.97493,0.0,0.38973,0.50609,0.15337,0.01261,-0.0728,0.0673,-0.08894,0.05701,4.97493,6.94106,4.97493,6.94106,4.0,Pf,-3,p-t,2
J224754-235559,0.0,0.0,Infinity,-0.22332,0.18196,Infinity,0.09791,0.01713,0.04584,0.08218,212.98873,212.98873,0.0,0.05248,0.00529,-0.06654,0.10519,0.33183,0.08499,10.01242,Infinity,0.0,1.2597,0.39818,0.09791,0.01713,0.04584,0.08218,0.0,0.0,212.98873,110.57727,212.98873,110.57727,3.0,Li,1,px-,1
J231806-401006,0.0,0.0,Infinity,-0.10084,0.08476,Infinity,0.2253,0.01712,0.03667,0.04496,145.0541,48.35137,155.0541,0.28777,0.01253,0.07877,0.05555,-0.17378,0.0556,8.33103,4.16551,38.33103,1.68515,0.40607,0.28777,0.01253,0.07877,0.05555,-0.17378,0.0556,8.33103,5.78546,4.16551,2.89273,5.0,Pf,-3,g--,0
J054508-274005,0.0,0.0,Infinity,0.0,0.0,Infinity,0.10695,0.01067,-0.25275,0.04592,519.25867,173.08622,529.25867,0.04288,0.00567,-0.29776,0.04553,0.49078,0.03978,130.38182,65.19091,160.38182,2.01071,0.24649,0.04288,0.00567,-0.29776,0.04553,0.49078,0.03978,130.38182,98.10056,65.19091,49.05028,5.0,Uf,3,px-,1
J022740-302604,0.0,0.0,Infinity,0.30199,0.08666,Infinity,0.22155,0.02341,0.25119,0.056,75.52161,25.17387,0.0,0.2342,0.01308,0.26035,0.06918,-0.03933,0.05865,38.29993,19.14997,0.0,2042.34827,1177.67119,0.22155,0.02341,0.25119,0.056,0.0,0.0,75.52161,85.33026,25.17387,28.44342,5.0,Li,1,g--,0
J041250-460449,-0.86776,1.57382,Infinity,0.56371,0.12427,Infinity,0.23153,0.01828,0.00436,0.04034,458.21461,114.55365,466.21461,0.36347,0.02266,0.07216,0.05159,-0.27264,0.05816,50.97906,16.99302,68.97906,1.35621,0.22791,0.36347,0.02266,0.07216,0.05159,-0.27264,0.05816,50.97906,25.79917,16.99302,8.59972,6.0,Pf,-3,g--,0
J065032-284917,0.0,0.0,Infinity,-0.18704,0.12752,Infinity,0.18912,0.01937,0.16415,0.05568,446.16993,148.72331,456.16993,0.14534,0.011,0.12837,0.06446,0.16355,0.05732,161.61936,80.80968,191.61936,0.40511,0.28287,0.14534,0.011,0.12837,0.06446,0.16355,0.05732,161.61936,53.36465,80.80968,26.68233,5.0,Uf,3,pxt,3
J015751-461423,-0.61913,0.89491,1.47768,0.20609,0.12359,Infinity,0.21955,0.01588,0.08716,0.03872,9.39095,1.87819,0.0,0.2386,0.01574,0.10051,0.04795,-0.04843,0.04994,12.17266,3.04316,0.0,10.9083,11.3063,0.21955,0.01588,0.08716,0.03872,0.0,0.0,9.39095,8.65195,1.87819,1.73039,7.0,Li,1,g--,0
J221935-271903,-1.92267,1.34484,Infinity,0.13738,0.08893,Infinity,0.20474,0.0181,-0.14641,0.04581,232.2088,58.0522,240.2088,0.2996,0.01772,-0.09591,0.05577,-0.23141,0.06389,12.84259,4.28086,30.84259,0.62056,0.24654,0.2996,0.01772,-0.09591,0.05577,-0.23141,0.06389,12.84259,10.5611,4.28086,3.52037,6.0,Pf,-3,g--,0
J225423-514844,-0.42373,1.33535,Infinity,-0.81351,0.11561,Infinity,0.11342,0.00791,-0.39679,0.03631,75.04203,18.76051,83.04203,0.0757,0.00529,-0.46235,0.04765,0.25247,0.05386,21.77874,7.25958,39.77874,8.23496,3.50079,0.0757,0.00529,-0.46235,0.04765,0.25247,0.05386,21.77874,7.98414,7.25958,2.66138,6.0,Uf,3,g--,0
J232435-425033,-2.66622,0.58781,36.29133,0.10742,0.2711,Infinity,0.2406,0.01747,-0.40701,0.03438,1293.14576,258.62915,1300.14576,0.10097,0.00927,-0.54258,0.03676,0.52468,0.03324,238.83955,59.70989,252.83955,3.289,0.3107,0.10097,0.00927,-0.54258,0.03676,0.52468,0.03324,238.83955,30.7888,59.70989,7.6972,7.0,Uf,3,px-,1
J072146-352818,0.0,0.0,Infinity,0.78126,0.09048,1.76878,0.09858,0.01947,0.04193,0.11356,109.23598,27.30899,0.0,0.10074,0.00997,0.04641,0.13692,-0.00315,0.09985,89.36758,29.78919,0.0,1000000.0,5.61665,0.09858,0.01947,0.04193,0.11356,0.0,0.0,109.23598,65.29897,27.30899,16.32474,6.0,Li,1,g--,0
J053202-384854,0.0,0.0,Infinity,0.36342,0.08618,Infinity,0.1629,0.01615,0.046,0.05492,41.36713,13.78904,51.36713,0.13628,0.00892,0.01305,0.06649,0.12235,0.05352,48.1777,24.08885,78.1777,0.88448,0.54384,0.1629,0.01615,0.046,0.05492,0.0,0.0,41.36713,30.72764,13.78904,10.24255,5.0,Li,1,g--,0
J051242-314240,0.29467,2.00904,Infinity,-0.0753,0.07212,7.4625,0.14792,0.01214,-0.08417,0.05026,203.76295,40.75259,210.76295,0.11715,0.00569,-0.12252,0.06346,0.16349,0.05908,22.8763,5.71908,36.8763,2.36978,0.64046,0.11715,0.00569,-0.12252,0.06346,0.16349,0.05908,22.8763,13.35517,5.71908,3.33879,7.0,Uf,3,g--,0
J044822-381552,-1.7097,1.06181,4.37808,0.52172,0.08481,2.82028,0.1664,0.0122,-0.28027,0.04227,133.5782,22.26303,0.0,0.17665,0.00981,-0.27152,0.04813,-0.04003,0.04088,112.3961,22.47922,0.0,4.1E-4,0.08734,0.1664,0.0122,-0.28027,0.04227,0.0,0.0,133.5782,34.99942,22.26303,5.83324,8.0,Lf,0,g--,0
J000800-233918,-1.63487,0.74974,0.08236,0.34526,0.10348,Infinity,0.24198,0.01577,-0.08927,0.03242,250.27225,83.42408,260.27225,0.33538,0.01883,-0.03207,0.03675,-0.16731,0.03939,27.18854,13.59427,57.18854,0.80197,0.22528,0.33538,0.01883,-0.03207,0.03675,-0.16731,0.03939,27.18854,16.1291,13.59427,8.06455,5.0,Pf,-3,g--,0
J044134-330008,-0.45782,1.66154,Infinity,-0.69879,0.06823,30.84808,0.20061,0.01579,-0.0855,0.04643,139.89875,27.97975,0.0,0.1936,0.00837,-0.09363,0.05769,0.0296,0.05623,123.81954,30.95488,0.0,38.17347,19.8714,0.20061,0.01579,-0.0855,0.04643,0.0,0.0,139.89875,21.90299,27.97975,4.3806,7.0,Lf,0,g--,0
J234720-511035,-0.73658,0.93918,4.02695,0.46347,0.12823,Infinity,0.31158,0.02136,0.15095,0.03655,70.27169,14.05434,77.27169,0.38614,0.0261,0.18333,0.04605,-0.12447,0.05371,11.40159,2.8504,25.40159,5.45037,3.06051,0.38614,0.0261,0.18333,0.04605,-0.12447,0.05371,11.40159,7.2666,2.8504,1.81665,7.0,Pf,-3,p-t,2
J035043-323258,0.0,0.0,Infinity,0.67928,0.0917,Infinity,0.1339,0.01865,0.09941,0.07669,783.43694,261.14565,793.43694,0.19828,0.01482,0.1676,0.08965,-0.27343,0.07269,142.8774,71.4387,172.8774,2.02522,0.47937,0.19828,0.01482,0.1676,0.08965,-0.27343,0.07269,142.8774,56.29835,71.4387,28.14918,5.0,Pf,-3,px-,1
J044237-282530,0.0,0.0,Infinity,0.0,0.0,Infinity,0.30297,0.03364,0.04147,0.05856,35.66259,17.8313,0.0,0.3738,0.03514,0.0669,0.0698,-0.12523,0.06491,12.25066,12.25066,0.0,1.84968,0.84951,0.3738,0.03514,0.0669,0.0698,-0.12523,0.06491,12.25066,14.10899,12.25066,14.10899,4.0,Pf,-3,g--,0
J074642-475455,0.0,0.0,Infinity,0.0,0.0,Infinity,0.09135,0.01408,-0.12189,0.07708,21.42244,10.71122,0.0,0.09061,0.00999,-0.12186,0.09621,0.01404,0.07646,22.20983,22.20983,0.0,21834.29273,40.02109,0.09135,0.01408,-0.12189,0.07708,0.0,0.0,21.42244,50.88462,10.71122,25.44231,4.0,Lf,0,g--,0
J071612-363901,0.0,0.0,Infinity,0.10022,0.093,Infinity,0.15231,0.0208,-0.16341,0.07651,239.90402,79.96801,249.90402,0.20685,0.01374,-0.10992,0.09576,-0.2043,0.08438,15.5634,7.7817,45.5634,0.53826,0.39125,0.20685,0.01374,-0.10992,0.09576,-0.2043,0.08438,15.5634,12.70125,7.7817,6.35062,5.0,Pf,-3,p-t,2
J231646-404120,-0.20411,1.05685,3.82342,0.46832,0.11607,Infinity,0.27426,0.02933,0.03976,0.05972,467.9507,155.98357,477.9507,0.57453,0.0688,0.18981,0.09418,-0.36583,0.10038,14.95999,7.47999,44.95999,1.81729,0.26485,0.57453,0.0688,0.18981,0.09418,-0.36583,0.10038,14.95999,24.00013,7.47999,12.00006,5.0,Pf,-3,g--,0
J215513-213702,0.0,0.0,Infinity,0.0,0.0,Infinity,0.15569,0.02301,-0.00771,0.07836,14.71212,Infinity,0.0,0.13052,0.01516,-0.0468,0.09728,0.10449,0.08606,22.30834,Infinity,0.0,1.67468,1.31206,0.15569,0.02301,-0.00771,0.07836,0.0,0.0,14.71212,21.28136,Infinity,,2.0,Lf,0,px-,1
J005252-282553,0.94928,1.29515,0.02531,0.13855,0.10549,Infinity,0.14645,0.01983,-0.0086,0.07402,219.58774,43.91755,226.58774,0.28602,0.02183,0.08253,0.08787,-0.40317,0.08827,62.36082,15.59021,76.36082,1.26576,0.26456,0.28602,0.02183,0.08253,0.08787,-0.40317,0.08827,62.36082,32.69577,15.59021,8.17394,7.0,Pf,-3,g--,0
J214215-255126,0.0,0.0,Infinity,0.0,0.0,Infinity,0.14047,0.02224,-0.07093,0.07337,223.74651,Infinity,0.0,0.19528,0.02319,-0.0185,0.09981,-0.15321,0.09242,19.87687,Infinity,0.0,0.87021,0.6584,0.14047,0.02224,-0.07093,0.07337,0.0,0.0,223.74651,140.79577,Infinity,,2.0,Lf,0,px-,1
J074531-391614,0.0,0.0,Infinity,-0.61495,0.08763,Infinity,0.08136,0.01368,-0.11787,0.09993,174.48942,58.16314,0.0,0.08187,0.00733,-0.11889,0.11921,-0.00353,0.08834,169.84662,84.92331,0.0,0.0,61.16584,0.08136,0.01368,-0.11787,0.09993,0.0,0.0,174.48942,195.44891,58.16314,65.14964,5.0,Lf,0,px-,1
J063215-234845,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05071,0.00706,-0.28626,0.06928,468.17536,234.08768,0.0,0.02315,0.00258,-0.39804,0.07746,0.47999,0.06045,7.00043,7.00043,0.0,2.59795,0.34659,0.02315,0.00258,-0.39804,0.07746,0.47999,0.06045,7.00043,6.51921,7.00043,6.51921,4.0,Uf,3,g--,0
J235802-455518,0.0,0.0,Infinity,0.0,0.0,Infinity,0.27585,0.01777,0.21946,0.03165,32.88378,16.44189,0.0,0.2466,0.01599,0.19912,0.04006,0.06689,0.04836,8.159,8.159,0.0,0.03247,0.11788,0.2466,0.01599,0.19912,0.04006,0.06689,0.04836,8.159,7.87389,8.159,7.87389,4.0,Ui,4,g--,0
J053628-340110,-0.37216,1.04583,4.7933,0.11841,0.06164,10.00916,0.48835,0.05066,0.2132,0.06285,203.26882,33.87814,209.26882,0.62611,0.02968,0.25541,0.08271,-0.16744,0.09028,45.53022,9.10604,57.53022,5.79016,2.51252,0.62611,0.02968,0.25541,0.08271,-0.16744,0.09028,45.53022,26.4379,9.10604,5.28758,8.0,Pf,-3,g--,0
J053905-342712,-2.37033,0.98766,0.54153,0.00919,0.07854,2.09384,0.20883,0.01965,-0.01388,0.05097,49.16683,8.19447,55.16683,0.22865,0.01277,0.00191,0.06035,-0.06226,0.04777,16.77959,3.35592,28.77959,1.03592,1.30905,0.22865,0.01277,0.00191,0.06035,-0.06226,0.04777,16.77959,15.35563,3.35592,3.07113,8.0,Pf,-3,p-t,2
J051634-370331,0.0,0.0,Infinity,1.03771,0.19296,Infinity,0.04274,0.01005,0.02299,0.12625,361.5923,120.53077,371.5923,0.02141,0.00261,-0.0957,0.15554,0.47825,0.10643,82.9241,41.46205,112.9241,1.25908,0.39685,0.02141,0.00261,-0.0957,0.15554,0.47825,0.10643,82.9241,28.90549,41.46205,14.45274,5.0,Uf,3,g--,0
J060231-420250,1.09456,1.83861,Infinity,0.01306,0.12061,Infinity,0.16386,0.0128,-0.09691,0.04171,46.83973,11.70993,0.0,0.17626,0.0115,-0.08762,0.05386,-0.0443,0.05892,23.68305,7.89435,0.0,0.10258,7.48565,0.16386,0.0128,-0.09691,0.04171,0.0,0.0,46.83973,38.33333,11.70993,9.58333,6.0,Lf,0,g--,0
J020548-305235,-1.54012,1.1607,5.28721,-0.2666,0.08212,5.52113,0.1341,0.00825,-0.31083,0.03237,58.23223,8.31889,0.0,0.13558,0.00969,-0.31012,0.03363,-0.0047,0.03421,53.81827,8.96971,0.0,0.0,10672.90692,0.1341,0.00825,-0.31083,0.03237,0.0,0.0,58.23223,41.98892,8.31889,5.99842,9.0,Lf,0,g--,0
J071116-195103,0.0,0.0,Infinity,0.0,0.0,Infinity,0.07238,0.01737,0.17987,0.12047,1005.49729,502.74865,0.0,0.03906,0.00732,0.09297,0.13737,0.38652,0.09552,234.83035,234.83035,0.0,0.75811,0.34125,0.03906,0.00732,0.09297,0.13737,0.38652,0.09552,234.83035,105.63487,234.83035,105.63487,4.0,Uf,3,px-,1
J022529-522555,-0.27507,1.1335,1.60195,-0.44625,0.14996,Infinity,0.0762,0.01166,-0.25172,0.07933,42.1482,8.42964,49.1482,0.05876,0.005,-0.29055,0.09865,0.15403,0.0825,103.34216,25.83554,117.34216,8.77306,6.52926,0.0762,0.01166,-0.25172,0.07933,0.0,0.0,42.1482,35.4173,8.42964,7.08346,7.0,Lf,0,g--,0
J213227-453740,-1.69803,1.11153,3.82122,-0.08776,0.17929,Infinity,0.12803,0.01268,-0.21396,0.04625,40.36723,13.45574,50.36723,0.10111,0.00881,-0.26829,0.06943,0.12524,0.07209,14.58252,7.29126,44.58252,11.77861,13.06207,0.10111,0.00881,-0.26829,0.06943,0.12524,0.07209,14.58252,11.46902,7.29126,5.73451,5.0,Uf,3,p-t,2
J063326-222322,2.02529,1.53531,1.07655,0.2248,0.09766,Infinity,0.28055,0.04771,0.40926,0.09609,38.47108,7.69422,45.47108,0.38399,0.03332,0.45115,0.11735,-0.18039,0.10251,62.42384,15.60596,76.42384,17.80309,28.9859,0.28055,0.04771,0.40926,0.09609,0.0,0.0,38.47108,60.16916,7.69422,12.03383,7.0,Li,1,g--,0
J022912-540324,-0.34711,0.74657,0.09679,0.10737,0.11398,Infinity,0.23403,0.01474,0.03749,0.03496,22.45745,4.49149,29.45745,0.19904,0.01233,0.0107,0.04141,0.09943,0.05175,69.11243,17.27811,83.11243,0.88351,0.48132,0.23403,0.01474,0.03749,0.03496,0.0,0.0,22.45745,10.85139,4.49149,2.17028,7.0,Li,1,g--,0
J013305-520003,0.1474,0.81306,3.00225,0.20138,0.09888,Infinity,0.58466,0.03516,0.36755,0.0345,381.7295,63.62158,387.7295,0.77212,0.04464,0.41813,0.04679,-0.18097,0.06161,612.52063,122.50413,624.52063,14.29749,11.87526,0.58466,0.03516,0.36755,0.0345,0.0,0.0,381.7295,19.73033,63.62158,3.28839,8.0,Li,1,px-,1
J044709-332939,-9.3,5.10001,Infinity,-0.35026,0.08486,2.68874,0.14796,0.01548,-0.25528,0.05185,467.0194,77.83657,473.0194,0.08671,0.0108,-0.28562,0.05237,0.32585,0.03052,394.79642,78.95928,406.79642,2.74331,0.56948,0.08671,0.0108,-0.28562,0.05237,0.32585,0.03052,394.79642,232.29811,78.95928,46.45962,8.0,Uf,3,px-,1
J215031-223200,0.0,0.0,Infinity,0.08339,0.37197,Infinity,0.10463,0.0246,0.12484,0.12017,163.57695,54.52565,173.57695,0.09081,0.0148,0.10648,0.13683,0.09365,0.08654,83.74412,41.87206,113.74412,0.27006,0.98289,0.09081,0.0148,0.10648,0.13683,0.09365,0.08654,83.74412,54.08835,41.87206,27.04417,5.0,Uf,3,p-t,2
J064630-390338,0.61053,3.15835,Infinity,0.20672,0.0757,2.78541,0.20201,0.02277,0.07949,0.06234,372.13829,74.42766,379.13829,0.28096,0.01653,0.132,0.07847,-0.22308,0.06881,16.40379,4.10095,30.40379,1.97638,0.45109,0.28096,0.01653,0.132,0.07847,-0.22308,0.06881,16.40379,18.58567,4.10095,4.64642,7.0,Pf,-3,g--,0
J021144-241149,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05986,0.00844,-0.20379,0.07017,284.31108,142.15554,0.0,0.03042,0.00371,-0.29795,0.07785,0.41107,0.05606,24.78504,24.78504,0.0,2.30362,0.38835,0.03042,0.00371,-0.29795,0.07785,0.41107,0.05606,24.78504,32.8296,24.78504,32.8296,4.0,Uf,3,g--,0
J051803-340229,-3.14993,1.55606,3.77174,-0.15433,0.07219,5.13776,0.16282,0.02149,-0.06337,0.07991,189.85276,31.64213,195.85276,0.21809,0.01161,-0.01495,0.10383,-0.19313,0.11097,38.67641,7.73528,50.67641,0.91472,0.55242,0.21809,0.01161,-0.01495,0.10383,-0.19313,0.11097,38.67641,30.84191,7.73528,6.16838,8.0,Pf,-3,p-t,2
J041859-501833,2.50816,1.44295,Infinity,0.1131,0.09185,Infinity,0.1821,0.01175,-0.23972,0.03484,543.77784,135.94446,551.77784,0.3375,0.02128,-0.14395,0.0443,-0.36815,0.04841,15.74168,5.24723,33.74168,0.63752,0.11411,0.3375,0.02128,-0.14395,0.0443,-0.36815,0.04841,15.74168,12.8784,5.24723,4.2928,6.0,Pf,-3,g--,0
J024040-542933,-3.05365,0.80126,2.22302,-0.24233,0.18148,Infinity,0.1085,0.01025,-0.26012,0.04551,67.07875,13.41575,74.07875,0.08256,0.00625,-0.30268,0.05513,0.16256,0.04812,26.54653,6.63663,40.54653,8.53122,4.89398,0.08256,0.00625,-0.30268,0.05513,0.16256,0.04812,26.54653,19.03105,6.63663,4.75776,7.0,Uf,3,p-t,2
J231544-501839,0.17947,1.06465,0.01552,0.20886,0.13294,Infinity,0.30688,0.02676,0.3475,0.04259,61.20176,12.24035,0.0,0.31901,0.02247,0.35239,0.05465,-0.01624,0.06643,77.5862,19.39655,0.0,1000000.0,1813.58379,0.30688,0.02676,0.3475,0.04259,0.0,0.0,61.20176,37.48252,12.24035,7.4965,7.0,Li,1,g--,0
J001942-303119,0.66205,0.92396,0.00655,0.24098,0.06381,4.29091,0.38914,0.02285,0.14416,0.03266,143.45574,20.49368,149.45574,0.42507,0.02066,0.14866,0.03426,-0.05503,0.03376,77.9501,12.99168,87.9501,22.42789,122.55236,0.42507,0.02066,0.14866,0.03426,-0.05503,0.03376,77.9501,32.73162,12.99168,5.45527,9.0,Pi,-2,g--,0
J040446-294012,0.0,0.0,Infinity,0.0,0.0,Infinity,0.05207,0.01004,-0.05394,0.09703,747.60635,373.80318,0.0,0.02641,0.00313,-0.14874,0.11416,0.41403,0.07579,97.25614,97.25614,0.0,1.51226,0.37736,0.02641,0.00313,-0.14874,0.11416,0.41403,0.07579,97.25614,38.66748,97.25614,38.66748,4.0,Uf,3,px-,1
J003404-411618,-0.01472,0.69316,1.3112,1.7E-4,0.09785,Infinity,0.26357,0.01752,0.02325,0.03598,7.04159,1.40832,0.0,0.27022,0.01638,0.02564,0.04441,-0.01177,0.04793,7.08792,1.77198,0.0,12.28909,4.13892,0.26357,0.01752,0.02325,0.03598,0.0,0.0,7.04159,10.61704,1.40832,2.12341,7.0,Li,1,g--,0
J214731-360152,0.0,0.0,Infinity,0.2953,0.08556,Infinity,0.18881,0.02962,0.19596,0.08622,93.64391,31.21464,103.64391,0.16485,0.0126,0.16841,0.10667,0.10139,0.08667,24.96038,12.48019,54.96038,0.14776,0.4561,0.16485,0.0126,0.16841,0.10667,0.10139,0.08667,24.96038,18.41559,12.48019,9.2078,5.0,Uf,3,p-t,2
J235935-313344,-1.10722,1.51244,9.0E-5,0.58701,0.07887,0.2906,0.26727,0.03018,0.46773,0.06477,68.77947,11.46324,74.77947,0.33814,0.02238,0.50834,0.07935,-0.15625,0.07222,79.79673,15.95935,91.79673,42.33385,106.05067,0.26727,0.03018,0.46773,0.06477,0.0,0.0,68.77947,48.76207,11.46324,8.12701,8.0,Li,1,g--,0
J060700-521948,1.22038,1.14695,0.08804,-0.02696,0.10602,Infinity,0.12684,0.01426,-0.25848,0.06171,385.32681,77.06536,392.32681,0.21589,0.017,-0.17593,0.08213,-0.31349,0.09277,17.97071,4.49268,31.97071,0.52409,0.24154,0.21589,0.017,-0.17593,0.08213,-0.31349,0.09277,17.97071,17.00906,4.49268,4.25226,7.0,Pf,-3,g--,0
J223800-241535,-0.08,1.06017,0.3273,-0.33716,0.09935,Infinity,0.10936,0.01105,-0.23211,0.05016,22.63263,7.54421,0.0,0.10143,0.00702,-0.25225,0.06744,0.0455,0.07016,6.92685,3.46342,0.0,591.68126,156.6531,0.10936,0.01105,-0.23211,0.05016,0.0,0.0,22.63263,22.67902,7.54421,7.55967,5.0,Lf,0,g--,0
J054212-265843,-1.17437,1.34531,2.47802,0.01634,0.14867,Infinity,0.17739,0.0171,0.04076,0.05321,117.08992,23.41798,0.0,0.17444,0.01276,0.03598,0.06254,0.01522,0.06454,107.54819,26.88705,0.0,0.0658,5.11076,0.17739,0.0171,0.04076,0.05321,0.0,0.0,117.08992,47.89442,23.41798,9.57888,7.0,Li,1,g--,0
J212213-213451,0.0,0.0,Infinity,0.0,0.0,Infinity,0.04884,0.01486,-4.1E-4,0.14955,159.05596,Infinity,0.0,0.02207,0.0052,-0.14899,0.18811,0.43498,0.1293,145.40623,Infinity,0.0,1.48342,0.58981,0.04884,0.01486,-4.1E-4,0.14955,0.0,0.0,159.05596,166.85847,Infinity,,2.0,Lf,0,px-,1
J063312-233309,0.88226,1.75138,0.07481,0.19262,0.13139,Infinity,0.11831,0.01888,-0.03824,0.08455,480.60087,96.12017,487.60087,0.18085,0.01491,0.01769,0.10638,-0.24973,0.10576,69.78845,17.44711,83.78845,1.08497,0.47643,0.18085,0.01491,0.01769,0.10638,-0.24973,0.10576,69.78845,34.372,17.44711,8.593,7.0,Pf,-3,g--,0
J074242-382903,1.07879,2.84057,Infinity,-0.31804,0.07363,13.75814,0.2054,0.02325,-0.05208,0.06189,376.46037,75.29207,383.46037,0.27373,0.01524,-0.00389,0.07689,-0.19685,0.07612,63.51191,15.87798,77.51191,0.97753,0.43974,0.27373,0.01524,-0.00389,0.07689,-0.19685,0.07612,63.51191,31.75468,15.87798,7.93867,7.0,Pf,-3,g--,0
J065419-264058,0.0,0.0,Infinity,0.0,0.0,Infinity,0.16827,0.01534,-0.05066,0.05061,11.29842,5.64921,0.0,0.1671,0.01224,-0.05285,0.05817,0.00774,0.05621,9.50801,9.50801,0.0,2587.2494,11.08457,0.16827,0.01534,-0.05066,0.05061,0.0,0.0,11.29842,12.38016,5.64921,6.19008,4.0,Lf,0,g--,0
J063738-500722,0.0,0.0,Infinity,0.0,0.0,Infinity,0.10053,0.01281,-0.062,0.068,12.91456,6.45728,0.0,0.08554,0.00934,-0.08819,0.07631,0.10411,0.05892,16.60066,16.60066,0.0,2.65182,1.80828,0.10053,0.01281,-0.062,0.068,0.0,0.0,12.91456,20.17941,6.45728,10.08971,4.0,Lf,0,g--,0
J074344-380356,0.0,0.0,Infinity,0.30507,0.08513,Infinity,0.1569,0.02834,0.18952,0.10127,150.17744,50.05915,160.17744,0.18138,0.0161,0.21774,0.12155,-0.10213,0.08944,33.28768,16.64384,63.28768,11.64273,15.91218,0.18138,0.0161,0.21774,0.12155,-0.10213,0.08944,33.28768,42.42817,16.64384,21.21408,5.0,Pf,-3,p-t,2
J234625-325346,0.0,0.0,Infinity,-0.08108,0.10256,Infinity,0.08358,0.00809,-0.18626,0.05545,302.1099,100.7033,312.1099,0.05809,0.00332,-0.24827,0.0684,0.24917,0.05491,18.87366,9.43683,48.87366,3.1491,0.54398,0.05809,0.00332,-0.24827,0.0684,0.24917,0.05491,18.87366,9.90148,9.43683,4.95074,5.0,Uf,3,g--,0
J064307-245121,-0.43071,1.14555,0.09272,0.23589,0.11877,Infinity,0.22763,0.02251,0.1221,0.05225,26.97301,5.3946,33.97301,0.28429,0.02091,0.15097,0.06167,-0.1304,0.06089,24.59397,6.14849,38.59397,3.79205,1.55755,0.22763,0.02251,0.1221,0.05225,0.0,0.0,26.97301,23.5786,5.3946,4.71572,7.0,Li,1,g--,0
J021316-294326,0.0,0.0,Infinity,0.0,0.0,Infinity,0.13404,0.01276,-0.03692,0.04824,47.4344,23.7172,0.0,0.14275,0.01152,-0.02802,0.05612,-0.04035,0.05087,67.97393,67.97393,0.0,0.44959,2.88441,0.13404,0.01276,-0.03692,0.04824,0.0,0.0,47.4344,19.72994,23.7172,9.86497,4.0,Lf,0,g--,0
J015738-491518,-0.4001,1.24492,Infinity,0.05427,0.097,Infinity,0.18179,0.01014,-0.22287,0.02867,162.38241,40.5956,170.38241,0.26413,0.01538,-0.16488,0.03408,-0.22406,0.04186,4.2228,1.4076,22.2228,0.4286,0.12875,0.26413,0.01538,-0.16488,0.03408,-0.22406,0.04186,4.2228,4.59786,1.4076,1.53262,6.0,Pf,-3,g--,0
J045124-442850,0.06836,1.06712,1.54297,0.02387,0.13354,Infinity,0.16393,0.0207,0.12571,0.0686,19.47262,3.89452,0.0,0.16204,0.01221,0.12267,0.08516,0.0018,0.07804,22.76527,5.69132,0.0,0.0,39.2985,0.16393,0.0207,0.12571,0.0686,0.0,0.0,19.47262,36.99573,3.89452,7.39915,7.0,Li,1,g--,0
J072524-264032,4.35333,2.35071,Infinity,-0.19744,0.08301,Infinity,0.33303,0.03513,0.22744,0.05436,205.50726,51.37682,0.0,0.34402,0.02387,0.23147,0.06464,-0.01563,0.05975,228.88295,76.29432,0.0,1000000.0,463.33493,0.33303,0.03513,0.22744,0.05436,0.0,0.0,205.50726,57.84817,51.37682,14.46204,6.0,Li,1,px-,1
J052743-542616,-0.14793,1.12269,2.81726,-0.21576,0.1204,Infinity,0.17417,0.01864,-0.17256,0.05601,16.55633,3.31127,0.0,0.20201,0.01575,-0.15123,0.07488,-0.08621,0.08759,16.24786,4.06197,0.0,0.1327,0.52828,0.17417,0.01864,-0.17256,0.05601,0.0,0.0,16.55633,37.45209,3.31127,7.49042,7.0,Lf,0,g--,0
J031552-190644,-0.86392,1.4405,4.70366,-0.05458,0.18597,Infinity,0.12761,0.01437,-0.09066,0.06088,49.69463,9.93893,56.69463,0.10876,0.009,-0.11312,0.07227,0.10152,0.07149,18.09508,4.52377,32.09508,3.60653,1.95539,0.10876,0.009,-0.11312,0.07227,0.10152,0.07149,18.09508,13.15148,4.52377,3.28787,7.0,Uf,3,p-t,2
J051546-292619,0.3107,1.45336,0.86817,-0.15131,0.1082,Infinity,0.12673,0.01631,-0.09631,0.07091,16.23428,3.24686,23.23428,0.15047,0.01057,-0.0747,0.09027,-0.09916,0.09745,13.91631,3.47908,27.91631,0.4201,0.7292,0.12673,0.01631,-0.09631,0.07091,0.0,0.0,16.23428,34.0798,3.24686,6.81596,7.0,Lf,0,g--,0
J063520-262039,-0.60398,1.6883,0.74052,0.49332,0.1528,Infinity,0.21985,0.02351,-0.0085,0.05016,315.46254,52.57709,321.46254,0.17399,0.01811,-0.01904,0.05279,0.122,0.04099,525.83606,105.16721,537.83606,1.1968,0.55208,0.21985,0.02351,-0.0085,0.05016,0.0,0.0,315.46254,115.06451,52.57709,19.17742,8.0,Lf,0,px-,1
J043255-355031,0.0,0.0,Infinity,-0.09801,0.0871,5.43631,0.13047,0.01386,-0.16802,0.05927,187.60007,46.90002,195.60007,0.10195,0.00559,-0.21249,0.07255,0.17123,0.06706,26.0251,8.67503,44.0251,4.1735,1.22208,0.10195,0.00559,-0.21249,0.07255,0.17123,0.06706,26.0251,15.04143,8.67503,5.01381,6.0,Uf,3,g--,0
J061702-220028,0.0,0.0,Infinity,0.0,0.0,Infinity,0.1705,0.02677,0.18101,0.07861,55.63586,27.81793,0.0,0.21393,0.02421,0.21468,0.08945,-0.13559,0.06386,22.70399,22.70399,0.0,6.18924,5.68028,0.21393,0.02421,0.21468,0.08945,-0.13559,0.06386,22.70399,10.38456,22.70399,10.38456,4.0,Pf,-3,p-t,2
J220016-371656,0.0,0.0,Infinity,0.55198,0.11255,Infinity,0.11031,0.01801,0.1622,0.09379,209.9543,69.98477,219.9543,0.07356,0.00764,0.09255,0.11021,0.27528,0.07338,44.91898,22.45949,74.91898,0.67905,0.36222,0.07356,0.00764,0.09255,0.11021,0.27528,0.07338,44.91898,15.61694,22.45949,7.80847,5.0,Uf,3,p-t,2
J015722-542234,0.86503,0.80088,5.59327,-0.15746,0.08232,Infinity,0.18684,0.01607,-0.36543,0.04877,482.49338,96.49868,489.49338,0.32983,0.02295,-0.2774,0.06446,-0.34239,0.07682,51.5316,12.8829,65.5316,0.39347,0.15987,0.32983,0.02295,-0.2774,0.06446,-0.34239,0.07682,51.5316,23.47823,12.8829,5.86956,7.0,Pf,-3,g--,0
J012624-510309,0.10732,0.72293,1.82147,-0.04716,0.09773,Infinity,0.21096,0.01289,-0.16311,0.03348,38.92741,7.78548,45.92741,0.25742,0.01555,-0.1338,0.04184,-0.116,0.04805,7.34457,1.83614,21.34457,0.26501,0.23145,0.25742,0.01555,-0.1338,0.04184,-0.116,0.04805,7.34457,6.40581,1.83614,1.60145,7.0,Pf,-3,p-t,2
J010613-504421,1.06575,0.75188,4.99692,0.03893,0.07685,Infinity,0.24899,0.01505,-0.36898,0.03551,913.36924,152.22821,919.36924,0.56516,0.03334,-0.21434,0.05135,-0.53314,0.0626,95.68322,19.13664,107.68322,0.62948,0.09821,0.56516,0.03334,-0.21434,0.05135,-0.53314,0.0626,95.68322,28.31965,19.13664,5.66393,8.0,Pf,-3,g--,0
J003347-423614,0.0,0.0,Infinity,0.0,0.0,Infinity,0.16938,0.01202,0.11153,0.03497,944.61875,472.30937,0.0,0.10396,0.00713,0.03746,0.04202,0.29436,0.04521,282.06281,282.06281,0.0,0.86371,0.15701,0.10396,0.00713,0.03746,0.04202,0.29436,0.04521,282.06281,62.21406,282.06281,62.21406,4.0,Uf,3,px-,1
J040658-382627,-0.03503,0.88951,6.31415,0.51496,0.06148,3.56208,0.65603,0.04156,0.34115,0.04237,86.29652,12.32807,92.29652,0.89323,0.04068,0.40398,0.05713,-0.22668,0.06461,143.7831,23.96385,153.7831,7.78159,3.01839,0.65603,0.04156,0.34115,0.04237,0.0,0.0,86.29652,37.05038,12.32807,5.29291,9.0,Li,1,g--,0
J050244-354116,0.0,0.0,Infinity,-0.0756,0.08797,0.93815,0.12014,0.01699,-0.11648,0.07748,108.36905,27.09226,116.36905,0.135,0.00919,-0.09679,0.09355,-0.08414,0.07097,32.66046,10.88682,50.66046,0.26598,0.6439,0.135,0.00919,-0.09679,0.09355,-0.08414,0.07097,32.66046,31.94922,10.88682,10.64974,6.0,Pf,-3,p-t,2
J021648-324740,-1.61435,0.78233,0.73293,0.08234,0.07227,2.73569,0.26031,0.01696,0.16329,0.03835,555.73758,92.62293,561.73758,0.17502,0.00884,0.09577,0.04519,0.27529,0.04009,48.58164,9.71633,60.58164,0.66996,0.1557,0.17502,0.00884,0.09577,0.04519,0.27529,0.04009,48.58164,20.83629,9.71633,4.16726,8.0,Uf,3,g--,0
J041900-213235,-0.59289,1.32652,1.2177,-0.03359,0.14091,Infinity,0.15099,0.01602,-0.1264,0.05457,26.32604,5.26521,33.32604,0.18969,0.01514,-0.09524,0.06546,-0.13577,0.06556,40.10102,10.02525,54.10102,0.44591,0.36853,0.15099,0.01602,-0.1264,0.05457,0.0,0.0,26.32604,20.24818,5.26521,4.04964,7.0,Lf,0,g--,0
J065622-240319,0.0,0.0,Infinity,0.0,0.0,Infinity,0.14736,0.01326,-0.26195,0.04558,60.18788,30.09394,0.0,0.11453,0.01023,-0.29909,0.05375,0.15763,0.05447,5.81025,5.81025,0.0,8.88617,8.08676,0.11453,0.01023,-0.29909,0.05375,0.15763,0.05447,5.81025,6.10639,5.81025,6.10639,4.0,Uf,3,p-t,2
J065521-230045,-0.6247,1.31773,0.27662,-0.1586,0.1383,Infinity,0.12936,0.01347,-0.12874,0.05666,27.05026,5.41005,34.05026,0.10439,0.00799,-0.16235,0.06706,0.13553,0.06618,23.20559,5.8014,37.20559,3.97166,1.70891,0.12936,0.01347,-0.12874,0.05666,0.0,0.0,27.05026,18.53414,5.41005,3.70683,7.0,Lf,0,g--,0
J065552-312556,-0.86289,1.77192,5.2E-4,-0.79182,0.08479,16.83002,0.10218,0.01462,-0.05962,0.07885,117.23305,19.53884,123.23305,0.11685,0.00774,-0.03711,0.09721,-0.09136,0.08746,105.78248,21.1565,117.78248,0.62652,0.97756,0.11685,0.00774,-0.03711,0.09721,-0.09136,0.08746,105.78248,27.29418,21.1565,5.45884,8.0,Pf,-3,p-t,2
J001101-261233,1.25105,0.90181,2.53086,-0.03894,0.0748,Infinity,0.2896,0.02794,0.35274,0.04878,242.26595,48.45319,0.0,0.29198,0.01849,0.35467,0.05752,-0.00414,0.05544,252.40213,63.10053,0.0,1000000.0,1156.12921,0.2896,0.02794,0.35274,0.04878,0.0,0.0,242.26595,70.21732,48.45319,14.04346,7.0,Li,1,g--,0
J051452-424712,0.404,0.9017,0.17978,-0.34595,0.1099,Infinity,0.17303,0.01367,-0.20684,0.03907,17.2031,3.44062,24.2031,0.19617,0.01393,-0.19025,0.05456,-0.07185,0.06337,42.45035,10.61259,56.45035,0.04744,0.24154,0.17303,0.01367,-0.20684,0.03907,0.0,0.0,17.2031,11.91883,3.44062,2.38377,7.0,Lf,0,g--,0
J053458-543901,-0.0773,1.54692,0.12076,-0.09282,0.20671,Infinity,0.10494,0.01579,-0.16355,0.07876,39.5546,7.91092,0.0,0.11594,0.01013,-0.15102,0.10175,-0.0594,0.09828,15.70806,3.92702,0.0,0.05356,23.40985,0.10494,0.01579,-0.16355,0.07876,0.0,0.0,39.5546,87.0991,7.91092,17.41982,7.0,Lf,0,g--,0
J015629-241252,0.09691,0.82092,7.86818,-0.21471,0.06926,Infinity,0.19523,0.01258,-0.28385,0.03401,82.9238,20.73095,90.9238,0.22614,0.01392,-0.27084,0.03536,-0.06946,0.03615,35.91359,11.9712,53.91359,0.01123,0.0402,0.22614,0.01392,-0.27084,0.03536,-0.06946,0.03615,35.91359,19.31108,11.9712,6.43703,6.0,Ps,-4,g--,0
J022223-543016,-0.0276,0.77768,0.28532,-0.11294,0.11014,Infinity,0.13406,0.00931,-0.23088,0.03802,60.88965,12.17793,67.88965,0.18175,0.01176,-0.18396,0.04641,-0.18179,0.05082,12.34461,3.08615,26.34461,0.31191,0.17818,0.18175,0.01176,-0.18396,0.04641,-0.18179,0.05082,12.34461,10.37296,3.08615,2.59324,7.0,Pf,-3,p-t,2
J021715-271555,0.67048,0.85334,0.49129,0.02031,0.07413,Infinity,0.19544,0.01551,-0.08884,0.03887,129.63666,43.21222,139.63666,0.28453,0.01598,-0.02033,0.05069,-0.19418,0.05369,7.88184,3.94092,37.88184,0.88642,0.29036,0.28453,0.01598,-0.02033,0.05069,-0.19418,0.05369,7.88184,8.85241,3.94092,4.4262,5.0,Pf,-3,g--,0
J232526-480017,-0.46589,0.8987,Infinity,-0.21545,0.07666,Infinity,0.36976,0.0191,-0.06872,0.02766,12.71483,3.17871,20.71483,0.41468,0.02513,-0.05138,0.03403,-0.06649,0.04201,29.68999,9.89666,47.68999,0.41079,0.41169,0.36976,0.0191,-0.06872,0.02766,0.0,0.0,12.71483,6.46958,3.17871,1.61739,6.0,Lf,0,g--,0
J005719-221236,-0.74527,1.35376,1.93781,-0.25026,0.12314,Infinity,0.11533,0.0138,-0.19983,0.06162,25.14277,5.02855,32.14277,0.0999,0.00733,-0.22022,0.0745,0.09351,0.07769,16.43338,4.10835,30.43338,15.04899,17.49207,0.0999,0.00733,-0.22022,0.0745,0.09351,0.07769,16.43338,9.14975,4.10835,2.28744,7.0,Us,2,g--,0
J011748-211107,-0.68579,1.23502,3.57082,-0.01304,0.10715,Infinity,0.3944,0.0427,0.25703,0.05557,331.7333,66.34666,0.0,0.37892,0.02611,0.24852,0.06797,0.02785,0.07568,289.27198,72.31799,0.0,3.0E-5,81.06769,0.3944,0.0427,0.25703,0.05557,0.0,0.0,331.7333,98.71947,66.34666,19.74389,7.0,Li,1,px-,1
J051053-353317,0.0,0.0,Infinity,0.79635,0.08875,Infinity,0.10431,0.01648,-0.1199,0.08586,281.59966,93.86655,0.0,0.1124,0.01041,-0.10528,0.0985,-0.05263,0.06949,203.48329,101.74164,0.0,0.09997,1.51096,0.10431,0.01648,-0.1199,0.08586,0.0,0.0,281.59966,183.8306,93.86655,61.27687,5.0,Lf,0,px-,1
J220256-233511,0.0,0.0,Infinity,0.48785,0.10962,Infinity,0.33026,0.03567,0.29091,0.05936,122.88935,40.96312,132.88935,0.41224,0.0336,0.32084,0.06714,-0.13424,0.06065,14.17496,7.08748,44.17496,15.66982,27.88434,0.41224,0.0336,0.32084,0.06714,-0.13424,0.06065,14.17496,17.39362,7.08748,8.69681,5.0,Pi,-2,g--,0
J050603-431058,-5.33941,3.82671,Infinity,0.40884,0.41023,Infinity,0.11084,0.01513,-0.07094,0.06729,24.5149,6.12873,32.5149,0.08168,0.00905,-0.12057,0.07684,0.18522,0.05275,89.23467,29.74489,107.23467,2.11588,0.75594,0.11084,0.01513,-0.07094,0.06729,0.0,0.0,24.5149,23.728,6.12873,5.932,6.0,Lf,0,g--,0
J231448-313838,-0.35073,0.795,8.20818,0.58647,0.06184,2.04534,0.4712,0.02708,0.16017,0.03529,368.58617,61.43103,374.58617,0.61773,0.02491,0.20431,0.04268,-0.18385,0.04199,82.17368,16.43474,94.17368,3.59466,0.72462,0.61773,0.02491,0.20431,0.04268,-0.18385,0.04199,82.17368,19.96489,16.43474,3.99298,8.0,Pf,-3,g--,0
J235721-483818,-0.16095,0.61343,0.24684,-0.17195,0.0912,Infinity,0.25914,0.01308,-0.04903,0.02818,40.8231,8.16462,0.0,0.25048,0.01494,-0.05404,0.03532,0.02119,0.04386,30.34314,7.58578,0.0,18.85104,7.51416,0.25914,0.01308,-0.04903,0.02818,0.0,0.0,40.8231,19.96798,8.16462,3.9936,7.0,Lf,0,g--,0
J225641-201141,5.38978,5.55546,Infinity,0.4488,0.14708,Infinity,0.27627,0.04379,0.42014,0.07118,13.30699,6.6535,0.0,0.25148,0.02197,0.40229,0.09466,0.0473,0.06986,36.15833,36.15833,0.0,6.0E-5,121.55375,0.27627,0.04379,0.42014,0.07118,0.0,0.0,13.30699,32.28207,6.6535,16.14104,4.0,Li,1,g--,0
J042852-543007,0.0,0.0,Infinity,0.0,0.0,Infinity,0.10245,0.01112,-0.28809,0.05867,130.75908,65.37954,0.0,0.07087,0.00645,-0.3426,0.07304,0.22129,0.06964,7.90265,7.90265,0.0,5.94431,2.57427,0.07087,0.00645,-0.3426,0.07304,0.22129,0.06964,7.90265,7.83963,7.90265,7.83963,4.0,Uf,3,g--,0
J020643-302458,2.00498,1.12683,0.01213,0.11427,0.06127,54.80901,0.37666,0.02928,0.04443,0.04969,1957.68307,279.66901,1963.68307,0.88836,0.03898,0.21464,0.06336,-0.62584,0.06889,72.57125,12.09521,82.57125,1.48416,0.1243,0.88836,0.03898,0.21464,0.06336,-0.62584,0.06889,72.57125,24.44568,12.09521,4.07428,9.0,Pf,-3,g--,0
J040221-314725,0.76801,0.8905,0.40601,0.48768,0.06144,2.87758,0.40462,0.02846,0.17928,0.04233,324.91375,54.15229,330.91375,0.5823,0.02508,0.24017,0.05291,-0.25237,0.05248,25.07045,5.01409,37.07045,2.99106,0.40783,0.5823,0.02508,0.24017,0.05291,-0.25237,0.05248,25.07045,6.21189,5.01409,1.24238,8.0,Pf,-3,g--,0
J023631-295355,-0.1476,0.81463,2.58895,0.06668,0.07899,Infinity,0.39461,0.02773,0.2041,0.03831,116.80147,23.36029,0.0,0.37963,0.02325,0.19812,0.04506,0.02472,0.0497,93.02056,23.25514,0.0,1.0E-4,114.90063,0.39461,0.02773,0.2041,0.03831,0.0,0.0,116.80147,36.08615,23.36029,7.21723,7.0,Li,1,g--,0
J063137-225001,0.0,0.0,Infinity,0.0,0.0,Infinity,0.10265,0.01091,-0.18291,0.05367,6.03348,Infinity,0.0,0.09124,0.00832,-0.20672,0.05875,0.06472,0.04867,32.00308,Infinity,0.0,39.53647,112.70073,0.10265,0.01091,-0.18291,0.05367,0.0,0.0,6.03348,13.04072,Infinity,,2.0,Lf,0,px-,1
J233723-521620,-0.51458,1.02031,0.27932,0.83741,0.15445,Infinity,0.26543,0.02346,0.13114,0.04733,785.96772,157.19354,792.96772,0.52233,0.03492,0.23854,0.05859,-0.40954,0.06212,36.47506,9.11877,50.47506,1.95539,0.19494,0.52233,0.03492,0.23854,0.05859,-0.40954,0.06212,36.47506,26.3447,9.11877,6.58617,7.0,Pf,-3,g--,0
J224838-323552,0.46732,0.49427,0.00566,0.05188,0.05153,0.82447,0.77774,0.03069,0.2098,0.02417,37.36276,6.22713,43.36276,0.73115,0.02867,0.19862,0.02727,0.04175,0.03372,17.49615,3.49923,29.49615,0.00418,0.04692,0.73115,0.02867,0.19862,0.02727,0.04175,0.03372,17.49615,9.40504,3.49923,1.88101,8.0,Ui,4,g--,0
J050744-350728,0.0,0.0,Infinity,-0.23582,0.07772,2.14732,0.14079,0.01306,-0.13696,0.05694,37.97269,9.49317,45.97269,0.15093,0.00838,-0.12495,0.06584,-0.05145,0.04943,13.2422,4.41407,31.2422,0.06105,0.50821,0.15093,0.00838,-0.12495,0.06584,-0.05145,0.04943,13.2422,14.15801,4.41407,4.71934,6.0,Ps,-4,g--,0
J230738-224753,0.0,0.0,Infinity,0.0,0.0,Infinity,0.34143,0.02185,0.21946,0.03609,40.77501,20.3875,0.0,0.43164,0.02687,0.25202,0.04363,-0.14104,0.04419,89.10781,89.10781,0.0,7.82421,5.24779,0.34143,0.02185,0.21946,0.03609,0.0,0.0,40.77501,5.16426,20.3875,2.58213,4.0,Li,1,g--,0
J052454-281842,0.18358,1.05381,2.21677,-0.19775,0.08583,Infinity,0.22471,0.02058,-0.03479,0.05308,58.59858,11.71972,65.59858,0.25493,0.0171,-0.01923,0.06351,-0.07324,0.07123,126.59497,31.64874,140.59497,0.7391,0.92767,0.22471,0.02058,-0.03479,0.05308,0.0,0.0,58.59858,23.8037,11.71972,4.76074,7.0,Lf,0,g--,0
J024902-351713,1.5127,1.85005,Infinity,-0.16192,0.07565,15.16126,0.16429,0.01087,-0.20477,0.03816,103.87643,20.77529,110.87643,0.1408,0.00664,-0.2316,0.04782,0.10769,0.04886,27.76921,6.9423,41.76921,11.89422,14.95936,0.1408,0.00664,-0.2316,0.04782,0.10769,0.04886,27.76921,12.30069,6.9423,3.07517,7.0,Uf,3,p-t,2
J014132-542749,-9.70763,1.14913,Infinity,-0.16551,0.12262,Infinity,0.18091,0.00964,-0.46819,0.02976,143.05417,35.76354,0.0,0.18019,0.01196,-0.46997,0.03559,0.00295,0.04384,142.86141,47.62047,0.0,0.0,47098.1933,0.18091,0.00964,-0.46819,0.02976,0.0,0.0,143.05417,9.97366,35.76354,2.49341,6.0,Lf,0,g--,0
J215759-303748,1.58182,1.3593,0.03453,-0.47643,0.06639,3.44709,0.09878,0.01114,-0.27096,0.07623,75.69293,12.61549,81.69293,0.07973,0.00403,-0.31055,0.09673,0.15924,0.09426,48.76753,9.75351,60.76753,9.44314,8.3859,0.07973,0.00403,-0.31055,0.09673,0.15924,0.09426,48.76753,19.95958,9.75351,3.99192,8.0,Uf,3,p-t,2
J025035-262742,0.63761,0.84813,1.09441,0.10093,0.0728,Infinity,0.30612,0.02272,0.04952,0.04046,68.60687,13.72137,75.60687,0.38967,0.02458,0.08003,0.04705,-0.1433,0.05535,15.7226,3.93065,29.7226,1.90217,0.55289,0.38967,0.02458,0.08003,0.04705,-0.1433,0.05535,15.7226,8.3599,3.93065,2.08997,7.0,Pf,-3,g--,0
J034240-300757,-2.6797,0.91217,0.58851,0.11129,0.08562,0.25529,0.16742,0.01143,-0.09134,0.03941,32.00643,5.3344,38.00643,0.14287,0.00688,-0.11865,0.0434,0.11155,0.03812,23.29921,4.65984,35.29921,3.40276,1.32357,0.14287,0.00688,-0.11865,0.0434,0.11155,0.03812,23.29921,13.25911,4.65984,2.65182,8.0,Uf,3,g--,0
J221149-451930,-10.69119,1.5472,Infinity,0.5128,0.17395,Infinity,0.25929,0.01751,-0.16649,0.03222,135.93845,33.98461,143.93845,0.32325,0.0212,-0.13161,0.03611,-0.13058,0.04171,130.62604,43.54201,148.62604,0.31338,0.18469,0.25929,0.01751,-0.16649,0.03222,0.0,0.0,135.93845,37.84835,33.98461,9.46209,6.0,Lf,0,g--,0
J002233-515316,-0.14368,0.63953,0.21307,0.06127,0.09331,Infinity,0.19374,0.01176,-0.24865,0.03184,213.1616,42.63232,220.1616,0.25997,0.01742,-0.20411,0.03515,-0.17517,0.04883,29.37517,7.34379,43.37517,0.26145,0.13335,0.25997,0.01742,-0.20411,0.03515,-0.17517,0.04883,29.37517,20.21444,7.34379,5.05361,7.0,Pf,-3,p-t,2
J043754-425853,0.0,0.0,Infinity,0.0,0.0,Infinity,0.1453,0.01333,-0.07929,0.04352,29.53797,14.76898,0.0,0.13825,0.00989,-0.08632,0.0518,0.02417,0.0463,45.92814,45.92814,0.0,61.06999,24.17905,0.1453,0.01333,-0.07929,0.04352,0.0,0.0,29.53797,36.73034,14.76898,18.36517,4.0,Lf,0,g--,0
J013930-473201,0.0,0.0,Infinity,0.0,0.0,Infinity,0.10706,0.00985,-0.1083,0.04638,47.90279,Infinity,0.0,0.06656,0.00617,-0.20651,0.0544,0.24129,0.04276,57.57834,Infinity,0.0,2.67874,0.58359,0.10706,0.00985,-0.1083,0.04638,0.0,0.0,47.90279,38.58216,Infinity,,2.0,Lf,0,px-,1
J215155-531646,0.12203,1.10261,0.45235,-0.20912,0.13338,Infinity,0.14391,0.01314,-0.18877,0.0488,9.74317,1.94863,16.74317,0.16655,0.01181,-0.17023,0.06368,-0.08678,0.06999,16.17852,4.04463,30.17852,0.10452,0.33538,0.14391,0.01314,-0.18877,0.0488,0.0,0.0,9.74317,14.43136,1.94863,2.88627,7.0,Lf,0,g--,0
J222321-313702,1.46592,0.98288,0.09364,-0.30583,0.05857,4.5242,0.31974,0.02611,0.18521,0.04914,247.1306,41.18843,253.1306,0.27901,0.01186,0.16388,0.06263,0.09498,0.06297,121.30452,24.2609,133.30452,0.13719,0.27416,0.27901,0.01186,0.16388,0.06263,0.09498,0.06297,121.30452,36.8267,24.2609,7.36534,8.0,Uf,3,p-t,2
J025816-252958,-0.84213,1.62032,0.36882,0.35399,0.18988,Infinity,0.21936,0.02478,0.06833,0.05566,69.13015,11.52169,75.13015,0.16469,0.02061,0.05356,0.0558,0.15408,0.04272,125.99139,25.19828,137.99139,0.67017,0.2915,0.21936,0.02478,0.06833,0.05566,0.0,0.0,69.13015,19.38921,11.52169,3.23153,8.0,Li,1,g--,0
J225850-383230,-1.11501,0.9615,0.74349,-0.43595,0.07497,6.30217,0.14104,0.00997,-0.18683,0.03805,73.79333,12.29889,79.79333,0.15073,0.00708,-0.17652,0.04646,-0.04494,0.04248,107.43615,21.48723,119.43615,0.01087,0.19132,0.14104,0.00997,-0.18683,0.03805,0.0,0.0,73.79333,23.42506,12.29889,3.90418,8.0,Lf,0,g--,0
J043900-452222,-0.51828,0.67489,0.68857,0.74591,0.10421,Infinity,0.54363,0.03681,0.20729,0.0293,409.98672,81.99734,416.98672,0.8472,0.05201,0.27577,0.03712,-0.2696,0.04533,38.53729,9.63432,52.53729,3.24668,0.48621,0.8472,0.05201,0.27577,0.03712,-0.2696,0.04533,38.53729,21.24016,9.63432,5.31004,7.0,Pf,-3,g--,0
J050112-242302,0.0,0.0,Infinity,0.25557,0.25678,Infinity,0.14044,0.01769,-0.03874,0.06187,22.39338,7.46446,0.0,0.14644,0.01758,-0.03494,0.06828,-0.02717,0.05072,25.13797,12.56899,0.0,0.22749,9.02193,0.14044,0.01769,-0.03874,0.06187,0.0,0.0,22.39338,14.30534,7.46446,4.76845,5.0,Lf,0,g--,0
J070242-195121,0.29073,1.31855,0.30105,0.47553,0.13536,Infinity,0.30648,0.04086,0.26498,0.06908,244.82452,48.9649,251.82452,0.47054,0.03924,0.32236,0.08306,-0.25346,0.07832,8.34259,2.08565,22.34259,4.32427,0.98889,0.47054,0.03924,0.32236,0.08306,-0.25346,0.07832,8.34259,9.81677,2.08565,2.45419,7.0,Pf,-3,g--,0
J055806-383830,-1.06452,1.26412,4.33764,-0.40109,0.07897,0.09261,0.11792,0.01226,-0.3298,0.06352,24.02981,4.00497,0.0,0.11859,0.00534,-0.33059,0.08227,4.8E-4,0.08371,21.31648,4.2633,0.0,0.0,1394.21813,0.11792,0.01226,-0.3298,0.06352,0.0,0.0,24.02981,24.32709,4.00497,4.05452,8.0,Lf,0,g--,0
J221016-503105,-1.25532,0.57535,4.3654,-0.23718,0.09983,Infinity,0.17041,0.00891,-0.42661,0.02696,10.57348,2.1147,0.0,0.16185,0.00983,-0.4364,0.03145,0.03498,0.03849,15.36909,3.84227,0.0,1000000.0,25941.59389,0.17041,0.00891,-0.42661,0.02696,0.0,0.0,10.57348,4.60674,2.1147,0.92135,7.0,Lf,0,g--,0
J074145-470926,0.79674,1.1177,0.01081,0.26595,0.11334,Infinity,0.3419,0.03629,0.24092,0.05643,33.28476,6.65695,40.28476,0.42876,0.03032,0.27456,0.07535,-0.13668,0.08405,11.76275,2.94069,25.76275,10.10181,15.06155,0.42876,0.03032,0.27456,0.07535,-0.13668,0.08405,11.76275,12.09786,2.94069,3.02446,7.0,Pf,-3,p-t,2
J001026-413001,-1.57415,1.05729,0.33919,0.09949,0.19413,Infinity,0.10164,0.00926,-0.1831,0.04736,43.96005,8.79201,0.0,0.1025,0.00751,-0.18078,0.05829,-0.0014,0.05919,43.13867,10.78467,0.0,0.0,326.01238,0.10164,0.00926,-0.1831,0.04736,0.0,0.0,43.96005,34.9825,8.79201,6.9965,7.0,Lf,0,g--,0
J033415-372543,0.0,0.0,Infinity,0.50283,0.09246,Infinity,0.2125,0.02447,0.13028,0.06839,54.40482,18.13494,0.0,0.1992,0.01409,0.11891,0.0794,0.04607,0.06102,34.80508,17.40254,0.0,0.0512,8.20317,0.2125,0.02447,0.13028,0.06839,0.0,0.0,54.40482,45.34925,18.13494,15.11642,5.0,Li,1,g--,0
J012008-521102,-1.14175,0.71289,1.0E-5,-0.05957,0.12271,Infinity,0.16231,0.0096,-0.28988,0.03285,30.252,6.0504,37.252,0.18465,0.01165,-0.27191,0.03949,-0.07361,0.04749,7.09052,1.77263,21.09052,0.01422,0.06581,0.18465,0.01165,-0.27191,0.03949,-0.07361,0.04749,7.09052,6.09179,1.77263,1.52295,7.0,Ps,-4,g--,0
J233408-265204,-1.60234,0.97789,0.5857,0.13387,0.13856,Infinity,0.12615,0.01073,-0.17228,0.0436,61.52557,20.50852,71.52557,0.14206,0.00903,-0.15389,0.05447,-0.05735,0.05087,18.92745,9.46373,48.92745,0.04554,0.25505,0.14206,0.00903,-0.15389,0.05447,-0.05735,0.05087,18.92745,15.12323,9.46373,7.56161,5.0,Ps,-4,g--,0
J010256-264636,0.54907,0.7814,2.24706,-0.08353,0.06932,Infinity,0.27876,0.01838,-0.14257,0.03147,31.89851,7.97463,39.89851,0.25134,0.01544,-0.15382,0.03035,0.05417,0.03357,63.17232,21.05744,81.17232,26.29063,134.00927,0.27876,0.01838,-0.14257,0.03147,0.0,0.0,31.89851,17.81492,7.97463,4.45373,6.0,Lf,0,g--,0
J231254-445238,0.33908,0.70923,0.00842,-0.3938,0.09608,Infinity,0.16288,0.01048,-0.30702,0.03458,5.08808,1.69603,0.0,0.17307,0.01107,-0.29544,0.05084,-0.02897,0.05213,6.24533,3.12267,0.0,1.0E-5,85.55348,0.16288,0.01048,-0.30702,0.03458,0.0,0.0,5.08808,5.88293,1.69603,1.96098,5.0,Lf,0,g--,0
J070459-490459,1.16565,0.96764,0.00139,-1.23659,0.1044,Infinity,0.11804,0.01069,-0.18523,0.04722,296.0507,59.21014,303.0507,0.07123,0.00524,-0.26729,0.06226,0.30706,0.07377,115.99008,28.99752,129.99008,2.72422,0.35447,0.07123,0.00524,-0.26729,0.06226,0.30706,0.07377,115.99008,17.10133,28.99752,4.27533,7.0,Uf,3,g--,0
J002524-222747,-0.5571,0.78568,0.13249,-0.00129,0.09421,Infinity,0.30547,0.01633,0.02571,0.02786,282.79062,47.13177,288.79062,0.20944,0.01672,0.00672,0.02786,0.20278,0.03272,81.01228,16.20246,93.01228,0.96258,0.15669,0.20944,0.01672,0.00672,0.02786,0.20278,0.03272,81.01228,12.60733,16.20246,2.52147,8.0,Uf,3,g--,0
J003814-245901,1.12928,1.20716,Infinity,0.09535,0.06657,Infinity,0.47182,0.02609,0.25153,0.02905,60.22354,15.05588,68.22354,0.39302,0.02152,0.22705,0.03168,0.1116,0.03994,8.86851,2.95617,26.86851,0.09609,0.09025,0.39302,0.02152,0.22705,0.03168,0.1116,0.03994,8.86851,5.07392,2.95617,1.69131,6.0,Ui,4,g--,0
J235528-202648,-0.85226,0.87495,0.56187,-0.35083,0.10466,Infinity,0.14439,0.00976,-0.32433,0.03239,98.66982,24.66746,106.66982,0.09406,0.00724,-0.36453,0.03231,0.20431,0.03344,17.06265,5.68755,35.06265,7.80011,3.37095,0.09406,0.00724,-0.36453,0.03231,0.20431,0.03344,17.06265,15.24545,5.68755,5.08182,6.0,Uf,3,g--,0
J022256-344127,1.50032,0.93166,0.98588,0.20748,0.06177,3.08587,0.54372,0.04162,0.34271,0.04258,97.41949,16.23658,103.41949,0.70909,0.03166,0.38777,0.05374,-0.18533,0.0523,37.69138,7.53828,49.69138,11.12123,5.83883,0.70909,0.03166,0.38777,0.05374,-0.18533,0.0523,37.69138,19.52874,7.53828,3.90575,8.0,Pf,-3,p-t,2
J062558-253323,0.69385,0.86944,0.9331,-0.47784,0.06985,Infinity,0.16432,0.01032,-0.41184,0.03001,59.23875,9.87313,65.23875,0.12533,0.00813,-0.42572,0.03108,0.14108,0.02899,70.65217,14.13043,82.65217,32.26819,25.85941,0.16432,0.01032,-0.41184,0.03001,0.0,0.0,59.23875,13.47283,9.87313,2.24547,8.0,Lf,0,g--,0
J212026-510255,1.96132,0.79714,1.25964,0.09965,0.07861,Infinity,0.35114,0.02392,-0.26511,0.03821,856.43682,142.73947,862.43682,0.79153,0.04885,-0.11167,0.05335,-0.53318,0.07124,62.90533,12.58107,74.90533,0.78574,0.11136,0.79153,0.04885,-0.11167,0.05335,-0.53318,0.07124,62.90533,24.66322,12.58107,4.93264,8.0,Pf,-3,g--,0
J000619-424518,0.0,0.0,Infinity,0.25393,0.15278,Infinity,0.20969,0.01343,-0.04512,0.03264,26.37353,8.79118,0.0,0.21292,0.01424,-0.04336,0.03789,-0.00881,0.04193,22.8039,11.40195,0.0,0.00347,7.45513,0.20969,0.01343,-0.04512,0.03264,0.0,0.0,26.37353,20.06365,8.79118,6.68788,5.0,Lf,0,g--,0
J060716-244741,1.11377,0.84769,0.16111,-0.20158,0.07349,Infinity,0.21956,0.01406,-0.14648,0.03395,12.6554,2.10923,0.0,0.22091,0.01568,-0.14648,0.03382,-0.00197,0.03639,14.57371,2.91474,0.0,0.0,404.92504,0.21956,0.01406,-0.14648,0.03395,0.0,0.0,12.6554,12.15819,2.10923,2.02636,8.0,Lf,0,g--,0
J005802-323420,0.0,0.0,Infinity,0.01918,0.08593,Infinity,0.23307,0.01525,0.07561,0.03771,124.67891,41.55964,134.67891,0.18622,0.00908,0.0383,0.04456,0.15118,0.03815,8.87713,4.43856,38.87713,0.74698,0.29052,0.18622,0.00908,0.0383,0.04456,0.15118,0.03815,8.87713,5.41487,4.43856,2.70743,5.0,Uf,3,g--,0
J072130-422413,0.96568,1.01153,0.01375,0.26605,0.10581,Infinity,0.22852,0.02199,-0.06571,0.04779,409.71531,81.94306,416.71531,0.37781,0.0279,0.01372,0.06082,-0.29828,0.07037,25.07314,6.26829,39.07314,1.05439,0.23352,0.37781,0.0279,0.01372,0.06082,-0.29828,0.07037,25.07314,18.32131,6.26829,4.58033,7.0,Pf,-3,g--,0
J060811-384726,-0.14254,0.97407,0.59427,-0.09249,0.07567,3.34567,0.15864,0.01356,-0.04809,0.0496,91.65617,15.27603,97.65617,0.14095,0.00715,-0.06743,0.05864,0.08149,0.05443,28.7801,5.75602,40.7801,2.59233,1.58497,0.14095,0.00715,-0.06743,0.05864,0.08149,0.05443,28.7801,16.42594,5.75602,3.28519,8.0,Uf,3,p-t,2
J044823-262615,0.0,0.0,Infinity,0.0,0.0,Infinity,0.18486,0.01214,-0.16107,0.03503,13.5795,6.78975,0.0,0.18087,0.01249,-0.16509,0.04006,0.01103,0.0443,12.75418,12.75418,0.0,1000000.0,295.26687,0.18486,0.01214,-0.16107,0.03503,0.0,0.0,13.5795,7.58387,6.78975,3.79193,4.0,Lf,0,g--,0
J212341-340827,0.0,0.0,Infinity,0.05277,0.15297,Infinity,0.08327,0.0114,-0.33274,0.0865,1272.93162,424.31054,1282.93162,0.03749,0.00279,-0.4743,0.10506,0.5632,0.09524,127.38175,63.69088,157.38175,2.63679,0.26433,0.03749,0.00279,-0.4743,0.10506,0.5632,0.09524,127.38175,33.06605,63.69088,16.53303,5.0,Uf,3,px-,1
J075105-333135,0.0,0.0,Infinity,-0.44144,0.0854,Infinity,0.19889,0.02758,0.05109,0.07672,103.10592,34.36864,0.0,0.18135,0.01444,0.0364,0.08998,0.06778,0.06796,56.96612,28.48306,0.0,0.53885,1.5995,0.19889,0.02758,0.05109,0.07672,0.0,0.0,103.10592,73.25835,34.36864,24.41945,5.0,Li,1,g--,0
J055543-443733,0.54928,0.80057,0.03879,-0.19266,0.09932,Infinity,0.19027,0.0121,-0.15299,0.03162,13.33558,2.66712,20.33558,0.22847,0.01442,-0.12479,0.03943,-0.10891,0.05194,17.34652,4.33663,31.34652,0.26738,0.25134,0.19027,0.0121,-0.15299,0.03162,0.0,0.0,13.33558,13.67681,2.66712,2.73536,7.0,Lf,0,g--,0
J050819-193556,0.0,0.0,Infinity,0.0,0.0,Infinity,0.08887,0.01604,-0.05329,0.08597,100.6417,50.32085,0.0,0.06677,0.01083,-0.08997,0.09366,0.18354,0.05825,36.38064,36.38064,0.0,1.75831,0.98073,0.06677,0.01083,-0.08997,0.09366,0.18354,0.05825,36.38064,21.71359,36.38064,21.71359,4.0,Uf,3,p-t,2
J005815-334757,-0.44974,0.88414,0.16203,0.02801,0.07101,8.29664,0.17973,0.01176,-0.01232,0.03729,296.30921,49.38487,302.30921,0.14865,0.00708,-0.04549,0.04346,0.13231,0.04534,90.44112,18.08822,102.44112,1.48561,0.4436,0.14865,0.00708,-0.04549,0.04346,0.13231,0.04534,90.44112,32.51518,18.08822,6.50304,8.0,Uf,3,g--,0
J223718-250632,0.0,0.0,Infinity,0.0,0.0,Infinity,0.10457,0.01868,-0.0712,0.07851,2018.60453,Infinity,0.0,0.24787,0.03653,0.08757,0.08747,-0.44783,0.0574,218.81705,Infinity,0.0,1.25249,0.26929,0.10457,0.01868,-0.0712,0.07851,0.0,0.0,2018.60453,506.58523,Infinity,,2.0,Lf,0,px-,1
J015419-510751,-1.5272,0.56834,0.47206,0.47424,0.10327,Infinity,0.34746,0.01713,0.04326,0.02706,79.63292,15.92658,86.63292,0.40704,0.02624,0.06752,0.03179,-0.09326,0.03816,22.80819,5.70205,36.80819,2.30153,0.95716,0.40704,0.02624,0.06752,0.03179,-0.09326,0.03816,22.80819,12.54366,5.70205,3.13591,7.0,Pf,-3,g--,0
J005705-521418,0.0,0.0,Infinity,0.0,0.0,Infinity,0.11751,0.00904,-0.16142,0.03872,134.94663,67.47331,0.0,0.07747,0.00593,-0.2273,0.04784,0.24964,0.04464,6.9049,6.9049,0.0,2.85273,0.47799,0.07747,0.00593,-0.2273,0.04784,0.24964,0.04464,6.9049,8.40312,6.9049,8.40312,4.0,Uf,3,g--,0
J074053-512732,0.8576,1.29569,0.05094,-0.11736,0.13767,Infinity,0.16915,0.01906,-0.0596,0.06175,19.71316,3.94263,0.0,0.18153,0.01523,-0.05131,0.08019,-0.04238,0.08958,12.58527,3.14632,0.0,0.24813,6.42849,0.16915,0.01906,-0.0596,0.06175,0.0,0.0,19.71316,42.91829,3.94263,8.58366,7.0,Lf,0,g--,0
J224111-244238,-0.10689,0.76392,0.2038,-0.0919,0.07569,Infinity,0.15009,0.01115,-0.32511,0.03882,225.90949,75.30316,235.90949,0.23204,0.01298,-0.24822,0.04891,-0.22655,0.05046,4.86361,2.4318,34.86361,0.28325,0.13846,0.23204,0.01298,-0.24822,0.04891,-0.22655,0.05046,4.86361,5.09095,2.4318,2.54548,5.0,Pf,-3,g--,0
J212348-304606,0.0,0.0,Infinity,-0.11536,0.08069,0.01042,0.20435,0.02973,0.01396,0.08207,216.27911,54.06978,0.0,0.18498,0.012,-0.00232,0.10447,0.07216,0.09209,115.52707,38.50902,0.0,1.03771,2.37699,0.20435,0.02973,0.01396,0.08207,0.0,0.0,216.27911,149.21447,54.06978,37.30362,6.0,Li,1,px-,1
J233035-372439,0.23383,0.72204,0.75156,-0.30464,0.06182,28.47713,0.37092,0.01817,0.08194,0.03267,83.07382,13.84564,0.0,0.38593,0.01438,0.08804,0.03938,-0.0267,0.03813,94.56085,18.91217,0.0,44.55238,41.74327,0.37092,0.01817,0.08194,0.03267,0.0,0.0,83.07382,11.00825,13.84564,1.83471,8.0,Li,1,g--,0
J215608-501753,-2.02855,0.78301,0.17979,-0.06234,0.14986,Infinity,0.13655,0.00958,-0.29224,0.0335,13.6158,2.72316,0.0,0.13507,0.00965,-0.29403,0.04133,0.00534,0.04746,13.79664,3.44916,0.0,1000000.0,6002.90084,0.13655,0.00958,-0.29224,0.0335,0.0,0.0,13.6158,7.41869,2.72316,1.48374,7.0,Lf,0,g--,0
J071914-485514,0.0,0.0,Infinity,0.0,0.0,Infinity,0.12284,0.00748,-0.34939,0.03202,118.2293,59.11465,0.0,0.09512,0.00597,-0.39097,0.0375,0.16052,0.04918,11.33935,11.33935,0.0,16.51242,18.22042,0.09512,0.00597,-0.39097,0.0375,0.16052,0.04918,11.33935,9.57304,11.33935,9.57304,4.0,Us,2,g--,0
J033617-264418,-0.74968,0.75455,5.53455,-0.58638,0.0837,Infinity,0.11654,0.00664,-0.41034,0.03382,116.01164,23.20233,123.01164,0.07599,0.00501,-0.46949,0.03872,0.25874,0.04911,14.82386,3.70596,28.82386,8.07703,3.08828,0.07599,0.00501,-0.46949,0.03872,0.25874,0.04911,14.82386,6.25007,3.70596,1.56252,7.0,Uf,3,g--,0
J053354-234430,1.90613,0.71492,1.62888,0.32054,0.05721,Infinity,0.51553,0.02848,-0.11862,0.03706,1200.32682,200.05447,1206.32682,1.36948,0.08646,0.04895,0.04774,-0.64218,0.0599,22.23463,4.44693,34.23463,1.09171,0.08708,1.36948,0.08646,0.04895,0.04774,-0.64218,0.0599,22.23463,14.86868,4.44693,2.97374,8.0,Pf,-3,g--,0
J221446-252116,0.0,0.0,Infinity,0.58601,0.18511,Infinity,0.14846,0.01862,-0.06968,0.05703,732.90452,732.90452,0.0,0.25133,0.02403,0.0213,0.07108,-0.27418,0.05724,83.44986,Infinity,0.0,1.09355,0.31293,0.14846,0.01862,-0.06968,0.05703,0.0,0.0,732.90452,199.67975,732.90452,199.67975,3.0,Lf,0,px-,1
J074725-485929,-1.00668,0.99594,3.14517,-0.47601,0.14808,Infinity,0.18637,0.01411,-0.15416,0.03905,397.53014,79.50603,404.53014,0.14025,0.00985,-0.20051,0.04713,0.17368,0.05168,129.98799,32.497,143.98799,3.77777,1.19549,0.14025,0.00985,-0.20051,0.04713,0.17368,0.05168,129.98799,45.02546,32.497,11.25637,7.0,Uf,3,g--,0
J062607-425332,-0.57638,0.52814,2.4206,-1.16586,0.08603,Infinity,0.18519,0.00785,-0.43587,0.02346,829.35201,165.8704,836.35201,0.09421,0.00549,-0.54111,0.02928,0.40853,0.03553,105.76889,26.44222,119.76889,4.5948,0.54134,0.09421,0.00549,-0.54111,0.02928,0.40853,0.03553,105.76889,28.53031,26.44222,7.13258,7.0,Uf,3,g--,0
J012756-513641,-5.63121,0.98384,Infinity,-0.47149,0.09652,Infinity,0.19909,0.0098,-0.36388,0.02495,208.40845,52.10211,216.40845,0.13379,0.0078,-0.42778,0.03006,0.24039,0.03984,45.97429,15.32476,63.97429,7.7579,2.50936,0.13379,0.0078,-0.42778,0.03006,0.24039,0.03984,45.97429,11.05175,15.32476,3.68392,6.0,Uf,3,g--,0
J013454-270257,-0.61976,0.78755,1.12883,-0.08799,0.08898,Infinity,0.17623,0.01329,-0.11382,0.03642,8.51707,1.70341,0.0,0.189,0.01205,-0.10313,0.04095,-0.043,0.04525,8.06005,2.01501,0.0,0.0632,0.4055,0.17623,0.01329,-0.11382,0.03642,0.0,0.0,8.51707,9.05544,1.70341,1.81109,7.0,Lf,0,g--,0
J033413-400825,0.78061,0.91937,0.72277,-2.6458,0.06975,2659.06976,0.45114,0.02889,0.23428,0.0429,4769.34756,681.33537,4775.34756,0.30309,0.01422,0.15109,0.05846,0.29716,0.0624,4911.86819,818.6447,4921.86819,0.55691,0.18415,0.45114,0.02889,0.23428,0.0429,0.0,0.0,4769.34756,84.72116,681.33537,12.10302,9.0,Li,1,px-,1
J070412-330801,-0.94446,1.1381,4.64776,-0.23912,0.07485,0.12396,0.18014,0.01376,-0.13446,0.04264,174.91028,29.15171,0.0,0.17023,0.00845,-0.14423,0.05324,0.04213,0.05744,126.22881,25.24576,0.0,51.49953,40.20864,0.18014,0.01376,-0.13446,0.04264,0.0,0.0,174.91028,72.70622,29.15171,12.1177,8.0,Lf,0,g--,0
J073038-320820,-5.61527,1.70793,0.60749,1.2532,0.08442,0.45665,0.2057,0.03296,-0.01427,0.08388,1425.01728,237.50288,1431.01728,0.35019,0.0332,0.07656,0.09648,-0.37194,0.06454,343.0601,68.61202,355.0601,1.2674,0.33703,0.35019,0.0332,0.07656,0.09648,-0.37194,0.06454,343.0601,82.69054,68.61202,16.53811,8.0,Pf,-3,px-,1
J020944-295521,-1.14839,0.7053,9.60875,-0.4476,0.08293,Infinity,0.15303,0.00679,-0.44834,0.02291,189.06055,31.51009,195.06055,0.0993,0.00596,-0.47009,0.02285,0.23214,0.02849,37.92267,7.58453,49.92267,10.29246,3.05683,0.0993,0.00596,-0.47009,0.02285,0.23214,0.02849,37.92267,11.79862,7.58453,2.35972,8.0,Uf,3,g--,0
J072137-231032,-1.6245,0.89075,0.97511,-0.36661,0.12975,Infinity,0.13584,0.00854,-0.39148,0.03104,107.13148,17.85525,113.13148,0.09692,0.00821,-0.4078,0.03153,0.18052,0.04174,9.42771,1.88554,21.42771,13.47418,9.77484,0.09692,0.00821,-0.4078,0.03153,0.18052,0.04174,9.42771,10.34607,1.88554,2.06921,8.0,Uf,3,p-t,2
J213520-500651,-3.00306,0.78192,0.94621,0.61767,0.175,Infinity,0.22192,0.01687,-0.01208,0.04091,227.1743,45.43486,234.1743,0.26986,0.019,0.02074,0.04961,-0.12136,0.04207,85.72366,21.43091,99.72366,1.21747,0.53152,0.26986,0.019,0.02074,0.04961,-0.12136,0.04207,85.72366,41.40512,21.43091,10.35128,7.0,Pf,-3,g--,0
J034505-505206,-0.32197,0.43301,0.71454,-0.7427,0.07543,Infinity,0.22856,0.01006,-0.49829,0.02392,68.49148,13.6983,75.49148,0.20803,0.01145,-0.51469,0.02588,0.05762,0.03575,31.11726,7.77932,45.11726,29259.77631,29247.72016,0.20803,0.01145,-0.51469,0.02588,0.05762,0.03575,31.11726,16.47466,7.77932,4.11867,7.0,Us,2,g--,0
J060506-352218,1.49244,1.39876,0.58499,0.00311,0.06624,10.41313,0.2257,0.02811,-0.06416,0.08407,44.24386,7.37398,50.24386,0.26721,0.01333,-0.03807,0.11106,-0.11157,0.10375,29.34208,5.86842,41.34208,0.67516,0.79525,0.26721,0.01333,-0.03807,0.11106,-0.11157,0.10375,29.34208,22.46878,5.86842,4.49376,8.0,Pf,-3,p-t,2
J003233-284920,-0.08781,0.59064,0.06656,-0.36445,0.06901,Infinity,0.22365,0.01221,-0.207,0.02904,58.56923,11.71385,65.56923,0.20083,0.01224,-0.22309,0.03204,0.06461,0.04049,24.92206,6.23051,38.92206,53.26961,292.95676,0.20083,0.01224,-0.22309,0.03204,0.06461,0.04049,24.92206,14.73006,6.23051,3.68251,7.0,Us,2,g--,0
J054943-524625,-0.40942,0.59541,1.39673,-0.56232,0.09358,Infinity,0.23954,0.01267,-0.10428,0.02891,222.91014,44.58203,229.91014,0.15468,0.00968,-0.17397,0.03498,0.26593,0.04218,17.90113,4.47528,31.90113,2.12373,0.25557,0.15468,0.00968,-0.17397,0.03498,0.26593,0.04218,17.90113,9.9227,4.47528,2.48068,7.0,Uf,3,g--,0
J053551-275156,-4.18298,0.47564,4.71646,-0.17834,0.0835,Infinity,0.25455,0.01303,-0.3151,0.02497,166.72515,33.34503,173.72515,0.16305,0.011,-0.37477,0.02634,0.26705,0.0341,116.74188,29.18547,130.74188,5.03121,1.00092,0.16305,0.011,-0.37477,0.02634,0.26705,0.0341,116.74188,31.6453,29.18547,7.91132,7.0,Uf,3,g--,0
J072227-303805,-0.42517,1.14585,0.92114,-0.01019,0.1255,Infinity,0.17872,0.01681,-0.13792,0.04759,30.17545,6.03509,37.17545,0.20892,0.01372,-0.12013,0.05844,-0.09003,0.05832,8.62392,2.15598,22.62392,0.2152,0.35134,0.20892,0.01372,-0.12013,0.05844,-0.09003,0.05832,8.62392,7.22067,2.15598,1.80517,7.0,Pf,-3,p-t,2
J233633-411521,4.45268,0.98568,2.76261,-0.40189,0.08006,Infinity,0.42237,0.04004,0.011,0.04989,122.19942,24.43988,129.19942,0.59306,0.04078,0.06625,0.06547,-0.20284,0.07046,72.34279,18.0857,86.34279,1.45647,0.37859,0.59306,0.04078,0.06625,0.06547,-0.20284,0.07046,72.34279,27.8883,18.0857,6.97207,7.0,Pf,-3,g--,0
J072626-472852,-0.19826,0.83386,0.10506,0.36756,0.10939,Infinity,0.31832,0.0237,0.00715,0.03881,217.36031,43.47206,224.36031,0.43928,0.03082,0.05564,0.04805,-0.19066,0.05917,22.27514,5.56878,36.27514,1.39932,0.33739,0.43928,0.03082,0.05564,0.04805,-0.19066,0.05917,22.27514,18.7411,5.56878,4.68528,7.0,Pf,-3,g--,0
J022543-450316,-1.15063,0.55902,2.18999,-0.29679,0.09531,Infinity,0.1847,0.0089,-0.31147,0.02849,53.05789,10.61158,60.05789,0.13111,0.0075,-0.36581,0.0309,0.20839,0.03633,44.36228,11.09057,58.36228,7.54568,2.3983,0.13111,0.0075,-0.36581,0.0309,0.20839,0.03633,44.36228,21.3163,11.09057,5.32907,7.0,Uf,3,g--,0
J220641-211941,-0.49167,0.92265,3.11556,-0.43971,0.07957,Infinity,0.21156,0.01921,-0.1984,0.05109,151.13429,50.3781,161.13429,0.16487,0.01192,-0.24369,0.0709,0.12954,0.07386,21.12425,10.56213,51.12425,8.72161,7.91896,0.16487,0.01192,-0.24369,0.0709,0.12954,0.07386,21.12425,29.20965,10.56213,14.60483,5.0,Uf,3,p-t,2
J055911-452940,-0.38683,0.43921,0.0012,-0.21798,0.07573,Infinity,0.50271,0.02223,-0.0595,0.02281,76.52399,15.3048,83.52399,0.35322,0.01958,-0.11447,0.02675,0.21131,0.03634,20.15642,5.0391,34.15642,1.86577,0.24838,0.35322,0.01958,-0.11447,0.02675,0.21131,0.03634,20.15642,14.32178,5.0391,3.58045,7.0,Uf,3,g--,0
J061714-200630,-1.19121,0.55856,10.17799,-0.56771,0.07308,Infinity,0.18468,0.0079,-0.53832,0.02271,106.29322,17.71554,112.29322,0.1482,0.00928,-0.54953,0.02265,0.11766,0.03032,23.60159,4.72032,35.60159,216.36661,559.75551,0.1482,0.00928,-0.54953,0.02265,0.11766,0.03032,23.60159,7.5346,4.72032,1.50692,8.0,Us,2,g--,0
J072730-504606,-0.98853,0.99258,0.58616,-0.52131,0.15206,Infinity,0.10018,0.0081,-0.39899,0.03888,83.31325,16.66265,90.31325,0.0735,0.00506,-0.44759,0.05023,0.18835,0.05454,6.93483,1.73371,20.93483,15.42428,12.94616,0.0735,0.00506,-0.44759,0.05023,0.18835,0.05454,6.93483,6.31567,1.73371,1.57892,7.0,Us,2,g--,0
J021603-520012,0.55839,0.4983,0.17332,0.26785,0.07578,Infinity,0.53345,0.02031,-0.13339,0.02175,524.57342,87.4289,530.57342,0.97086,0.04711,-0.0218,0.02751,-0.39237,0.03825,50.11766,10.02353,62.11766,0.93804,0.07919,0.97086,0.04711,-0.0218,0.02751,-0.39237,0.03825,50.11766,9.17989,10.02353,1.83598,8.0,Pf,-3,g--,0
J063600-211312,0.0,0.0,Infinity,-0.00309,0.14487,Infinity,0.20658,0.03132,0.07074,0.07714,17.01853,5.67284,0.0,0.21048,0.01924,0.07372,0.08929,-0.0141,0.06717,13.81168,6.90584,0.0,411.95119,12.60949,0.20658,0.03132,0.07074,0.07714,0.0,0.0,17.01853,14.64086,5.67284,4.88029,5.0,Li,1,g--,0
J002511-542739,-0.9602,0.68095,6.8457,-0.26235,0.10937,Infinity,0.1682,0.00936,-0.361,0.03002,14.73864,2.94773,0.0,0.1623,0.01084,-0.36973,0.03528,0.02334,0.04628,13.5482,3.38705,0.0,1000000.0,10798.59062,0.1682,0.00936,-0.361,0.03002,0.0,0.0,14.73864,5.95804,2.94773,1.19161,7.0,Lf,0,g--,0
J025642-331520,-1.39478,0.50218,3.77581,-0.17503,0.0582,21.25398,0.29971,0.0121,-0.10316,0.02784,627.66572,104.61095,633.66572,0.222,0.00904,-0.15452,0.03161,0.2052,0.03052,159.41756,31.88351,171.41756,2.37968,0.37526,0.222,0.00904,-0.15452,0.03161,0.2052,0.03052,159.41756,35.96136,31.88351,7.19227,8.0,Uf,3,g--,0
J022330-534740,-2.18103,0.53106,3.30063,-0.12199,0.10762,Infinity,0.30486,0.01706,0.05945,0.03001,247.66298,49.5326,254.66298,0.20212,0.01309,-0.00629,0.03503,0.25391,0.04022,26.04192,6.51048,40.04192,1.02894,0.158,0.20212,0.01309,-0.00629,0.03503,0.25391,0.04022,26.04192,6.81919,6.51048,1.7048,7.0,Uf,3,g--,0
J020620-221220,-1.93373,0.96392,0.01947,0.39111,0.14916,Infinity,0.18791,0.0175,-0.07694,0.04259,294.03533,98.01178,304.03533,0.26363,0.01963,-0.01609,0.05062,-0.17464,0.04668,35.9067,17.95335,65.9067,0.89937,0.313,0.26363,0.01963,-0.01609,0.05062,-0.17464,0.04668,35.9067,25.04989,17.95335,12.52494,5.0,Pf,-3,g--,0
J061417-295720,-1.55745,1.00381,0.31541,-0.36593,0.14874,Infinity,0.12858,0.01054,-0.20976,0.03861,329.43441,54.90574,335.43441,0.07871,0.00855,-0.23357,0.03892,0.26644,0.04208,43.92586,8.78517,55.92586,2.74361,0.53543,0.07871,0.00855,-0.23357,0.03892,0.26644,0.04208,43.92586,16.38782,8.78517,3.27756,8.0,Uf,3,g--,0
J051342-201612,-0.48266,0.77693,2.82265,-0.23022,0.08653,Infinity,0.28596,0.01486,-0.23772,0.02476,180.66889,30.11148,186.66889,0.20172,0.01422,-0.25653,0.02529,0.18705,0.03103,46.18037,9.23607,58.18037,4.84989,1.74581,0.20172,0.01422,-0.25653,0.02529,0.18705,0.03103,46.18037,18.38031,9.23607,3.67606,8.0,Uf,3,g--,0
J003128-410816,0.0,0.0,Infinity,0.0,0.0,Infinity,0.2039,0.01328,-0.11297,0.0316,368.86472,184.43236,0.0,0.32616,0.01963,-0.03965,0.03838,-0.28686,0.03924,14.0246,14.0246,0.0,0.85288,0.14814,0.32616,0.01963,-0.03965,0.03838,-0.28686,0.03924,14.0246,13.94513,14.0246,13.94513,4.0,Pf,-3,g--,0
J072823-474517,0.56037,0.8034,0.95659,-0.05566,0.09014,Infinity,0.40525,0.02636,0.05833,0.03621,26.08222,5.21644,33.08222,0.49786,0.03062,0.08912,0.04436,-0.12256,0.05253,85.64162,21.41041,99.64162,2.30981,0.71686,0.40525,0.02636,0.05833,0.03621,0.0,0.0,26.08222,8.32446,5.21644,1.66489,7.0,Li,1,g--,0
J054029-535632,0.0,0.0,Infinity,0.0,0.0,Infinity,0.10593,0.00984,-0.26494,0.04278,294.39729,147.19865,0.0,0.07337,0.00569,-0.32293,0.04929,0.22285,0.04621,59.05462,59.05462,0.0,5.30358,1.64778,0.07337,0.00569,-0.32293,0.04929,0.22285,0.04621,59.05462,26.15812,59.05462,26.15812,4.0,Uf,3,px-,1
J063712-501439,-1.21279,0.39731,6.24011,0.21601,0.07335,Infinity,0.54602,0.01966,-0.35082,0.02093,249.07757,41.51293,255.07757,0.77552,0.03853,-0.28378,0.02487,-0.22867,0.03237,31.61507,6.32301,43.61507,0.23961,0.06642,0.77552,0.03853,-0.28378,0.02487,-0.22867,0.03237,31.61507,9.75953,6.32301,1.95191,8.0,Pf,-3,g--,0
J064519-334039,-0.19915,0.91175,3.33433,-0.29494,0.06617,1.53431,0.2165,0.0152,-0.17672,0.04039,20.04859,3.34143,0.0,0.22103,0.00953,-0.1731,0.0481,-0.01281,0.05003,21.17363,4.23473,0.0,0.0,173.19793,0.2165,0.0152,-0.17672,0.04039,0.0,0.0,20.04859,12.33791,3.34143,2.05632,8.0,Lf,0,g--,0
J234318-285832,-1.44611,0.6266,2.25852,-0.34945,0.08656,Infinity,0.13967,0.0076,-0.32435,0.02893,21.04198,3.507,27.04198,0.12224,0.0093,-0.33156,0.03022,0.0768,0.04225,11.37515,2.27503,23.37515,144.06987,837.19934,0.12224,0.0093,-0.33156,0.03022,0.0768,0.04225,11.37515,6.63082,2.27503,1.32616,8.0,Us,2,g--,0
J012457-511316,-0.50382,0.51516,0.03569,-0.24666,0.08735,Infinity,0.37476,0.01687,0.02413,0.02332,227.26161,45.45232,234.26161,0.20869,0.01168,-0.0664,0.02753,0.35359,0.04021,38.62763,9.65691,52.62763,1.24136,0.09924,0.20869,0.01168,-0.0664,0.02753,0.35359,0.04021,38.62763,19.08406,9.65691,4.77102,7.0,Uf,3,g--,0
J004224-433339,0.47631,0.74331,1.00646,-0.0679,0.09238,Infinity,0.29692,0.01837,-0.09979,0.0347,27.63321,5.52664,34.63321,0.35284,0.02188,-0.07299,0.04393,-0.10678,0.04849,7.94374,1.98594,21.94374,0.45521,0.34657,0.35284,0.02188,-0.07299,0.04393,-0.10678,0.04849,7.94374,7.17436,1.98594,1.79359,7.0,Pf,-3,p-t,2
J033654-361606,1.4348,1.32565,0.00161,0.0084,0.06786,4.58709,0.40579,0.04371,0.21505,0.06679,123.09939,20.51657,129.09939,0.47221,0.0236,0.24,0.08534,-0.09733,0.07901,40.84535,8.16907,52.84535,17.09816,41.53242,0.47221,0.0236,0.24,0.08534,-0.09733,0.07901,40.84535,21.12709,8.16907,4.22542,8.0,Pi,-2,g--,0
J235225-331634,1.32048,0.66027,8.12912,-0.28969,0.0528,35.74292,0.41567,0.01928,-0.32776,0.03219,724.30223,103.47175,730.30223,0.7584,0.02799,-0.20864,0.0433,-0.44168,0.04529,119.17232,19.86205,129.17232,0.58051,0.09358,0.7584,0.02799,-0.20864,0.0433,-0.44168,0.04529,119.17232,29.75428,19.86205,4.95905,9.0,Pf,-3,g--,0
J060635-472954,-0.02388,0.67969,1.79879,-0.01679,0.09503,Infinity,0.25106,0.01461,-0.05871,0.03249,21.39697,4.27939,28.39697,0.28696,0.01767,-0.03821,0.03873,-0.07972,0.04305,6.93405,1.73351,20.93405,0.57589,0.44295,0.28696,0.01767,-0.03821,0.03873,-0.07972,0.04305,6.93405,5.21977,1.73351,1.30494,7.0,Pf,-3,p-t,2
J032551-484733,0.43584,0.40934,1.82409,-0.33206,0.07028,Infinity,0.40407,0.01631,-0.38971,0.02256,40.66504,8.13301,47.66504,0.49828,0.0294,-0.35616,0.02472,-0.12866,0.03506,9.82891,2.45723,23.82891,0.0413,0.03934,0.49828,0.0294,-0.35616,0.02472,-0.12866,0.03506,9.82891,5.81361,2.45723,1.4534,7.0,Ps,-4,g--,0
J233941-293418,-0.15304,0.6645,2.3227,-0.42011,0.07205,Infinity,0.17316,0.00882,-0.35296,0.02583,21.57639,3.59606,0.0,0.16795,0.01129,-0.35537,0.02661,0.0179,0.03786,15.40804,3.08161,0.0,1000000.0,19779.12956,0.17316,0.00882,-0.35296,0.02583,0.0,0.0,21.57639,10.97057,3.59606,1.82843,8.0,Lf,0,g--,0
J011523-280454,0.13079,0.63037,0.00432,0.11826,0.0712,Infinity,0.39362,0.01979,0.04041,0.02615,41.76432,6.96072,47.76432,0.50252,0.0322,0.0525,0.02714,-0.13026,0.03704,40.65267,8.13053,52.65267,1.59036,0.41618,0.39362,0.01979,0.04041,0.02615,0.0,0.0,41.76432,11.23879,6.96072,1.87313,8.0,Li,1,g--,0
J034957-210247,-0.82148,0.95708,1.40518,0.19198,0.11208,Infinity,0.41845,0.03064,0.28208,0.04075,200.02629,40.00526,207.02629,0.37689,0.02669,0.26664,0.04613,0.06902,0.05136,121.30175,30.32544,135.30175,0.01171,0.07599,0.37689,0.02669,0.26664,0.04613,0.06902,0.05136,121.30175,43.42499,30.32544,10.85625,7.0,Ui,4,g--,0
J041313-533200,-1.90808,0.69149,0.03995,-0.19579,0.13453,Infinity,0.16644,0.01007,-0.19976,0.02949,98.97122,19.79424,105.97122,0.10057,0.00632,-0.27706,0.03601,0.30539,0.03932,86.43287,21.60822,100.43287,2.84192,0.32764,0.10057,0.00632,-0.27706,0.03601,0.30539,0.03932,86.43287,33.29865,21.60822,8.32466,7.0,Uf,3,g--,0
J043420-251433,0.21362,0.91504,0.00698,-0.32143,0.0905,Infinity,0.17364,0.01452,-0.12455,0.04266,76.72709,15.34542,0.0,0.17282,0.01164,-0.12573,0.05148,0.00549,0.05762,76.91548,19.22887,0.0,1000000.0,139.17908,0.17364,0.01452,-0.12455,0.04266,0.0,0.0,76.72709,27.88593,15.34542,5.57719,7.0,Lf,0,g--,0
J023151-393546,0.0065,0.66114,0.15523,-0.24537,0.06053,30.40986,0.38542,0.01901,0.02854,0.03036,82.27858,13.7131,88.27858,0.4472,0.01875,0.05392,0.03451,-0.10442,0.03731,63.49569,12.69914,75.49569,1.81209,0.55365,0.4472,0.01875,0.05392,0.03451,-0.10442,0.03731,63.49569,10.5765,12.69914,2.1153,8.0,Pf,-3,g--,0
J225044-280639,-0.56574,0.62868,3.29123,0.07372,0.07284,Infinity,0.39234,0.02031,0.10729,0.02498,129.16032,21.52672,135.16032,0.29803,0.02211,0.09394,0.02413,0.14716,0.03407,39.72829,7.94566,51.72829,0.47955,0.13044,0.29803,0.02211,0.09394,0.02413,0.14716,0.03407,39.72829,7.95335,7.94566,1.59067,8.0,Uf,3,g--,0
J043821-393250,0.0,0.0,Infinity,-0.24797,0.09428,Infinity,0.09897,0.00877,-0.23172,0.04562,414.0921,138.0307,424.0921,0.0666,0.00436,-0.29887,0.05102,0.27565,0.03974,36.58129,18.29064,66.58129,3.48424,0.59555,0.0666,0.00436,-0.29887,0.05102,0.27565,0.03974,36.58129,15.01267,18.29064,7.50634,5.0,Uf,3,g--,0
J015358-540653,-2.00166,0.5421,2.12041,-0.29342,0.11244,Infinity,0.14091,0.00672,-0.47908,0.02432,39.52992,7.90598,46.52992,0.09935,0.00605,-0.53338,0.02767,0.21128,0.03728,52.23062,13.05766,66.23062,18.29201,9.63727,0.14091,0.00672,-0.47908,0.02432,0.0,0.0,39.52992,3.83227,7.90598,0.76645,7.0,Lf,0,g--,0
J055202-482547,-1.82646,0.5854,0.5672,-0.40216,0.10819,Infinity,0.15717,0.00802,-0.37189,0.02722,114.17354,22.83471,121.17354,0.11447,0.00727,-0.42265,0.03085,0.19563,0.04043,12.84464,3.21116,26.84464,12.0289,6.21013,0.11447,0.00727,-0.42265,0.03085,0.19563,0.04043,12.84464,4.8628,3.21116,1.2157,7.0,Uf,3,p-t,2
J054029-401556,-0.50998,0.85596,9.36841,-1.88569,0.08816,1749.97299,0.19106,0.01194,-0.22916,0.04112,2768.39202,461.39867,2774.39202,0.10448,0.00557,-0.33536,0.05086,0.42069,0.05578,4150.43592,830.08718,4162.43592,2.50372,0.22169,0.19106,0.01194,-0.22916,0.04112,0.0,0.0,2768.39202,140.95704,461.39867,23.49284,8.0,Lf,0,px-,1
J233355-234340,0.0,0.0,Infinity,0.0,0.0,Infinity,0.6377,0.02128,0.12086,0.02072,54.76447,18.25482,64.76447,0.71105,0.03445,0.13948,0.02206,-0.07004,0.03155,26.09486,13.04743,56.09486,9.90195,18.79253,0.71105,0.03445,0.13948,0.02206,-0.07004,0.03155,26.09486,7.91424,13.04743,3.95712,5.0,Pf,-3,p-t,2
J011457-241944,-0.82547,1.01916,Infinity,-0.47808,0.0659,Infinity,0.28924,0.01247,-0.25039,0.02031,274.99459,54.99892,281.99459,0.21209,0.01388,-0.26501,0.02057,0.16658,0.03126,73.89929,18.47482,87.89929,6.24341,2.80151,0.21209,0.01388,-0.26501,0.02057,0.16658,0.03126,73.89929,22.96148,18.47482,5.74037,7.0,Uf,3,g--,0
J001605-234352,-0.43761,0.60643,1.02874,-0.05672,0.07047,Infinity,0.20667,0.01049,-0.30919,0.02714,175.67213,43.91803,183.67213,0.26782,0.0159,-0.28647,0.02815,-0.12305,0.03192,24.98863,8.32954,42.98863,0.06855,0.05112,0.26782,0.0159,-0.28647,0.02815,-0.12305,0.03192,24.98863,16.26326,8.32954,5.42109,6.0,Ps,-4,g--,0
J021346-522813,0.42811,0.50671,0.00673,-0.06819,0.07667,Infinity,0.27471,0.01267,-0.37138,0.02484,308.95328,61.79066,315.95328,0.46315,0.02674,-0.29239,0.02977,-0.31204,0.03789,4.9472,1.2368,18.9472,0.34001,0.07568,0.46315,0.02674,-0.29239,0.02977,-0.31204,0.03789,4.9472,4.04445,1.2368,1.01111,7.0,Pf,-3,g--,0
J041554-473735,0.0,0.0,Infinity,0.0,0.0,Infinity,0.27528,0.01181,-0.02877,0.02562,570.07739,285.03869,0.0,0.18194,0.01047,-0.09253,0.03046,0.25029,0.04008,133.149,133.149,0.0,1.53053,0.17444,0.18194,0.01047,-0.09253,0.03046,0.25029,0.04008,133.149,34.89391,133.149,34.89391,4.0,Uf,3,px-,1
J020529-394614,-0.24479,0.58366,0.89793,-0.46995,0.0581,6.4575,0.18775,0.00891,-0.20606,0.02692,64.97761,10.8296,70.97761,0.17658,0.0061,-0.21749,0.03209,0.04173,0.03409,40.00064,8.00013,52.00064,403.48879,768.7939,0.17658,0.0061,-0.21749,0.03209,0.04173,0.03409,40.00064,10.72958,8.00013,2.14592,8.0,Us,2,g--,0
J230852-455756,-0.13452,1.12026,Infinity,-0.38693,0.09078,Infinity,0.31569,0.01804,-0.08025,0.02624,179.33119,89.66559,0.0,0.21257,0.00994,-0.16144,0.03199,0.20239,0.03371,3.36428,3.36428,0.0,2.50513,0.40989,0.21257,0.00994,-0.16144,0.03199,0.20239,0.03371,3.36428,3.25945,3.36428,3.25945,4.0,Uf,3,g--,0
J063945-411332,1.07194,0.62594,2.98622,-0.19051,0.07483,Infinity,0.36928,0.02081,-0.16868,0.03169,78.39819,15.67964,85.39819,0.40683,0.02546,-0.15626,0.03922,-0.06001,0.04759,49.73327,12.43332,63.73327,0.04989,0.20201,0.40683,0.02546,-0.15626,0.03922,-0.06001,0.04759,49.73327,19.38781,12.43332,4.84695,7.0,Ps,-4,g--,0
J000435-473619,0.15172,0.49131,0.62677,0.46207,0.07873,Infinity,0.64447,0.0282,0.17042,0.02467,182.34109,36.46822,189.34109,0.85657,0.05047,0.2144,0.02962,-0.1719,0.03716,22.47197,5.61799,36.47197,4.20346,1.14872,0.85657,0.05047,0.2144,0.02962,-0.1719,0.03716,22.47197,15.06497,5.61799,3.76624,7.0,Pf,-3,g--,0
J010645-235805,-0.04699,0.56968,0.00467,-0.25883,0.06642,Infinity,0.21478,0.01057,-0.34856,0.02353,52.46178,8.74363,58.46178,0.22955,0.01566,-0.34525,0.02574,-0.0356,0.03458,28.3019,5.66038,40.3019,1.0E-5,0.00785,0.22955,0.01566,-0.34525,0.02574,-0.0356,0.03458,28.3019,19.58758,5.66038,3.91752,8.0,Ps,-4,g--,0
J014220-271124,-2.10647,0.44531,0.92626,-0.55598,0.06694,Infinity,0.29534,0.01377,-0.30168,0.02182,603.7339,120.74678,610.7339,0.20329,0.01105,-0.35401,0.02462,0.22687,0.0357,163.64146,40.91037,177.64146,6.02844,1.52213,0.20329,0.01105,-0.35401,0.02462,0.22687,0.0357,163.64146,37.20949,40.91037,9.30237,7.0,Uf,3,g--,0
J063458-233512,-0.64947,0.64701,6.21201,0.2632,0.07821,Infinity,0.62975,0.03527,0.22618,0.02866,52.74873,10.54975,0.0,0.6381,0.03799,0.2264,0.03152,-0.00548,0.04043,59.84593,14.96148,0.0,1000000.0,1825.03358,0.62975,0.03527,0.22618,0.02866,0.0,0.0,52.74873,18.38387,10.54975,3.67677,7.0,Li,1,g--,0
J065310-190627,-0.88642,1.11199,1.55127,-0.35675,0.14166,Infinity,0.10867,0.00956,-0.35581,0.04716,29.68289,5.93658,36.68289,0.08767,0.00681,-0.38714,0.05519,0.13531,0.05772,17.36972,4.34243,31.36972,26.95393,38.07261,0.08767,0.00681,-0.38714,0.05519,0.13531,0.05772,17.36972,10.77453,4.34243,2.69363,7.0,Us,2,g--,0
J074438-403217,-1.80865,0.8542,11.23747,-0.00586,0.19144,Infinity,0.19368,0.01364,-0.3859,0.0351,36.57811,7.31562,43.57811,0.16568,0.0115,-0.40977,0.0413,0.09192,0.04142,24.85892,6.21473,38.85892,169.37993,398.08378,0.16568,0.0115,-0.40977,0.0413,0.09192,0.04142,24.85892,11.27574,6.21473,2.81893,7.0,Us,2,g--,0
J214230-244439,-1.16315,0.94398,0.78157,0.02061,0.10287,Infinity,0.50761,0.02895,0.02596,0.02863,479.18644,79.86441,485.18644,0.30877,0.02332,0.00195,0.02912,0.26504,0.03126,95.4377,19.08754,107.4377,0.99158,0.12743,0.30877,0.02332,0.00195,0.02912,0.26504,0.03126,95.4377,18.02049,19.08754,3.6041,8.0,Uf,3,g--,0
J215633-201231,-0.33711,1.04892,0.03513,-0.28266,0.10507,Infinity,0.20641,0.0178,-0.20537,0.04095,27.4096,5.48192,34.4096,0.18117,0.01195,-0.2233,0.05019,0.07515,0.05866,5.89637,1.47409,19.89637,30.5915,56.25443,0.18117,0.01195,-0.2233,0.05019,0.07515,0.05866,5.89637,7.4902,1.47409,1.87255,7.0,Us,2,g--,0
J013537-200845,1.25395,0.60036,3.31754,0.02647,0.06135,Infinity,0.45802,0.02128,0.00301,0.02989,355.09409,59.18235,361.09409,0.68417,0.03284,0.07294,0.03757,-0.26569,0.04201,165.4915,33.0983,177.4915,1.37174,0.17873,0.68417,0.03284,0.07294,0.03757,-0.26569,0.04201,165.4915,31.2941,33.0983,6.25882,8.0,Pf,-3,g--,0
J010633-262255,-0.80306,0.41748,3.4605,-0.78107,0.05829,Infinity,0.28434,0.01303,-0.38551,0.02421,716.82694,179.20673,724.82694,0.17198,0.00794,-0.43236,0.02253,0.23915,0.02673,125.14997,41.71666,143.14997,8.01582,2.54647,0.17198,0.00794,-0.43236,0.02253,0.23915,0.02673,125.14997,27.98922,41.71666,9.32974,6.0,Uf,3,g--,0
J045703-232451,0.0,0.0,Infinity,0.0,0.0,Infinity,1.47895,0.06627,0.47231,0.02473,30.86216,15.43108,0.0,1.96252,0.10881,0.51142,0.02854,-0.17067,0.04067,105.54273,105.54273,0.0,31.49632,26.64466,1.47895,0.06627,0.47231,0.02473,0.0,0.0,30.86216,2.78234,15.43108,1.39117,4.0,Li,1,g--,0
J053101-401511,-0.4297,0.80909,5.8E-4,-1.05858,0.1063,379.3226,0.11803,0.0071,-0.32501,0.0379,647.00891,107.83482,653.00891,0.058,0.00381,-0.44722,0.04313,0.49203,0.0515,1730.77491,346.15498,1742.77491,2.84753,0.22193,0.11803,0.0071,-0.32501,0.0379,0.0,0.0,647.00891,64.47249,107.83482,10.74541,8.0,Lf,0,px-,1
J063708-294238,0.54875,0.64345,0.77625,-0.44974,0.06443,Infinity,0.25217,0.01533,-0.31129,0.02821,148.4116,37.1029,156.4116,0.16368,0.00915,-0.35184,0.02751,0.20175,0.02868,43.65637,14.55212,61.65637,7.44718,2.60825,0.16368,0.00915,-0.35184,0.02751,0.20175,0.02868,43.65637,20.45037,14.55212,6.81679,6.0,Uf,3,g--,0
J223617-213142,-0.90724,0.55262,2.32041,-0.57745,0.06965,Infinity,0.27114,0.0141,-0.23402,0.0282,464.66398,154.88799,474.66398,0.13309,0.00585,-0.36303,0.03225,0.37267,0.03564,5.80386,2.90193,35.80386,3.06949,0.31098,0.13309,0.00585,-0.36303,0.03225,0.37267,0.03564,5.80386,3.23739,2.90193,1.61869,5.0,Uf,3,g--,0
J012249-264903,-0.10214,0.58718,0.08366,-0.47079,0.06773,Infinity,0.20105,0.01115,-0.32142,0.02346,94.97977,23.74494,102.97977,0.15016,0.00854,-0.34807,0.02473,0.13703,0.03077,5.10906,1.70302,23.10906,18.62202,14.99826,0.15016,0.00854,-0.34807,0.02473,0.13703,0.03077,5.10906,4.64485,1.70302,1.54828,6.0,Us,2,g--,0
J223440-262219,-0.41433,0.64643,0.40302,-0.51468,0.07141,Infinity,0.16094,0.00897,-0.411,0.02799,96.90235,24.22559,104.90235,0.11126,0.00779,-0.44353,0.02728,0.17291,0.03204,14.6303,4.87677,32.6303,19.16724,13.71266,0.11126,0.00779,-0.44353,0.02728,0.17291,0.03204,14.6303,13.49533,4.87677,4.49844,6.0,Us,2,g--,0
J234925-493226,-1.11818,0.46847,0.57751,0.0561,0.08493,Infinity,0.36251,0.01549,-0.04876,0.02487,9.37421,1.87484,0.0,0.35678,0.02189,-0.052,0.027,0.01166,0.03557,10.95336,2.73834,0.0,169.598,14.1728,0.36251,0.01549,-0.04876,0.02487,0.0,0.0,9.37421,3.33309,1.87484,0.66662,7.0,Lf,0,g--,0
J230737-354828,-1.09731,0.48756,0.09682,-0.96844,0.06199,0.43689,0.21917,0.00898,-0.28113,0.02392,1889.31315,314.88553,1895.31315,0.09384,0.00375,-0.42565,0.02533,0.58477,0.02993,124.12446,24.82489,136.12446,2.31177,0.1216,0.09384,0.00375,-0.42565,0.02533,0.58477,0.02993,124.12446,23.37349,24.82489,4.6747,8.0,Uf,3,g--,0
J062339-335014,2.90307,1.44293,Infinity,-0.55057,0.05823,0.23475,0.18825,0.00897,-0.41396,0.03043,12.82384,2.56477,0.0,0.18668,0.00843,-0.41621,0.03334,0.00373,0.04104,13.7,3.425,0.0,0.0,17309.66038,0.18825,0.00897,-0.41396,0.03043,0.0,0.0,12.82384,7.13681,2.56477,1.42736,7.0,Lf,0,g--,0
J055830-532631,-0.3841,0.51008,0.93475,-0.45965,0.08139,Infinity,0.26443,0.01271,-0.37301,0.02521,24.66949,4.9339,31.66949,0.22407,0.01282,-0.39978,0.02847,0.10442,0.03713,7.2468,1.8117,21.2468,82.07335,305.04128,0.22407,0.01282,-0.39978,0.02847,0.10442,0.03713,7.2468,6.04038,1.8117,1.5101,7.0,Us,2,g--,0
J053954-283956,1.22127,0.68487,0.0949,0.25787,0.0611,Infinity,0.73114,0.03023,0.11417,0.02364,135.64394,19.37771,141.64394,0.79966,0.03606,0.11949,0.02423,-0.05331,0.02925,127.59074,21.26512,137.59074,13.20365,35.53966,0.79966,0.03606,0.11949,0.02423,-0.05331,0.02925,127.59074,19.1873,21.26512,3.19788,9.0,Pf,-3,p-t,2
J013809-271128,-0.869,0.63864,2.41804,-0.02832,0.07426,Infinity,0.34383,0.01697,-0.1372,0.02508,170.93157,28.4886,176.93157,0.31469,0.0211,-0.14195,0.02419,0.04647,0.03068,130.36167,26.07233,142.36167,33.66825,90.39423,0.31469,0.0211,-0.14195,0.02419,0.04647,0.03068,130.36167,21.06626,26.07233,4.21325,8.0,Us,2,g--,0
J044133-334003,-2.28496,0.8855,0.52422,0.60969,0.07437,7.71268,0.43234,0.0328,0.13101,0.04381,1688.51675,281.41946,1694.51675,0.88302,0.0454,0.25447,0.05133,-0.49219,0.04297,70.18275,14.03655,82.18275,1.81348,0.15314,0.88302,0.0454,0.25447,0.05133,-0.49219,0.04297,70.18275,29.55452,14.03655,5.9109,8.0,Pf,-3,g--,0
J062119-464958,0.0,0.0,Infinity,0.0,0.0,Infinity,0.27398,0.01303,-0.20759,0.02497,11.12401,5.56201,0.0,0.31603,0.01725,-0.18531,0.03029,-0.08746,0.03909,21.10892,21.10892,0.0,0.08722,0.11267,0.27398,0.01303,-0.20759,0.02497,0.0,0.0,11.12401,3.63207,5.56201,1.81604,4.0,Lf,0,g--,0
J060849-545642,1.00787,0.62684,3.54889,-0.15733,0.07999,Infinity,0.46692,0.0265,-0.06001,0.02995,17.75005,3.55001,24.75005,0.51528,0.03116,-0.04588,0.03665,-0.06079,0.04616,17.33538,4.33384,31.33538,0.41942,0.4816,0.46692,0.0265,-0.06001,0.02995,0.0,0.0,17.75005,14.4685,3.55001,2.8937,7.0,Lf,0,g--,0
J233721-503326,1.64994,0.47826,0.01642,-0.24283,0.07107,Infinity,0.30628,0.01183,-0.4937,0.02408,462.69896,77.11649,468.69896,0.5367,0.02749,-0.38669,0.02769,-0.36723,0.04059,30.78367,6.15673,42.78367,0.29752,0.05853,0.5367,0.02749,-0.38669,0.02769,-0.36723,0.04059,30.78367,7.57247,6.15673,1.51449,8.0,Pf,-3,g--,0
J051821-445421,0.45633,0.60611,4.19043,-0.7274,0.08591,Infinity,0.25606,0.01399,-0.36901,0.0284,55.62645,11.12529,62.62645,0.20268,0.01289,-0.40742,0.03561,0.14212,0.04756,17.18423,4.29606,31.18423,27.12731,44.61977,0.20268,0.01289,-0.40742,0.03561,0.14212,0.04756,17.18423,6.93378,4.29606,1.73344,7.0,Us,2,g--,0
J223423-440052,-0.24416,0.46495,0.15201,-0.4957,0.07773,Infinity,0.18339,0.00769,-0.45953,0.02237,20.03185,4.00637,27.03185,0.15444,0.00861,-0.48632,0.02704,0.10485,0.03651,55.5552,13.8888,69.5552,208.46406,806.54034,0.18339,0.00769,-0.45953,0.02237,0.0,0.0,20.03185,4.451,4.00637,0.8902,7.0,Lf,0,g--,0
J011857-214130,-0.02393,0.52605,0.00205,-0.07331,0.06179,Infinity,0.62612,0.0322,0.11994,0.02653,163.79108,32.75822,170.79108,0.55353,0.03173,0.10313,0.02938,0.07564,0.03868,79.92491,19.98123,93.92491,0.2081,0.20597,0.55353,0.03173,0.10313,0.02938,0.07564,0.03868,79.92491,30.12007,19.98123,7.53002,7.0,Uf,3,p-t,2
J212538-374837,0.23403,0.64826,3.95229,-0.63733,0.06238,11.62127,0.19392,0.00942,-0.45942,0.03014,274.42153,45.73692,280.42153,0.14943,0.00626,-0.50326,0.03508,0.18117,0.0369,42.38055,8.47611,54.38055,24.48464,17.62686,0.14943,0.00626,-0.50326,0.03508,0.18117,0.0369,42.38055,17.12313,8.47611,3.42463,8.0,Us,2,g--,0
J213450-335114,-2.79534,2.25275,Infinity,-0.15,0.07789,0.94305,0.26909,0.02245,-0.09327,0.04684,67.06162,13.41232,0.0,0.25542,0.01355,-0.10329,0.05594,0.03955,0.05263,39.5333,9.88332,0.0,20.22195,13.90198,0.26909,0.02245,-0.09327,0.04684,0.0,0.0,67.06162,45.94721,13.41232,9.18944,7.0,Lf,0,g--,0
J055729-221439,-0.07223,0.58516,0.0044,-0.42712,0.06717,Infinity,0.28645,0.01219,-0.23948,0.02386,177.36595,29.56099,183.36595,0.21652,0.0139,-0.25355,0.02339,0.15151,0.03136,18.91667,3.78333,30.91667,6.86654,3.30955,0.21652,0.0139,-0.25355,0.02339,0.15151,0.03136,18.91667,14.45209,3.78333,2.89042,8.0,Uf,3,g--,0
J214048-545557,0.20948,0.64634,0.21395,-0.1445,0.08947,Infinity,0.23947,0.01325,-0.43927,0.03167,257.74895,51.54979,264.74895,0.36427,0.02073,-0.37664,0.03805,-0.25184,0.04313,9.88085,2.47021,23.88085,0.17874,0.0777,0.36427,0.02073,-0.37664,0.03805,-0.25184,0.04313,9.88085,7.96179,2.47021,1.99045,7.0,Pf,-3,g--,0
J011809-405938,0.0,0.0,Infinity,0.0,0.0,Infinity,0.25816,0.0107,-0.23079,0.02069,9.8147,4.90735,0.0,0.2775,0.01655,-0.22166,0.02468,-0.04284,0.03665,3.19017,3.19017,0.0,0.00259,0.04937,0.2775,0.01655,-0.22166,0.02468,-0.04284,0.03665,3.19017,4.11678,3.19017,4.11678,4.0,Ps,-4,g--,0
J223140-465951,-0.40422,0.5457,0.32196,-0.44806,0.08734,Infinity,0.20794,0.01109,-0.30171,0.02555,54.87868,10.97574,61.87868,0.16968,0.0103,-0.33365,0.03072,0.12745,0.04078,11.80502,2.95126,25.80502,20.36615,28.55583,0.16968,0.0103,-0.33365,0.03072,0.12745,0.04078,11.80502,4.99948,2.95126,1.24987,7.0,Us,2,g--,0
J071129-463619,-0.72968,0.56084,0.16797,-0.70412,0.08904,Infinity,0.19733,0.00917,-0.36174,0.02502,163.49556,32.69911,170.49556,0.12929,0.00836,-0.42725,0.02904,0.25564,0.04057,9.8067,2.45167,23.8067,6.8495,1.92284,0.12929,0.00836,-0.42725,0.02904,0.25564,0.04057,9.8067,5.67515,2.45167,1.41879,7.0,Uf,3,g--,0
J030027-495911,-0.16418,0.52981,2.74797,-0.27374,0.07942,Infinity,0.3084,0.01407,-0.22925,0.02391,15.50112,3.10022,22.50112,0.28475,0.01732,-0.24251,0.02788,0.04708,0.04152,12.07027,3.01757,26.07027,376.27504,1160.12659,0.3084,0.01407,-0.22925,0.02391,0.0,0.0,15.50112,5.13148,3.10022,1.0263,7.0,Lf,0,g--,0
J220301-493705,-0.61505,0.46584,1.98874,-0.35156,0.07939,Infinity,0.30306,0.01363,-0.30279,0.02355,36.13773,7.22755,43.13773,0.28308,0.01675,-0.31298,0.02862,0.03898,0.03775,19.23304,4.80826,33.23304,10333.37846,10088.84389,0.28308,0.01675,-0.31298,0.02862,0.03898,0.03775,19.23304,11.40306,4.80826,2.85077,7.0,Us,2,g--,0
J040341-244409,-2.15221,0.44204,3.28571,-0.41195,0.06783,Infinity,0.36768,0.01412,-0.20324,0.02142,642.70706,107.11784,648.70706,0.22559,0.01297,-0.22663,0.02039,0.26106,0.03116,112.20587,22.44117,124.20587,2.71674,0.39411,0.22559,0.01297,-0.22663,0.02039,0.26106,0.03116,112.20587,28.53956,22.44117,5.70791,8.0,Uf,3,g--,0
J043408-201517,-0.62408,0.80292,0.06182,-0.2001,0.09708,Infinity,0.16387,0.01254,-0.27308,0.04175,13.12377,4.37459,0.0,0.17517,0.00975,-0.26383,0.05058,-0.03282,0.04867,5.78837,2.89419,0.0,1.0E-4,0.18909,0.16387,0.01254,-0.27308,0.04175,0.0,0.0,13.12377,16.86497,4.37459,5.62166,5.0,Lf,0,g--,0
J000826-255911,0.04912,0.46387,0.04183,-0.03667,0.05738,Infinity,0.36488,0.01425,-0.2144,0.02053,142.2986,23.71643,148.2986,0.51372,0.02977,-0.19883,0.02053,-0.18144,0.02542,19.96215,3.99243,31.96215,0.28318,0.06097,0.51372,0.02977,-0.19883,0.02053,-0.18144,0.02542,19.96215,5.18241,3.99243,1.03648,8.0,Pf,-3,g--,0
J214241-230338,0.0,0.0,Infinity,0.0,0.0,Infinity,0.17906,0.0213,-0.11499,0.05735,6.8234,3.4117,0.0,0.16142,0.01759,-0.12675,0.06361,0.06413,0.04744,22.07548,22.07548,0.0,9.73119,16.00964,0.17906,0.0213,-0.11499,0.05735,0.0,0.0,6.8234,12.49905,3.4117,6.24953,4.0,Lf,0,g--,0
J015943-274038,0.0,0.0,Infinity,0.0,0.0,Infinity,0.15254,0.00826,-0.29569,0.0281,103.51432,51.75716,0.0,0.11446,0.00768,-0.33474,0.03046,0.1747,0.03868,7.67886,7.67886,0.0,9.07914,4.61501,0.11446,0.00768,-0.33474,0.03046,0.1747,0.03868,7.67886,5.58253,7.67886,5.58253,4.0,Uf,3,p-t,2
J071801-232648,-0.46079,0.65708,1.38724,-0.42992,0.07521,Infinity,0.24355,0.01069,-0.3195,0.02385,212.75764,35.45961,218.75764,0.16723,0.01066,-0.33851,0.02325,0.20089,0.03023,18.00232,3.60046,30.00232,6.95893,2.44911,0.16723,0.01066,-0.33851,0.02325,0.20089,0.03023,18.00232,7.93541,3.60046,1.58708,8.0,Uf,3,g--,0
J060031-393701,1.11128,0.70324,0.03271,0.06436,0.05599,26.11314,0.47809,0.02688,0.05369,0.03229,68.72368,11.45395,74.72368,0.44041,0.01637,0.03942,0.03917,0.05884,0.03948,34.34025,6.86805,46.34025,0.4624,0.56195,0.44041,0.01637,0.03942,0.03917,0.05884,0.03948,34.34025,9.10929,6.86805,1.82186,8.0,Uf,3,p-t,2
J003908-222001,-3.54897,1.22942,Infinity,-0.36066,0.0884,Infinity,0.15935,0.00848,-0.43509,0.03005,38.1284,19.0642,0.0,0.1232,0.00576,-0.48336,0.03087,0.13624,0.03201,11.58007,11.58007,0.0,59.42148,97.89575,0.1232,0.00576,-0.48336,0.03087,0.13624,0.03201,11.58007,5.66198,11.58007,5.66198,4.0,Us,2,g--,0
J072657-443519,0.56269,0.49131,0.07148,0.05729,0.0749,Infinity,0.43611,0.01858,-0.26835,0.02371,310.22563,51.70427,316.22563,0.73093,0.03774,-0.16892,0.02728,-0.33999,0.03939,5.95239,1.19048,17.95239,0.5644,0.07813,0.73093,0.03774,-0.16892,0.02728,-0.33999,0.03939,5.95239,4.9038,1.19048,0.98076,8.0,Pf,-3,g--,0
J013741-261328,-0.36033,0.46134,1.47073,-0.8344,0.05993,Infinity,0.20601,0.00765,-0.55097,0.02045,218.21495,36.36916,224.21495,0.14047,0.00839,-0.57016,0.01967,0.2078,0.02874,25.65378,5.13076,37.65378,23.54367,13.34254,0.14047,0.00839,-0.57016,0.01967,0.2078,0.02874,25.65378,9.30045,5.13076,1.86009,8.0,Us,2,g--,0
J225929-292043,0.0,0.0,Infinity,0.0,0.0,Infinity,0.16426,0.01196,-0.17946,0.03401,20.861,Infinity,0.0,0.11552,0.00766,-0.24578,0.03476,0.18637,0.02961,63.01397,Infinity,0.0,4.5645,1.45863,0.16426,0.01196,-0.17946,0.03401,0.0,0.0,20.861,18.28847,Infinity,,2.0,Lf,0,px-,1
J010633-463836,-1.67927,0.38576,2.9497,-1.17733,0.07608,Infinity,0.18861,0.00742,-0.63922,0.02038,706.65315,141.33063,713.65315,0.09057,0.00534,-0.75476,0.023,0.44386,0.03482,39.81855,9.95464,53.81855,7.08299,0.9924,0.09057,0.00534,-0.75476,0.023,0.44386,0.03482,39.81855,17.03468,9.95464,4.25867,7.0,Uf,3,g--,0
J013540-514945,0.68265,0.46329,0.00393,-0.40313,0.07509,Infinity,0.25064,0.01004,-0.42315,0.0228,58.94312,11.78862,65.94312,0.31809,0.0183,-0.38664,0.02699,-0.14,0.04036,8.49756,2.12439,22.49756,0.04161,0.0431,0.31809,0.0183,-0.38664,0.02699,-0.14,0.04036,8.49756,5.03573,2.12439,1.25893,7.0,Ps,-4,g--,0
J050747-515607,-0.55225,0.54955,2.60041,-0.275,0.08723,Infinity,0.23077,0.01185,-0.28114,0.02602,10.45523,2.09105,17.45523,0.25551,0.01636,-0.26491,0.03156,-0.05903,0.03944,12.63489,3.15872,26.63489,0.0057,0.04106,0.23077,0.01185,-0.28114,0.02602,0.0,0.0,10.45523,4.64168,2.09105,0.92834,7.0,Lf,0,g--,0
J035211-251450,-0.41338,0.58011,1.93996,-0.16953,0.07056,Infinity,0.45244,0.02006,-0.03611,0.02231,467.69158,77.9486,473.69158,0.26694,0.01662,-0.06188,0.02236,0.28469,0.02743,77.40941,15.48188,89.40941,1.28431,0.12202,0.26694,0.01662,-0.06188,0.02236,0.28469,0.02743,77.40941,17.82038,15.48188,3.56408,8.0,Uf,3,g--,0
J043244-330910,0.0,0.0,Infinity,-0.94764,0.09911,Infinity,0.10861,0.0132,-0.1675,0.06796,724.51996,241.50665,734.51996,0.06379,0.00571,-0.25648,0.07517,0.35971,0.0404,111.3171,55.65855,141.3171,2.27255,0.42374,0.06379,0.00571,-0.25648,0.07517,0.35971,0.0404,111.3171,17.20354,55.65855,8.60177,5.0,Uf,3,px-,1
J215445-382632,-0.15629,0.56987,3.8065,0.07654,0.05695,19.36003,0.49842,0.01906,-0.16343,0.02731,629.76393,125.95279,636.76393,0.83092,0.02425,-0.04513,0.03381,-0.34816,0.03093,19.08588,4.77147,33.08588,0.86137,0.10392,0.83092,0.02425,-0.04513,0.03381,-0.34816,0.03093,19.08588,6.5194,4.77147,1.62985,7.0,Pf,-3,g--,0
J041137-514923,-1.54392,0.50049,0.74993,0.02261,0.09285,Infinity,0.36582,0.01697,-0.09147,0.02559,16.04908,3.20982,0.0,0.35342,0.01972,-0.09675,0.02882,0.02163,0.03446,15.6534,3.91335,0.0,172.16188,116.15935,0.36582,0.01697,-0.09147,0.02559,0.0,0.0,16.04908,5.64166,3.20982,1.12833,7.0,Lf,0,g--,0
J062923-195919,0.36815,0.72804,2.90745,0.15389,0.0745,Infinity,0.70094,0.03946,0.22139,0.02888,22.23491,4.44698,0.0,0.71288,0.03948,0.22229,0.03569,-0.00794,0.04418,26.80357,6.70089,0.0,1000000.0,2284.83243,0.70094,0.03946,0.22139,0.02888,0.0,0.0,22.23491,9.75871,4.44698,1.95174,7.0,Li,1,g--,0
J224741-443704,-0.77825,0.4719,0.215,-0.20143,0.08605,Infinity,0.24363,0.01077,-0.28215,0.0253,17.69556,3.53911,24.69556,0.28419,0.0172,-0.25989,0.02886,-0.09197,0.03627,28.72343,7.18086,42.72343,0.03864,0.06134,0.24363,0.01077,-0.28215,0.0253,0.0,0.0,17.69556,4.438,3.53911,0.8876,7.0,Lf,0,g--,0
J051039-474838,-3.49777,0.73961,0.06757,0.31701,0.18394,Infinity,0.24712,0.0145,-0.26499,0.03153,58.40886,11.68177,0.0,0.23753,0.0157,-0.2704,0.03569,0.02301,0.03795,76.21255,19.05314,0.0,750383.38484,6618.7909,0.24712,0.0145,-0.26499,0.03153,0.0,0.0,58.40886,27.17704,11.68177,5.43541,7.0,Lf,0,g--,0
J223422-540551,-0.87478,0.43257,0.41547,-0.56456,0.07988,Infinity,0.23385,0.0098,-0.48622,0.0225,53.00034,10.60007,60.00034,0.16868,0.0101,-0.53755,0.02442,0.19761,0.03611,31.5629,7.89072,45.5629,22.91465,12.8417,0.16868,0.0101,-0.53755,0.02442,0.19761,0.03611,31.5629,19.35977,7.89072,4.83994,7.0,Us,2,g--,0
J004856-223307,-0.24575,0.44204,0.03056,-1.12155,0.05897,Infinity,0.20349,0.01013,-0.51963,0.02869,774.02978,258.00993,784.02978,0.08482,0.0037,-0.67911,0.03007,0.45909,0.03365,16.40129,8.20065,46.40129,5.49072,0.69156,0.08482,0.0037,-0.67911,0.03007,0.45909,0.03365,16.40129,6.17764,8.20065,3.08882,5.0,Uf,3,g--,0
J030734-485711,-1.37177,0.44342,2.36472,-0.47191,0.07972,Infinity,0.41055,0.01745,-0.04639,0.02279,588.76572,117.75314,595.76572,0.30116,0.01685,-0.09456,0.02516,0.18725,0.03643,228.41559,57.1039,242.41559,1.78852,0.25034,0.30116,0.01685,-0.09456,0.02516,0.18725,0.03643,228.41559,46.01875,57.1039,11.50469,7.0,Uf,3,px-,1
J233648-413413,0.0,0.0,Infinity,0.0,0.0,Infinity,0.19392,0.01933,-0.13857,0.04627,27.68315,13.84157,0.0,0.15967,0.01478,-0.16918,0.05035,0.11683,0.03813,10.58426,10.58426,0.0,5.29712,3.0179,0.15967,0.01478,-0.16918,0.05035,0.11683,0.03813,10.58426,9.2524,10.58426,9.2524,4.0,Uf,3,p-t,2
J053208-531035,0.22306,0.53613,0.07094,-0.46878,0.08179,Infinity,0.23632,0.0112,-0.3948,0.02601,13.20928,2.64186,20.20928,0.21604,0.01226,-0.4102,0.03056,0.05918,0.03885,25.57438,6.3936,39.57438,2924.28293,7585.90922,0.23632,0.0112,-0.3948,0.02601,0.0,0.0,13.20928,5.47491,2.64186,1.09498,7.0,Lf,0,g--,0
J015446-232954,0.50668,0.43063,1.98016,-0.34625,0.05467,Infinity,0.33075,0.01481,-0.47361,0.02401,147.51261,29.50252,154.51261,0.51187,0.03077,-0.41632,0.02529,-0.26439,0.03678,21.4641,5.36603,35.4641,0.16319,0.05131,0.51187,0.03077,-0.41632,0.02529,-0.26439,0.03678,21.4641,13.77644,5.36603,3.44411,7.0,Pf,-3,g--,0
J074007-541607,-1.4944,0.81214,0.61772,-0.55453,0.15066,Infinity,0.11244,0.008,-0.48844,0.03845,50.04915,10.00983,57.04915,0.07721,0.00551,-0.54988,0.04506,0.23194,0.05212,69.64125,17.41031,83.64125,15.32469,10.27623,0.11244,0.008,-0.48844,0.03845,0.0,0.0,50.04915,20.09965,10.00983,4.01993,7.0,Lf,0,g--,0
J042504-533158,-0.8495,0.65939,3.06716,-0.21521,0.10807,Infinity,0.26698,0.01671,-0.14658,0.03333,11.66046,2.33209,18.66046,0.24259,0.01569,-0.16105,0.03949,0.05544,0.04492,10.47469,2.61867,24.47469,28.33493,65.91363,0.26698,0.01671,-0.14658,0.03333,0.0,0.0,11.66046,7.9776,2.33209,1.59552,7.0,Lf,0,g--,0
J060845-271711,-0.363,0.45047,0.41143,-0.34477,0.05831,Infinity,0.29007,0.01141,-0.32982,0.01982,3.89536,0.64923,0.0,0.28526,0.01519,-0.33046,0.01969,0.0088,0.03038,5.92882,1.18576,0.0,1000000.0,51853.04036,0.29007,0.01141,-0.32982,0.01982,0.0,0.0,3.89536,3.19865,0.64923,0.53311,8.0,Lf,0,g--,0
J050842-350925,-1.64814,0.6773,0.24047,-0.08541,0.07306,0.07349,0.24131,0.01238,-0.19895,0.03133,11.3174,1.88623,0.0,0.23659,0.01123,-0.20152,0.03613,0.01286,0.03572,12.9099,2.58198,0.0,1000000.0,3620.10838,0.24131,0.01238,-0.19895,0.03133,0.0,0.0,11.3174,6.42487,1.88623,1.07081,8.0,Lf,0,g--,0
J060248-254603,0.98522,0.54348,4.40155,-0.10901,0.05658,Infinity,0.34094,0.01334,-0.34808,0.02245,664.96511,94.99502,670.96511,0.64219,0.03051,-0.30369,0.02342,-0.37266,0.03124,29.28666,4.88111,39.28666,0.39133,0.04544,0.64219,0.03051,-0.30369,0.02342,-0.37266,0.03124,29.28666,8.94379,4.88111,1.49063,9.0,Pf,-3,g--,0
J015310-331026,-0.42369,0.46236,2.39542,0.16928,0.05306,32.48727,0.80105,0.02783,-0.05396,0.01825,478.40471,68.34353,484.40471,1.01218,0.03993,-0.04136,0.01784,-0.13975,0.01912,157.24533,26.20755,167.24533,0.71124,0.11469,1.01218,0.03993,-0.04136,0.01784,-0.13975,0.01912,157.24533,36.65757,26.20755,6.10959,9.0,Pf,-3,g--,0
J042442-375620,0.41919,0.5795,0.11145,-0.00842,0.05516,6.32655,0.75306,0.03195,0.26594,0.02619,616.25501,102.70917,622.25501,0.59125,0.02314,0.22344,0.02925,0.169,0.03542,203.65607,40.73121,215.65607,0.21824,0.1025,0.59125,0.02314,0.22344,0.02925,0.169,0.03542,203.65607,44.52333,40.73121,8.90467,8.0,Uf,3,g--,0
J022305-282451,0.99426,0.97974,Infinity,-0.69187,0.05916,Infinity,0.27116,0.00979,-0.38895,0.01799,404.82292,80.96458,411.82292,0.16748,0.00969,-0.41248,0.01748,0.26055,0.02806,21.42312,5.35578,35.42312,6.1879,1.46372,0.16748,0.00969,-0.41248,0.01748,0.26055,0.02806,21.42312,9.55985,5.35578,2.38996,7.0,Uf,3,g--,0
J035700-495547,-1.16656,0.43818,0.00378,-0.47238,0.07971,Infinity,0.23789,0.00975,-0.42961,0.02236,39.88307,7.97661,46.88307,0.19833,0.01198,-0.4559,0.02571,0.10803,0.03466,6.15292,1.53823,20.15292,128.81401,409.62701,0.19833,0.01198,-0.4559,0.02571,0.10803,0.03466,6.15292,4.70093,1.53823,1.17523,7.0,Us,2,g--,0
J063924-400453,0.3279,0.55173,0.02915,-0.33765,0.05628,0.14626,0.21572,0.00995,-0.45133,0.02541,162.31232,27.05205,168.31232,0.29249,0.01149,-0.39893,0.03083,-0.20923,0.03225,7.94104,1.58821,19.94104,0.11135,0.05236,0.29249,0.01149,-0.39893,0.03083,-0.20923,0.03225,7.94104,4.92052,1.58821,0.9841,8.0,Pf,-3,g--,0
J044817-210944,-1.77192,0.74544,0.0011,0.04076,0.10913,Infinity,0.3396,0.01872,-0.0816,0.02741,88.65562,14.77594,94.65562,0.26008,0.01976,-0.09495,0.02726,0.14475,0.03233,28.82787,5.76557,40.82787,2.12802,0.623,0.26008,0.01976,-0.09495,0.02726,0.14475,0.03233,28.82787,9.58879,5.76557,1.91776,8.0,Uf,3,g--,0
J061417-253654,0.18317,0.9989,Infinity,-0.16256,0.05992,Infinity,0.44257,0.01771,-0.13139,0.02039,12.99743,2.59949,19.99743,0.51772,0.03116,-0.12408,0.01999,-0.08402,0.03271,36.86502,9.21625,50.86502,0.18263,0.12804,0.44257,0.01771,-0.13139,0.02039,0.0,0.0,12.99743,3.17276,2.59949,0.63455,7.0,Lf,0,g--,0
J055210-452224,0.0,0.0,Infinity,0.0,0.0,Infinity,0.2735,0.01158,-0.17821,0.02202,40.74074,20.37037,0.0,0.19205,0.01141,-0.23411,0.02447,0.21271,0.03719,51.35336,51.35336,0.0,3.5507,0.68499,0.2735,0.01158,-0.17821,0.02202,0.0,0.0,40.74074,11.83062,20.37037,5.91531,4.0,Lf,0,g--,0
J051349-215917,0.254,0.65796,0.05332,0.186,0.06946,Infinity,0.75477,0.03618,0.11852,0.02434,366.451,61.07517,372.451,0.59051,0.0374,0.1054,0.02467,0.13331,0.02748,244.13634,48.82727,256.13634,0.40241,0.11472,0.59051,0.0374,0.1054,0.02467,0.13331,0.02748,244.13634,47.12726,48.82727,9.42545,8.0,Uf,3,g--,0
J053231-232113,0.54247,0.56784,0.00989,-0.53179,0.06169,Infinity,0.31045,0.01336,-0.3479,0.02219,142.79074,23.79846,148.79074,0.2573,0.01514,-0.35681,0.02182,0.09961,0.02867,62.5477,12.50954,74.5477,61.79471,167.4114,0.2573,0.01514,-0.35681,0.02182,0.09961,0.02867,62.5477,15.43003,12.50954,3.08601,8.0,Us,2,g--,0
J001035-302748,-1.49648,0.46542,0.87477,-0.17488,0.05643,7.77182,0.55241,0.01885,0.01691,0.01946,564.2379,80.60541,570.2379,0.37278,0.01552,-0.0047,0.02,0.23677,0.02222,59.56785,9.92798,69.56785,1.0231,0.1004,0.37278,0.01552,-0.0047,0.02,0.23677,0.02222,59.56785,14.20777,9.92798,2.36796,9.0,Uf,3,g--,0
J040733-330345,0.0,0.0,Infinity,-0.18594,0.08389,Infinity,0.51071,0.02278,0.10432,0.02502,161.61193,53.87064,171.61193,0.59973,0.02476,0.1305,0.02767,-0.10961,0.02803,35.67002,17.83501,65.67002,3.93813,1.50456,0.59973,0.02476,0.1305,0.02767,-0.10961,0.02803,35.67002,17.94809,17.83501,8.97404,5.0,Pf,-3,g--,0
J025931-364532,-2.86232,1.49714,0.84851,-0.65916,0.0904,3.17184,0.14568,0.02046,-0.14748,0.07723,65.52148,10.92025,71.52148,0.12418,0.0115,-0.17449,0.08815,0.10716,0.04829,89.62237,17.92447,101.62237,6.51878,4.00172,0.14568,0.02046,-0.14748,0.07723,0.0,0.0,65.52148,43.74066,10.92025,7.29011,8.0,Lf,0,g--,0
J065949-274518,-0.45261,0.41738,0.10711,-0.1456,0.05701,Infinity,0.55642,0.02109,-0.19106,0.02151,8.58904,1.71781,15.58904,0.61634,0.03302,-0.17686,0.02279,-0.06431,0.0346,10.67417,2.66854,24.67417,0.04216,0.07327,0.55642,0.02109,-0.19106,0.02151,0.0,0.0,8.58904,3.48018,1.71781,0.69604,7.0,Lf,0,g--,0
J032838-475307,-0.88234,0.43927,0.33833,-0.60375,0.0798,Infinity,0.21052,0.00853,-0.42302,0.02346,68.70475,13.74095,75.70475,0.14362,0.00893,-0.48342,0.02734,0.2358,0.03857,15.91128,3.97782,29.91128,10.59377,3.98762,0.14362,0.00893,-0.48342,0.02734,0.2358,0.03857,15.91128,8.88386,3.97782,2.22097,7.0,Uf,3,g--,0
J073131-222421,0.0,0.0,Infinity,0.0,0.0,Infinity,0.67818,0.03785,0.12111,0.02988,1048.313,524.1565,0.0,1.49972,0.09551,0.23052,0.03164,-0.48248,0.0361,20.86963,20.86963,0.0,1.73338,0.12572,1.49972,0.09551,0.23052,0.03164,-0.48248,0.0361,20.86963,17.75679,20.86963,17.75679,4.0,Pf,-3,g--,0
J055811-502948,-0.6172,0.4709,3.87027,-0.20666,0.08046,Infinity,0.44079,0.01986,-0.08973,0.02408,30.80193,6.16039,37.80193,0.37673,0.02136,-0.11517,0.02828,0.09612,0.03498,8.43191,2.10798,22.43191,3.97315,2.2365,0.37673,0.02136,-0.11517,0.02828,0.09612,0.03498,8.43191,4.6658,2.10798,1.16645,7.0,Uf,3,p-t,2
J015021-333824,0.56359,0.53461,0.69207,-0.55693,0.05703,13.3852,0.23785,0.00879,-0.43227,0.02078,447.25697,63.89385,453.25697,0.15126,0.00632,-0.4576,0.02058,0.27294,0.02354,57.47289,9.57881,67.47289,6.8911,1.24727,0.15126,0.00632,-0.4576,0.02058,0.27294,0.02354,57.47289,16.18337,9.57881,2.69723,9.0,Uf,3,g--,0
J005243-494732,-1.63479,0.47297,3.47047,-0.27981,0.0905,Infinity,0.22384,0.01012,-0.41147,0.02471,27.66382,5.53276,34.66382,0.18766,0.01115,-0.43918,0.02765,0.10836,0.03674,14.40707,3.60177,28.40707,106.27349,306.73882,0.18766,0.01115,-0.43918,0.02765,0.10836,0.03674,14.40707,7.81552,3.60177,1.95388,7.0,Us,2,g--,0
J045921-452845,-0.21004,0.48881,0.17657,-0.5288,0.07734,Infinity,0.21681,0.00888,-0.49196,0.02454,34.02636,6.80527,41.02636,0.16932,0.00978,-0.53157,0.02745,0.1466,0.03773,93.53775,23.38444,107.53775,65.01197,82.15157,0.21681,0.00888,-0.49196,0.02454,0.0,0.0,34.02636,3.84867,6.80527,0.76973,7.0,Lf,0,g--,0
J061512-335553,-12.57863,0.97317,Infinity,-0.3795,0.06324,6.71071,0.37446,0.01416,-0.42729,0.0214,494.45201,98.8904,501.45201,0.28266,0.01125,-0.4761,0.02374,0.19842,0.0284,244.21517,61.05379,258.21517,15.83901,6.8802,0.28266,0.01125,-0.4761,0.02374,0.19842,0.0284,244.21517,18.37432,61.05379,4.59358,7.0,Us,2,px-,1
J030116-312615,-3.64637,0.44824,19.07067,-0.1515,0.06231,3.46596,0.45905,0.01596,-0.27486,0.01888,520.18662,74.31237,526.18662,0.31493,0.01339,-0.29491,0.01921,0.22798,0.02362,110.13694,18.35616,120.13694,4.43384,0.83377,0.31493,0.01339,-0.29491,0.01921,0.22798,0.02362,110.13694,9.09419,18.35616,1.5157,9.0,Uf,3,g--,0
J071914-522832,-0.4681,0.46345,0.31385,-0.66405,0.07802,Infinity,0.3613,0.01581,-0.33731,0.02269,218.10112,43.62022,225.10112,0.26448,0.01634,-0.38676,0.0275,0.19018,0.03671,25.04874,6.26219,39.04874,10.39515,4.5285,0.26448,0.01634,-0.38676,0.0275,0.19018,0.03671,25.04874,16.6646,6.26219,4.16615,7.0,Uf,3,g--,0
J215155-302753,0.11189,0.52173,2.97393,0.20737,0.05077,0.69536,1.12521,0.04176,0.15733,0.02451,14.38697,2.39783,0.0,1.11016,0.03555,0.15606,0.02528,0.00757,0.02415,15.60386,3.12077,0.0,0.0,1261.50503,1.12521,0.04176,0.15733,0.02451,0.0,0.0,14.38697,4.6857,2.39783,0.78095,8.0,Li,1,g--,0
J052616-483036,-0.15588,0.52095,0.70355,-0.22066,0.07963,Infinity,0.4202,0.01953,-0.11878,0.02379,16.39923,3.27985,0.0,0.40692,0.02182,-0.12605,0.02842,0.02097,0.03848,11.70297,2.92574,0.0,1011.33688,201.59234,0.4202,0.01953,-0.11878,0.02379,0.0,0.0,16.39923,10.62322,3.27985,2.12464,7.0,Lf,0,g--,0
J223056-441629,-0.79755,0.42028,0.85796,0.11481,0.07623,Infinity,0.53503,0.02096,-0.03143,0.02157,14.1372,2.82744,0.0,0.51447,0.03048,-0.03779,0.02321,0.0244,0.03455,18.42954,4.60739,0.0,5.94797,4.81337,0.53503,0.02096,-0.03143,0.02157,0.0,0.0,14.1372,3.40035,2.82744,0.68007,7.0,Lf,0,g--,0
J044931-214243,0.27352,0.55989,0.17493,-0.51127,0.06281,Infinity,0.29326,0.01327,-0.2772,0.02346,106.6929,17.78215,112.6929,0.23491,0.01519,-0.2885,0.02379,0.11961,0.03314,15.4688,3.09376,27.4688,16.06915,20.41456,0.23491,0.01519,-0.2885,0.02379,0.11961,0.03314,15.4688,10.85311,3.09376,2.17062,8.0,Us,2,g--,0
J071939-392849,-0.77753,0.50861,0.71676,-0.94406,0.05653,166.16434,0.37745,0.01631,-0.1715,0.02561,486.39911,81.06652,492.39911,0.34132,0.01334,-0.18958,0.02702,0.06833,0.03171,405.04742,81.00948,417.04742,24.39117,65.53385,0.34132,0.01334,-0.18958,0.02702,0.06833,0.03171,405.04742,25.01728,81.00948,5.00346,8.0,Us,2,px-,1
J001922-220528,0.06229,0.99918,Infinity,-0.49703,0.06334,Infinity,0.27744,0.01158,-0.39426,0.02327,88.7541,29.5847,98.7541,0.20391,0.0106,-0.42265,0.02102,0.14393,0.02292,8.83101,4.41551,38.83101,29.39321,22.37925,0.20391,0.0106,-0.42265,0.02102,0.14393,0.02292,8.83101,6.52153,4.41551,3.26077,5.0,Us,2,g--,0
J010326-454901,-1.67325,0.47801,4.47931,-0.2348,0.08721,Infinity,0.32318,0.01334,-0.20214,0.02322,175.98691,35.19738,182.98691,0.2545,0.01513,-0.23885,0.02569,0.14152,0.0362,44.33597,11.08399,58.33597,6.97969,3.35415,0.2545,0.01513,-0.23885,0.02569,0.14152,0.0362,44.33597,18.10827,11.08399,4.52707,7.0,Uf,3,g--,0
J215121-274223,-1.15051,0.88813,2.52049,0.03218,0.09211,Infinity,0.45736,0.02706,-0.02251,0.02822,277.06757,46.17793,283.06757,0.28343,0.01965,-0.04594,0.02856,0.25527,0.02984,68.61652,13.7233,80.61652,1.2302,0.15592,0.28343,0.01965,-0.04594,0.02856,0.25527,0.02984,68.61652,29.24314,13.7233,5.84863,8.0,Uf,3,g--,0
J020011-401058,-0.45054,0.4443,0.6622,-0.23093,0.05192,4.36006,0.35747,0.01335,-0.22338,0.02259,33.74862,5.62477,0.0,0.36997,0.01325,-0.21817,0.02441,-0.02087,0.02849,22.12289,4.42458,0.0,1.0E-5,0.04209,0.35747,0.01335,-0.22338,0.02259,0.0,0.0,33.74862,18.0516,5.62477,3.0086,8.0,Lf,0,g--,0
J230637-364925,-0.34413,0.53287,5.92958,-0.5072,0.06053,0.06603,0.27304,0.01091,-0.45209,0.02527,38.07674,6.34612,44.07674,0.26001,0.01005,-0.46138,0.02817,0.03422,0.03199,22.22636,4.44527,34.22636,1000000.0,64626.36087,0.26001,0.01005,-0.46138,0.02817,0.03422,0.03199,22.22636,9.55946,4.44527,1.91189,8.0,Us,2,g--,0
J062029-282736,-0.12535,0.57178,2.57761,-0.07513,0.06773,Infinity,0.54243,0.02393,-0.00987,0.0211,154.87748,25.81291,160.87748,0.44279,0.02603,-0.01906,0.02152,0.10737,0.0313,48.07289,9.61458,60.07289,1.2267,0.30691,0.44279,0.02603,-0.01906,0.02152,0.10737,0.0313,48.07289,16.06537,9.61458,3.21307,8.0,Uf,3,g--,0
J212758-385856,-0.15817,0.49233,0.01916,-0.22604,0.05427,3.808,0.35757,0.01453,-0.33528,0.02462,16.54084,2.75681,22.54084,0.38381,0.01501,-0.32319,0.02661,-0.04712,0.03265,13.14761,2.62952,25.14761,3.7E-4,0.01085,0.35757,0.01453,-0.33528,0.02462,0.0,0.0,16.54084,8.3098,2.75681,1.38497,8.0,Lf,0,g--,0
J001152-410545,0.0,0.0,Infinity,0.0,0.0,Infinity,0.27936,0.01012,-0.2773,0.01918,43.34079,21.6704,0.0,0.23795,0.01401,-0.30273,0.02099,0.10013,0.03448,5.44031,5.44031,0.0,32.48653,74.09856,0.23795,0.01401,-0.30273,0.02099,0.10013,0.03448,5.44031,5.35701,5.44031,5.35701,4.0,Us,2,g--,0
J235347-303749,-0.50667,0.44373,1.0E-4,-0.12742,0.05479,0.48843,0.44715,0.01435,-0.14434,0.01969,20.43292,2.91899,26.43292,0.40125,0.01535,-0.14978,0.01975,0.06616,0.02224,12.19796,2.03299,22.19796,13.55031,26.39325,0.40125,0.01535,-0.14978,0.01975,0.06616,0.02224,12.19796,6.55364,2.03299,1.09227,9.0,Uf,3,p-t,2
J003017-422446,0.1569,0.42219,0.07714,-0.29369,0.07392,Infinity,0.54806,0.02202,-0.0607,0.02175,80.2547,16.05094,87.2547,0.48755,0.02757,-0.0788,0.02483,0.07252,0.03554,30.08384,7.52096,44.08384,3.49412,2.44141,0.48755,0.02757,-0.0788,0.02483,0.07252,0.03554,30.08384,16.70106,7.52096,4.17527,7.0,Uf,3,p-t,2
J043953-301745,-1.47797,0.69148,0.13769,-0.1752,0.06755,5.0028,0.24543,0.0132,-0.16915,0.03046,29.56521,4.92754,0.0,0.24318,0.01029,-0.1696,0.03546,0.00458,0.03504,35.00603,7.00121,0.0,1000000.0,1193.20579,0.24543,0.0132,-0.16915,0.03046,0.0,0.0,29.56521,23.4078,4.92754,3.9013,8.0,Lf,0,g--,0
J235311-274324,0.02428,0.4569,1.33921,-0.55578,0.05742,Infinity,0.33381,0.01321,-0.23866,0.01942,494.17843,82.36307,500.17843,0.18074,0.01014,-0.26894,0.01891,0.33158,0.02893,25.12003,5.02401,37.12003,2.5442,0.26854,0.18074,0.01014,-0.26894,0.01891,0.33158,0.02893,25.12003,5.80682,5.02401,1.16136,8.0,Uf,3,g--,0
J042127-481805,-0.75108,0.37757,0.23699,-0.72602,0.0712,Infinity,0.54419,0.02212,-0.23914,0.02245,573.00325,114.60065,580.00325,0.28054,0.01547,-0.34266,0.02487,0.3993,0.03408,10.02344,2.50586,24.02344,2.68584,0.2156,0.28054,0.01547,-0.34266,0.02487,0.3993,0.03408,10.02344,5.64055,2.50586,1.41014,7.0,Uf,3,g--,0
J001552-451103,-1.49913,0.44331,0.49531,-0.60409,0.08153,Infinity,0.20074,0.00811,-0.45522,0.02071,159.05563,31.81113,166.05563,0.13603,0.00807,-0.51796,0.02309,0.2351,0.0344,6.55654,1.63913,20.55654,12.63502,5.1322,0.13603,0.00807,-0.51796,0.02309,0.2351,0.0344,6.55654,4.1613,1.63913,1.04032,7.0,Uf,3,g--,0
J232921-495539,-1.559,0.37924,1.57979,-0.04998,0.07455,Infinity,0.48747,0.02013,-0.24361,0.02062,21.46593,4.29319,0.0,0.49982,0.02872,-0.2394,0.022,-0.0125,0.03571,20.7245,5.18113,0.0,0.0,1015.59238,0.48747,0.02013,-0.24361,0.02062,0.0,0.0,21.46593,6.79653,4.29319,1.35931,7.0,Lf,0,g--,0
J221624-523754,-0.42349,0.47656,0.01767,-0.36248,0.08466,Infinity,0.24256,0.01032,-0.47457,0.02449,46.91724,9.38345,53.91724,0.20846,0.01268,-0.49927,0.02813,0.09267,0.03868,84.6116,21.1529,98.6116,493.99899,2050.34721,0.24256,0.01032,-0.47457,0.02449,0.0,0.0,46.91724,9.44501,9.38345,1.889,7.0,Lf,0,g--,0
J003454-230334,0.04223,0.49706,0.47236,-0.13632,0.06001,Infinity,0.32152,0.0132,-0.29615,0.02251,109.75589,18.29265,115.75589,0.39284,0.02422,-0.28659,0.022,-0.10694,0.03168,20.36435,4.07287,32.36435,0.04572,0.04295,0.39284,0.02422,-0.28659,0.022,-0.10694,0.03168,20.36435,13.89368,4.07287,2.77874,8.0,Ps,-4,g--,0
J050838-330853,-0.70503,0.51824,0.38069,-0.61906,0.05891,2.32511,0.24512,0.00872,-0.49795,0.0197,643.66662,91.95237,649.66662,0.14564,0.0054,-0.5268,0.01916,0.3148,0.02095,47.66592,7.94432,57.66592,6.86634,1.00389,0.14564,0.0054,-0.5268,0.01916,0.3148,0.02095,47.66592,13.98834,7.94432,2.33139,9.0,Uf,3,g--,0
J214451-331256,0.10566,0.89494,0.01215,-0.03099,0.06192,4.37768,0.39888,0.02552,0.04589,0.03924,227.09001,37.84833,0.0,0.38536,0.0171,0.037,0.04746,0.02646,0.04949,189.52848,37.9057,0.0,0.1999,3.46526,0.39888,0.02552,0.04589,0.03924,0.0,0.0,227.09001,76.09136,37.84833,12.68189,8.0,Li,1,g--,0
J232658-202938,-0.69694,0.45015,0.42793,-0.47367,0.06208,Infinity,0.282,0.01073,-0.41774,0.01972,17.58671,2.93112,0.0,0.27379,0.01494,-0.41968,0.01983,0.0162,0.02831,13.72456,2.74491,0.0,1000000.0,111230.25481,0.282,0.01073,-0.41774,0.01972,0.0,0.0,17.58671,7.71263,2.93112,1.28544,8.0,Lf,0,g--,0
J055947-502652,-0.68179,0.45054,0.46336,-0.4296,0.07804,Infinity,0.25121,0.01015,-0.48282,0.02271,21.59866,4.31973,28.59866,0.2226,0.01298,-0.50075,0.02492,0.07049,0.03674,53.36201,13.3405,67.36201,3565.21572,11371.45504,0.25121,0.01015,-0.48282,0.02271,0.0,0.0,21.59866,7.32974,4.31973,1.46595,7.0,Lf,0,g--,0
J233612-523622,0.05162,0.37854,1.21467,0.39675,0.07073,Infinity,1.39796,0.04734,0.0291,0.02034,265.5928,44.26547,271.5928,2.06147,0.09868,0.10434,0.02375,-0.25339,0.03282,11.68955,2.33791,23.68955,1.60653,0.1488,2.06147,0.09868,0.10434,0.02375,-0.25339,0.03282,11.68955,7.86682,2.33791,1.57336,8.0,Pf,-3,g--,0
J212646-232203,-1.38553,1.15627,1.52925,-0.49975,0.103,Infinity,0.21259,0.01844,-0.42203,0.04526,77.66119,19.4153,85.66119,0.15508,0.0131,-0.45051,0.04949,0.1406,0.04253,9.68451,3.22817,27.68451,39.99864,58.81187,0.15508,0.0131,-0.45051,0.04949,0.1406,0.04253,9.68451,10.96554,3.22817,3.65518,6.0,Us,2,g--,0
J010306-510907,-0.13171,0.4446,0.27116,-0.59485,0.07507,Infinity,0.27293,0.01101,-0.42703,0.0232,34.68238,6.93648,41.68238,0.2463,0.01321,-0.44353,0.02628,0.06546,0.03543,9.59074,2.39768,23.59074,2442.67876,7441.36722,0.2463,0.01321,-0.44353,0.02628,0.06546,0.03543,9.59074,7.7259,2.39768,1.93147,7.0,Us,2,g--,0
J001052-415310,2.67894,0.41471,0.00726,0.77591,0.06844,Infinity,1.27955,0.04573,-0.31112,0.02048,4792.22822,798.7047,4798.22822,5.95924,0.27664,-0.01566,0.02508,-1.01124,0.03524,235.56881,47.11376,247.56881,0.98233,0.02837,5.95924,0.27664,-0.01566,0.02508,-1.01124,0.03524,235.56881,36.03058,47.11376,7.20612,8.0,Pf,-3,g--,0
J014503-273333,-0.41595,0.82823,Infinity,0.03915,0.05465,Infinity,0.95546,0.03177,-0.12321,0.01758,200.93616,25.11702,0.0,0.94267,0.04427,-0.12329,0.01686,0.00972,0.02563,202.68592,28.95513,0.0,1000000.0,843.50877,0.95546,0.03177,-0.12321,0.01758,0.0,0.0,200.93616,5.27833,25.11702,0.65979,10.0,Lf,0,g--,0
J045238-530635,-0.16008,0.44452,1.1657,-0.37524,0.07623,Infinity,0.31955,0.01444,-0.43451,0.02251,31.82337,6.36467,38.82337,0.36815,0.02085,-0.4134,0.02682,-0.08578,0.03422,5.98324,1.49581,19.98324,0.00389,0.01221,0.36815,0.02085,-0.4134,0.02682,-0.08578,0.03422,5.98324,5.17141,1.49581,1.29285,7.0,Ps,-4,g--,0
J072515-342345,-1.13946,0.81855,1.83443,-0.33842,0.07687,0.00126,0.22335,0.01693,-0.14719,0.04148,123.78654,20.63109,129.78654,0.181,0.00805,-0.18218,0.04982,0.14358,0.04709,16.62872,3.32574,28.62872,4.30925,1.39575,0.181,0.00805,-0.18218,0.04982,0.14358,0.04709,16.62872,6.61214,3.32574,1.32243,8.0,Uf,3,g--,0
J054045-541821,-1.56549,0.40881,10.97328,-0.33968,0.07977,Infinity,0.85493,0.03343,-0.01196,0.02051,764.9485,152.9897,771.9485,0.47544,0.02781,-0.10287,0.02275,0.35515,0.03347,93.32082,23.3302,107.32082,1.39579,0.09453,0.47544,0.02781,-0.10287,0.02275,0.35515,0.03347,93.32082,27.3855,23.3302,6.84638,7.0,Uf,3,g--,0
J042653-521530,0.69424,0.42912,0.53929,0.05262,0.07091,Infinity,0.48417,0.01755,-0.49681,0.02127,1059.98609,176.66435,1065.98609,1.00295,0.04714,-0.35805,0.02545,-0.47599,0.03571,70.33501,14.067,82.33501,0.42062,0.04765,1.00295,0.04714,-0.35805,0.02545,-0.47599,0.03571,70.33501,18.41218,14.067,3.68244,8.0,Pf,-3,g--,0
J005432-195300,0.04395,0.43822,3.55911,-0.39587,0.05797,Infinity,0.42666,0.01537,-0.33739,0.01981,42.09099,7.01516,48.09099,0.38457,0.0214,-0.34329,0.01988,0.05677,0.02753,15.37129,3.07426,27.37129,1056.27844,6171.29466,0.38457,0.0214,-0.34329,0.01988,0.05677,0.02753,15.37129,7.54662,3.07426,1.50932,8.0,Us,2,g--,0
J213900-473116,-1.16487,0.42635,1.24685,-0.49734,0.07996,Infinity,0.26333,0.01325,-0.42491,0.02351,81.66338,27.22113,91.66338,0.19374,0.0084,-0.48845,0.025,0.15313,0.03121,5.74422,2.87211,35.74422,39.34646,32.66974,0.19374,0.0084,-0.48845,0.025,0.15313,0.03121,5.74422,3.28968,2.87211,1.64484,5.0,Us,2,g--,0
J040639-235505,0.0,0.0,Infinity,0.0,0.0,Infinity,0.29551,0.01125,-0.22233,0.0213,452.99297,226.49648,0.0,0.22337,0.01378,-0.26132,0.0228,0.17145,0.03519,160.85613,160.85613,0.0,5.78197,2.42974,0.22337,0.01378,-0.26132,0.0228,0.17145,0.03519,160.85613,41.73143,160.85613,41.73143,4.0,Uf,3,px-,1
J234129-291915,-1.33033,0.36532,0.01349,-0.67945,0.05468,Infinity,0.43731,0.01672,-0.50815,0.02109,170.33721,34.06744,177.33721,0.30467,0.01768,-0.55916,0.0209,0.22133,0.03393,12.88964,3.22241,26.88964,18.32977,8.7072,0.30467,0.01768,-0.55916,0.0209,0.22133,0.03393,12.88964,5.8591,3.22241,1.46477,7.0,Us,2,g--,0
J015053-312323,0.52824,0.43451,0.44927,-0.59894,0.04957,2.5157,0.30338,0.01001,-0.57379,0.01926,72.11091,10.30156,78.11091,0.33856,0.01341,-0.56843,0.01773,-0.06459,0.02351,63.33509,10.55585,73.33509,4.0E-5,4.7E-4,0.33856,0.01341,-0.56843,0.01773,-0.06459,0.02351,63.33509,16.86767,10.55585,2.81128,9.0,Ps,-4,g--,0
J034759-361636,0.35389,0.46944,0.02971,-0.34445,0.05359,3.09956,0.46473,0.01566,-0.358,0.02228,86.36429,12.33776,92.36429,0.5588,0.01989,-0.32,0.02475,-0.14,0.0301,14.81853,2.46975,24.81853,0.07197,0.04906,0.5588,0.01989,-0.32,0.02475,-0.14,0.0301,14.81853,4.91597,2.46975,0.81933,9.0,Ps,-4,g--,0
J074132-540612,-0.09608,0.45924,0.82801,-0.65407,0.0774,Infinity,0.33904,0.0143,-0.54145,0.02245,12.52955,2.50591,0.0,0.32852,0.01847,-0.54581,0.02591,0.01698,0.03652,9.17479,2.2937,0.0,1000000.0,109975.23303,0.33904,0.0143,-0.54145,0.02245,0.0,0.0,12.52955,7.1113,2.50591,1.42226,7.0,Ls,-1,g--,0
J000801-524339,-0.49955,0.43102,1.58971,-0.56014,0.07788,Infinity,0.29427,0.01192,-0.41305,0.02195,79.94311,15.98862,86.94311,0.20836,0.0112,-0.46774,0.02507,0.21098,0.03156,25.23308,6.30827,39.23308,12.8381,5.33324,0.20836,0.0112,-0.46774,0.02507,0.21098,0.03156,25.23308,12.45108,6.30827,3.11277,7.0,Uf,3,g--,0
J020652-354957,-0.13397,0.47393,0.35726,-0.40933,0.05422,3.56048,0.33449,0.01247,-0.40415,0.0233,40.58051,6.76342,46.58051,0.37056,0.01355,-0.38641,0.02461,-0.06915,0.03191,8.93063,1.78613,20.93063,0.00161,0.00885,0.37056,0.01355,-0.38641,0.02461,-0.06915,0.03191,8.93063,5.36956,1.78613,1.07391,8.0,Ps,-4,g--,0
J032759-220206,0.4313,0.46786,0.9222,-0.06554,0.05794,Infinity,0.70832,0.02667,-0.08008,0.02046,59.03962,9.83994,65.03962,0.63865,0.03952,-0.08499,0.02058,0.05541,0.03016,46.39654,9.27931,58.39654,5.84712,11.5293,0.63865,0.03952,-0.08499,0.02058,0.05541,0.03016,46.39654,10.82559,9.27931,2.16512,8.0,Uf,3,p-t,2
J225436-413939,-1.14369,0.54005,0.02924,-0.05124,0.09572,Infinity,0.34838,0.01655,-0.30486,0.02729,41.71377,8.34275,48.71377,0.39662,0.0244,-0.28459,0.03201,-0.07825,0.03636,12.52742,3.13186,26.52742,0.01519,0.03972,0.39662,0.0244,-0.28459,0.03201,-0.07825,0.03636,12.52742,7.31085,3.13186,1.82771,7.0,Ps,-4,g--,0
J225600-273557,0.49036,0.78447,Infinity,-0.54367,0.05212,Infinity,0.46636,0.01488,-0.38865,0.01633,22.22414,4.44483,29.22414,0.50343,0.0289,-0.38578,0.01582,-0.03986,0.0288,22.28108,5.57027,36.28108,1.0E-5,0.00176,0.46636,0.01488,-0.38865,0.01633,0.0,0.0,22.22414,4.06368,4.44483,0.81274,7.0,Lf,0,g--,0
J034838-274913,1.65366,0.94887,Infinity,-0.08363,0.05549,Infinity,1.06199,0.0357,0.11914,0.0201,99.78915,16.63152,0.0,1.07507,0.04657,0.11964,0.0206,-0.0063,0.02616,107.46368,21.49274,0.0,1000000.0,1084.0383,1.06199,0.0357,0.11914,0.0201,0.0,0.0,99.78915,17.59114,16.63152,2.93186,8.0,Li,1,g--,0
J213707-393232,-1.34479,0.44811,4.24482,-0.58963,0.05847,14.63787,0.23399,0.00894,-0.5204,0.02249,44.10085,7.35014,50.10085,0.19625,0.00777,-0.55121,0.02488,0.12182,0.03087,68.62827,13.72565,80.62827,182.96269,400.12817,0.23399,0.00894,-0.5204,0.02249,0.0,0.0,44.10085,4.70003,7.35014,0.78334,8.0,Ls,-1,g--,0
J011853-420328,-0.5346,0.40828,0.3729,-0.44234,0.07406,Infinity,0.30461,0.01234,-0.4613,0.02239,10.36833,2.07367,17.36833,0.27125,0.01534,-0.47955,0.02353,0.07057,0.03591,23.02909,5.75727,37.02909,2498.95885,13847.81774,0.30461,0.01234,-0.4613,0.02239,0.0,0.0,10.36833,3.09958,2.07367,0.61992,7.0,Lf,0,g--,0
J033019-464746,-0.70143,0.38581,0.44,-0.57834,0.07231,Infinity,0.31165,0.01254,-0.40362,0.02024,66.31625,13.26325,73.31625,0.24029,0.01409,-0.44434,0.02295,0.15921,0.03306,5.27229,1.31807,19.27229,24.8589,19.18425,0.24029,0.01409,-0.44434,0.02295,0.15921,0.03306,5.27229,4.67208,1.31807,1.16802,7.0,Us,2,g--,0
J013300-443043,0.0,0.0,Infinity,0.0,0.0,Infinity,0.4789,0.01502,-0.22859,0.01888,15.01458,7.50729,0.0,0.50577,0.0294,-0.22071,0.01993,-0.03156,0.03343,26.71355,26.71355,0.0,3.2E-4,0.02963,0.4789,0.01502,-0.22859,0.01888,0.0,0.0,15.01458,5.31305,7.50729,2.65653,4.0,Lf,0,g--,0
J014541-203820,-0.06428,0.4123,1.07069,-0.61495,0.05595,Infinity,0.30622,0.01073,-0.4877,0.01807,49.42747,8.23791,55.42747,0.27315,0.01547,-0.49396,0.01796,0.06333,0.02757,14.72218,2.94444,26.72218,7937.44422,18134.43513,0.27315,0.01547,-0.49396,0.01796,0.06333,0.02757,14.72218,8.79987,2.94444,1.75997,8.0,Us,2,g--,0
J003829-212003,0.80263,0.37833,3.02992,-0.34766,0.05225,Infinity,0.59497,0.02195,-0.35543,0.01945,352.53607,50.3623,358.53607,1.09613,0.04935,-0.31283,0.02048,-0.3572,0.02949,50.07935,8.34656,60.07935,0.36484,0.04265,1.09613,0.04935,-0.31283,0.02048,-0.3572,0.02949,50.07935,17.19651,8.34656,2.86608,9.0,Pf,-3,g--,0
J060859-222021,-0.51477,0.42034,0.5064,-0.05549,0.05744,Infinity,0.92748,0.02788,0.03559,0.01815,98.20196,14.02885,104.20196,0.8788,0.04141,0.03126,0.01758,0.03595,0.02618,77.16949,12.86158,87.16949,0.36752,0.37966,0.8788,0.04141,0.03126,0.01758,0.03595,0.02618,77.16949,15.77043,12.86158,2.6284,9.0,Uf,3,p-t,2
J011508-304701,-0.82112,0.42902,0.70665,-0.43891,0.05531,85.46063,0.24801,0.00851,-0.45961,0.01954,514.13146,73.44735,520.13146,0.18594,0.00775,-0.47523,0.02009,0.17379,0.02429,162.98672,27.16445,172.98672,23.29621,11.473,0.18594,0.00775,-0.47523,0.02009,0.17379,0.02429,162.98672,27.93999,27.16445,4.65666,9.0,Us,2,g--,0
J072905-363945,0.04748,0.70055,0.87179,2.50447,0.07289,2428.96639,0.53097,0.0187,-0.38203,0.02151,4454.64589,494.96065,4459.64589,0.3335,0.01299,-0.42016,0.02221,0.3043,0.02691,4899.10455,612.38807,4908.10455,4.90201,0.75376,0.53097,0.0187,-0.38203,0.02151,0.0,0.0,4454.64589,34.54527,494.96065,3.83836,11.0,Lf,0,px-,1
J044117-431344,-1.09612,0.44156,0.00268,-0.22779,0.08136,Infinity,0.3541,0.01521,-0.29128,0.02174,18.11944,3.62389,25.11944,0.2839,0.01736,-0.32599,0.02675,0.1323,0.03523,44.19403,11.04851,58.19403,17.06137,15.199,0.3541,0.01521,-0.29128,0.02174,0.0,0.0,18.11944,3.54621,3.62389,0.70924,7.0,Lf,0,g--,0
J214152-372913,-0.07125,0.45056,2.75494,-0.40022,0.05235,11.84129,0.53251,0.01781,-0.21964,0.02225,74.6392,10.66274,0.0,0.52933,0.01736,-0.22194,0.02546,0.00398,0.02924,73.267,12.21117,0.0,1000000.0,14452.85477,0.53251,0.01781,-0.21964,0.02225,0.0,0.0,74.6392,12.24238,10.66274,1.74891,9.0,Lf,0,g--,0
J215053-281241,-0.77889,0.49282,0.01346,-0.36498,0.06203,Infinity,0.51032,0.0251,-0.22209,0.02331,181.13589,45.28397,189.13589,0.32078,0.01698,-0.26506,0.0224,0.21786,0.02393,4.21158,1.40386,22.21158,4.05829,0.84717,0.32078,0.01698,-0.26506,0.0224,0.21786,0.02393,4.21158,4.36726,1.40386,1.45575,6.0,Uf,3,g--,0
J223513-212159,-2.09396,0.45327,1.53235,-0.49557,0.06816,Infinity,0.20302,0.01056,-0.52202,0.02529,24.71479,6.1787,0.0,0.19923,0.01329,-0.52362,0.02536,0.0082,0.03432,24.35316,8.11772,0.0,1000000.0,113549.3508,0.20302,0.01056,-0.52202,0.02529,0.0,0.0,24.71479,5.58636,6.1787,1.39659,6.0,Ls,-1,g--,0
J215852-301332,-0.41518,0.45747,0.33681,-0.1678,0.05425,6.68973,0.54028,0.0194,-0.18312,0.0201,31.63701,4.51957,37.63701,0.50751,0.02058,-0.18642,0.02046,0.03961,0.02541,16.35676,2.72613,26.35676,225.47429,1169.64623,0.50751,0.02058,-0.18642,0.02046,0.03961,0.02541,16.35676,6.27557,2.72613,1.04593,9.0,Us,2,g--,0
J022624-304132,0.12086,0.40561,0.02049,-0.30004,0.05005,0.677,0.44986,0.01284,-0.46188,0.01746,259.05657,32.38207,264.05657,0.58397,0.01897,-0.44255,0.01744,-0.16708,0.02064,24.86817,3.5526,34.86817,0.04738,0.0182,0.58397,0.01897,-0.44255,0.01744,-0.16708,0.02064,24.86817,9.3429,3.5526,1.3347,10.0,Ps,-4,g--,0
J010917-385457,0.0,0.0,Infinity,-0.69018,0.08369,Infinity,0.52023,0.01316,-0.45079,0.01804,745.10269,186.27567,753.10269,0.86763,0.02668,-0.34643,0.01815,-0.37825,0.02362,38.20682,12.73561,56.20682,0.34838,0.03221,0.86763,0.02668,-0.34643,0.01815,-0.37825,0.02362,38.20682,6.13132,12.73561,2.04377,6.0,Pf,-3,g--,0
J221220-251829,-0.42306,0.50541,4.08438,-0.33741,0.06035,Infinity,0.29913,0.01553,-0.45178,0.02644,31.32822,7.83205,39.32822,0.34448,0.01789,-0.43845,0.02545,-0.06437,0.02731,8.94869,2.9829,26.94869,3.9E-4,0.00298,0.34448,0.01789,-0.43845,0.02545,-0.06437,0.02731,8.94869,4.2822,2.9829,1.4274,6.0,Ps,-4,g--,0
J010152-283120,0.63196,0.39162,0.57022,-0.24704,0.05298,Infinity,0.51136,0.01731,-0.34245,0.01882,254.95134,36.42162,260.95134,0.86705,0.03892,-0.30651,0.01822,-0.30546,0.02696,32.95251,5.49208,42.95251,0.31498,0.03965,0.86705,0.03892,-0.30651,0.01822,-0.30546,0.02696,32.95251,13.99434,5.49208,2.33239,9.0,Pf,-3,g--,0
J033108-252442,-0.96144,0.4165,2.58352,-0.32462,0.05771,Infinity,0.41364,0.01519,-0.32179,0.01936,54.80608,9.13435,60.80608,0.33933,0.01826,-0.33175,0.01905,0.10571,0.02662,19.92227,3.98445,31.92227,37.08605,53.98433,0.33933,0.01826,-0.33175,0.01905,0.10571,0.02662,19.92227,7.17893,3.98445,1.43579,8.0,Us,2,g--,0
J015233-294248,0.0,0.0,Infinity,0.0,0.0,Infinity,0.45931,0.01555,-0.34877,0.01668,582.72187,194.24062,592.72187,0.31154,0.01791,-0.36814,0.01606,0.2097,0.0276,168.4533,84.22665,198.4533,7.54661,2.3316,0.31154,0.01791,-0.36814,0.01606,0.2097,0.0276,168.4533,33.05827,84.22665,16.52913,5.0,Uf,3,px-,1
J064334-331430,-0.29888,0.45434,0.45058,-0.51248,0.05327,0.01306,0.28894,0.01143,-0.42126,0.02309,108.0256,18.00427,114.0256,0.20804,0.00821,-0.47793,0.02554,0.22776,0.02701,186.45144,37.29029,198.45144,11.19944,2.93852,0.28894,0.01143,-0.42126,0.02309,0.0,0.0,108.0256,9.75397,18.00427,1.62566,8.0,Lf,0,g--,0
J055237-453156,0.0,0.0,Infinity,0.0,0.0,Infinity,0.37462,0.01181,-0.44176,0.01717,10.70053,5.35027,0.0,0.40722,0.02249,-0.42788,0.01763,-0.04905,0.03283,3.12389,3.12389,0.0,4.0E-5,0.00355,0.40722,0.02249,-0.42788,0.01763,-0.04905,0.03283,3.12389,4.09406,3.12389,4.09406,4.0,Ps,-4,g--,0
J215950-251652,-0.25032,0.53318,0.00129,-0.4457,0.06047,Infinity,0.50082,0.02106,-0.1276,0.02072,458.11574,76.35262,464.11574,0.29492,0.01623,-0.15373,0.02064,0.28719,0.02922,43.28853,8.65771,55.28853,1.85204,0.1803,0.29492,0.01623,-0.15373,0.02064,0.28719,0.02922,43.28853,15.70774,8.65771,3.14155,8.0,Uf,3,g--,0
J225359-502516,-0.39474,0.36208,0.15983,-0.47932,0.06984,Infinity,0.39927,0.01501,-0.55867,0.01958,29.4013,5.88026,36.4013,0.49621,0.0287,-0.5258,0.02141,-0.1284,0.0335,9.52106,2.38026,23.52106,0.00896,0.01209,0.49621,0.0287,-0.5258,0.02141,-0.1284,0.0335,9.52106,8.24588,2.38026,2.06147,7.0,Ps,-4,g--,0
J014900-260048,-1.61661,0.37492,1.29103,-0.32881,0.05512,Infinity,0.36884,0.01246,-0.45783,0.01958,149.72179,21.38883,155.72179,0.5622,0.0292,-0.42803,0.01976,-0.24527,0.02907,77.24041,12.8734,87.24041,0.1341,0.03738,0.5622,0.0292,-0.42803,0.01976,-0.24527,0.02907,77.24041,20.78521,12.8734,3.4642,9.0,Pf,-3,g--,0
J023506-473710,-0.39622,0.38569,0.01521,-0.06298,0.07069,Infinity,0.49225,0.01839,-0.35583,0.02085,133.37291,22.22882,139.37291,0.67552,0.03402,-0.29484,0.02398,-0.2083,0.03447,8.95009,1.79002,20.95009,0.196,0.06814,0.67552,0.03402,-0.29484,0.02398,-0.2083,0.03447,8.95009,4.03894,1.79002,0.80779,8.0,Pf,-3,g--,0
J043748-281339,-0.01782,0.49893,0.17883,-0.0221,0.05956,Infinity,0.44051,0.01635,-0.30707,0.02079,328.4771,46.9253,334.4771,0.66476,0.03113,-0.27818,0.02192,-0.24046,0.02856,18.01144,3.00191,28.01144,0.26399,0.05457,0.66476,0.03113,-0.27818,0.02192,-0.24046,0.02856,18.01144,8.9456,3.00191,1.49093,9.0,Pf,-3,g--,0
J001053-215704,-0.56128,0.40004,0.02134,-0.27059,0.05639,Infinity,0.55642,0.0239,-0.20134,0.02167,149.01773,37.25443,157.01773,0.38328,0.01682,-0.23619,0.0188,0.17839,0.02293,17.00703,5.66901,35.00703,4.59214,1.47774,0.38328,0.01682,-0.23619,0.0188,0.17839,0.02293,17.00703,9.77535,5.66901,3.25845,6.0,Uf,3,g--,0
J065233-461616,-0.49726,0.4062,0.27972,-0.5574,0.07268,Infinity,0.30047,0.01228,-0.51739,0.02173,3.62127,0.72425,0.0,0.29924,0.01809,-0.51745,0.02543,4.9E-4,0.0337,5.28824,1.32206,0.0,0.0,78159.48013,0.30047,0.01228,-0.51739,0.02173,0.0,0.0,3.62127,3.38489,0.72425,0.67698,7.0,Ls,-1,g--,0
J060433-484947,-0.54328,0.39229,0.08245,-0.77216,0.07229,Infinity,0.29243,0.01152,-0.52148,0.02076,130.64486,26.12897,137.64486,0.19012,0.01113,-0.58777,0.02461,0.26078,0.03431,25.0871,6.27178,39.0871,13.39492,4.79361,0.19012,0.01113,-0.58777,0.02461,0.26078,0.03431,25.0871,14.82985,6.27178,3.70746,7.0,Uf,3,g--,0
J023907-364012,-1.20307,0.48048,0.18029,-0.61145,0.05938,0.02763,0.27312,0.01033,-0.40244,0.02312,374.76579,62.46096,380.76579,0.18114,0.00728,-0.47395,0.02528,0.28486,0.02773,7.92642,1.58528,19.92642,6.79045,1.23376,0.18114,0.00728,-0.47395,0.02528,0.28486,0.02773,7.92642,4.65673,1.58528,0.93135,8.0,Uf,3,g--,0
J035525-512054,0.10759,0.3934,0.04812,-0.50979,0.07032,Infinity,0.28612,0.01111,-0.62366,0.02154,90.60166,18.12033,97.60166,0.31962,0.01857,-0.60606,0.02366,-0.06705,0.03429,40.56297,10.14074,54.56297,3.0E-5,0.00104,0.31962,0.01857,-0.60606,0.02366,-0.06705,0.03429,40.56297,18.6471,10.14074,4.66177,7.0,Ps,-4,g--,0
J072426-523551,0.21597,0.43196,2.35217,-0.37315,0.07213,Infinity,0.42768,0.01698,-0.51757,0.02169,116.4477,19.40795,122.4477,0.59895,0.03451,-0.45312,0.02533,-0.2226,0.03677,9.0866,1.81732,21.0866,0.09599,0.04258,0.59895,0.03451,-0.45312,0.02533,-0.2226,0.03677,9.0866,5.77459,1.81732,1.15492,8.0,Ps,-4,g--,0
J231621-433746,0.30689,0.38535,0.3296,0.17243,0.07003,Infinity,0.83147,0.0293,-0.20883,0.02044,337.4288,56.23813,343.4288,1.26211,0.06045,-0.12922,0.02374,-0.27594,0.03101,16.49924,3.29985,28.49924,0.58326,0.08247,1.26211,0.06045,-0.12922,0.02374,-0.27594,0.03101,16.49924,10.40694,3.29985,2.08139,8.0,Pf,-3,g--,0
J024857-222929,-0.05571,0.42152,0.05624,-0.7728,0.0561,Infinity,0.30104,0.01065,-0.50672,0.01816,248.56274,41.42712,254.56274,0.20631,0.01231,-0.52545,0.01817,0.20469,0.02773,14.87385,2.97477,26.87385,19.21146,8.96066,0.20631,0.01231,-0.52545,0.01817,0.20469,0.02773,14.87385,7.09252,2.97477,1.4185,8.0,Us,2,g--,0
J025329-544151,-0.18824,0.41901,6.0E-4,0.03977,0.07339,Infinity,1.16545,0.04231,0.14457,0.0215,40.24103,6.70684,46.24103,1.04969,0.05507,0.12559,0.02557,0.06964,0.03786,11.40481,2.28096,23.40481,0.12541,0.15938,1.04969,0.05507,0.12559,0.02557,0.06964,0.03786,11.40481,7.7971,2.28096,1.55942,8.0,Uf,3,p-t,2
J004032-425311,-0.88406,0.40974,0.00487,-0.48475,0.07541,Infinity,0.40831,0.01473,-0.30662,0.02267,120.06602,24.0132,127.06602,0.28763,0.0157,-0.36084,0.02455,0.21269,0.03485,8.36712,2.09178,22.36712,7.05188,1.88025,0.28763,0.0157,-0.36084,0.02455,0.21269,0.03485,8.36712,5.39429,2.09178,1.34857,7.0,Uf,3,g--,0
J034912-485825,-0.31177,0.38274,0.0215,-0.68173,0.07083,Infinity,0.38501,0.01397,-0.40956,0.02192,117.90842,23.58168,124.90842,0.28045,0.01614,-0.45784,0.02318,0.19187,0.0339,6.00888,1.50222,20.00888,15.59957,7.96004,0.28045,0.01614,-0.45784,0.02318,0.19187,0.0339,6.00888,4.56067,1.50222,1.14017,7.0,Us,2,g--,0
J045632-404122,-1.29322,0.39799,4.36201,-0.42797,0.07757,Infinity,0.53331,0.01814,-0.33717,0.01951,152.17552,25.36259,158.17552,0.38492,0.01893,-0.40049,0.02216,0.21156,0.03272,17.40622,3.48124,29.40622,8.84161,2.80385,0.38492,0.01893,-0.40049,0.02216,0.21156,0.03272,17.40622,3.9528,3.48124,0.79056,8.0,Uf,3,g--,0
J024008-230915,0.97919,0.37064,0.08668,0.65331,0.05197,Infinity,1.9279,0.06144,0.06099,0.01681,2170.79759,310.11394,2176.79759,4.63461,0.18361,0.12151,0.01577,-0.51176,0.02296,145.9597,24.32662,155.9597,1.31438,0.05174,4.63461,0.18361,0.12151,0.01577,-0.51176,0.02296,145.9597,26.46866,24.32662,4.41144,9.0,Pf,-3,g--,0
J041610-340303,-0.58142,0.44879,3.91848,0.09422,0.05353,0.09853,0.57925,0.01792,-0.33934,0.01826,447.81053,55.97632,452.81053,0.78079,0.02863,-0.31665,0.01877,-0.19295,0.02124,79.51444,11.35921,89.51444,0.15116,0.03892,0.78079,0.02863,-0.31665,0.01877,-0.19295,0.02124,79.51444,17.1508,11.35921,2.45011,10.0,Pf,-3,g--,0
J060413-444941,0.0,0.0,Infinity,0.0,0.0,Infinity,0.25447,0.00797,-0.36722,0.01845,626.28837,313.14418,0.0,0.14776,0.00852,-0.45193,0.0197,0.32953,0.033,80.06494,80.06494,0.0,4.84977,0.79474,0.14776,0.00852,-0.45193,0.0197,0.32953,0.033,80.06494,25.58187,80.06494,25.58187,4.0,Uf,3,px-,1
J061151-282800,0.0,0.0,Infinity,0.0,0.0,Infinity,0.3646,0.01035,-0.32958,0.01633,254.71162,84.90387,264.71162,0.27329,0.01428,-0.34346,0.0161,0.15843,0.02728,46.31481,23.15741,76.31481,12.13352,7.36295,0.27329,0.01428,-0.34346,0.0161,0.15843,0.02728,46.31481,18.68849,23.15741,9.34424,5.0,Uf,3,p-t,2
J030328-523433,0.0,0.0,Infinity,0.0,0.0,Infinity,0.21251,0.00662,-0.46644,0.01841,2400.25662,1200.12831,0.0,0.0682,0.00399,-0.64375,0.01891,0.68955,0.03395,522.47323,522.47323,0.0,2.92947,0.15702,0.0682,0.00399,-0.64375,0.01891,0.68955,0.03395,522.47323,54.79228,522.47323,54.79228,4.0,Uf,3,px-,1
J072829-223136,-1.79641,0.4099,2.09354,-0.51328,0.06235,Infinity,0.4018,0.01846,-0.48669,0.02117,66.09951,16.52488,74.09951,0.3197,0.01373,-0.50803,0.01934,0.10781,0.02286,15.07981,5.0266,33.07981,227.02643,536.36024,0.3197,0.01373,-0.50803,0.01934,0.10781,0.02286,15.07981,3.60637,5.0266,1.20212,6.0,Us,2,g--,0
J032327-522630,-1.03828,0.81589,Infinity,-0.61822,0.07181,Infinity,0.32252,0.01097,-0.55093,0.02022,12.18114,3.04529,20.18114,0.28649,0.01597,-0.56963,0.02127,0.07245,0.03285,5.51161,1.8372,23.51161,8538.76435,20686.01332,0.32252,0.01097,-0.55093,0.02022,0.0,0.0,12.18114,5.12394,3.04529,1.28098,6.0,Ls,-1,g--,0
J234701-202730,0.0,0.0,Infinity,0.0,0.0,Infinity,0.2634,0.01104,-0.62914,0.01955,627.31573,627.31573,0.0,0.13948,0.00436,-0.68836,0.01702,0.30075,0.01981,24.35153,Infinity,0.0,13.94463,3.34186,0.2634,0.01104,-0.62914,0.01955,0.0,0.0,627.31573,62.84586,627.31573,62.84586,3.0,Ls,-1,px-,1
J075441-384237,-0.49206,0.56319,2.64135,-0.62421,0.06041,0.38389,0.30583,0.0128,-0.49939,0.02539,58.83386,9.80564,64.83386,0.25711,0.00939,-0.53028,0.02891,0.12112,0.03326,10.73733,2.14747,22.73733,154.53378,332.95388,0.25711,0.00939,-0.53028,0.02891,0.12112,0.03326,10.73733,5.453,2.14747,1.0906,8.0,Us,2,g--,0
J000407-434510,-0.58205,0.3699,0.00936,-0.61279,0.0704,Infinity,0.46128,0.01637,-0.35496,0.01992,144.35414,28.87083,151.35414,0.3494,0.02021,-0.39727,0.02234,0.16957,0.03262,11.12351,2.78088,25.12351,14.83945,9.46106,0.3494,0.02021,-0.39727,0.02234,0.16957,0.03262,11.12351,9.73189,2.78088,2.43297,7.0,Uf,3,p-t,2
J052300-295516,0.0,0.0,Infinity,0.0,0.0,Infinity,0.26008,0.0075,-0.60334,0.01634,70.90121,23.63374,80.90121,0.17487,0.00861,-0.62304,0.01616,0.2142,0.02582,169.50929,84.75465,199.50929,28.46467,13.67635,0.26008,0.0075,-0.60334,0.01634,0.0,0.0,70.90121,3.16619,23.63374,1.0554,5.0,Ls,-1,g--,0
J221818-503841,0.55376,0.38103,1.83396,0.02412,0.06948,Infinity,0.76637,0.02571,-0.42039,0.01901,588.36475,98.06079,594.36475,1.4297,0.06932,-0.29991,0.02315,-0.40894,0.03496,7.14268,1.42854,19.14268,0.42984,0.05279,1.4297,0.06932,-0.29991,0.02315,-0.40894,0.03496,7.14268,4.77537,1.42854,0.95507,8.0,Pf,-3,g--,0
J063905-263128,0.84568,0.41088,1.49609,-0.23557,0.05382,Infinity,0.54497,0.0225,-0.35816,0.02605,304.04625,60.80925,311.04625,1.02314,0.04502,-0.29034,0.02717,-0.3359,0.02753,27.11855,6.77964,41.11855,0.36966,0.04793,1.02314,0.04502,-0.29034,0.02717,-0.3359,0.02753,27.11855,11.3448,6.77964,2.8362,7.0,Pf,-3,g--,0
J215950-402529,-1.34723,0.36276,0.39812,-1.75499,0.05378,442.94863,0.26336,0.0088,-0.61607,0.02024,1817.69071,302.94845,1823.69071,0.16345,0.00701,-0.69644,0.02219,0.32963,0.02964,1064.92777,212.98555,1076.92777,11.3868,2.26463,0.16345,0.00701,-0.69644,0.02219,0.32963,0.02964,1064.92777,41.64584,212.98555,8.32917,8.0,Uf,3,px-,1
J011438-395017,-0.4068,0.3984,1.59442,-0.5619,0.05215,0.95363,0.2898,0.01015,-0.613,0.02199,43.56417,7.26069,0.0,0.2844,0.01145,-0.61631,0.02143,0.01355,0.02812,53.11679,10.62336,0.0,1000000.0,228105.06213,0.2898,0.01015,-0.613,0.02199,0.0,0.0,43.56417,16.17541,7.26069,2.6959,8.0,Ls,-1,g--,0
J020428-332849,-0.35621,0.40803,0.22674,-0.25449,0.05325,0.77938,0.60033,0.0195,-0.24781,0.01807,40.66722,5.8096,46.66722,0.53258,0.02157,-0.25499,0.01763,0.0734,0.0211,20.28691,3.38115,30.28691,54.57378,128.02008,0.53258,0.02157,-0.25499,0.01763,0.0734,0.0211,20.28691,8.94258,3.38115,1.49043,9.0,Us,2,g--,0
J025612-213728,0.10375,0.40924,1.47215,-0.47586,0.0549,Infinity,0.5057,0.01618,-0.3874,0.01788,65.98935,9.42705,0.0,0.51094,0.02352,-0.38695,0.01725,-0.00593,0.02394,71.2197,11.86995,0.0,0.0,13226.77401,0.5057,0.01618,-0.3874,0.01788,0.0,0.0,65.98935,10.90535,9.42705,1.55791,9.0,Lf,0,g--,0
J063643-224139,0.09558,0.392,0.31827,-0.37886,0.05369,Infinity,0.48863,0.01746,-0.47637,0.01732,61.94422,8.84917,67.94422,0.58742,0.02802,-0.46376,0.01721,-0.10597,0.02554,21.7798,3.62997,31.7798,0.00648,0.00733,0.58742,0.02802,-0.46376,0.01721,-0.10597,0.02554,21.7798,8.28075,3.62997,1.38013,9.0,Ps,-4,g--,0
J025247-221924,0.17276,0.41831,0.62639,-0.36387,0.055,Infinity,0.57856,0.02703,-0.22329,0.0233,45.15483,11.28871,53.15483,0.52407,0.02373,-0.23234,0.02097,0.04843,0.02486,15.77686,5.25895,33.77686,250.3665,2638.56797,0.52407,0.02373,-0.23234,0.02097,0.04843,0.02486,15.77686,8.58903,5.25895,2.86301,6.0,Us,2,g--,0
J024235-213225,0.46294,0.3879,0.09346,0.02127,0.05305,Infinity,0.87429,0.02858,-0.13732,0.01872,297.26844,42.46692,303.26844,1.36376,0.05767,-0.10722,0.01856,-0.25851,0.02513,16.53219,2.75537,26.53219,0.62033,0.05553,1.36376,0.05767,-0.10722,0.01856,-0.25851,0.02513,16.53219,9.02937,2.75537,1.5049,9.0,Pf,-3,g--,0
J043403-435547,-0.17217,0.38715,1.72876,-0.49972,0.07111,Infinity,0.50134,0.01743,-0.43287,0.02121,11.56943,1.92824,0.0,0.48066,0.02406,-0.44225,0.02502,0.02932,0.03088,7.97835,1.59567,0.0,1000000.0,45192.82653,0.50134,0.01743,-0.43287,0.02121,0.0,0.0,11.56943,5.28769,1.92824,0.88128,8.0,Lf,0,g--,0
J230456-362513,-0.82986,0.43297,3.25265,-0.45308,0.05605,1.33137,0.31735,0.01059,-0.50858,0.023,35.29685,5.88281,41.29685,0.26797,0.01091,-0.53742,0.02355,0.11819,0.02793,24.34195,4.86839,36.34195,187.69129,439.5323,0.26797,0.01091,-0.53742,0.02355,0.11819,0.02793,24.34195,11.74878,4.86839,2.34976,8.0,Us,2,g--,0
J020715-385703,-0.22206,0.38399,0.61792,-0.58004,0.0494,0.01813,0.4427,0.01385,-0.34477,0.02166,232.01811,38.66969,238.01811,0.33403,0.012,-0.39227,0.02399,0.19533,0.02871,12.84959,2.56992,24.84959,10.09501,3.47359,0.33403,0.012,-0.39227,0.02399,0.19533,0.02871,12.84959,5.179,2.56992,1.0358,8.0,Uf,3,g--,0
J044112-500403,-0.74738,0.39014,0.49995,-0.77218,0.07202,Infinity,0.27606,0.01065,-0.65523,0.02087,43.71678,8.74336,50.71678,0.21305,0.01215,-0.69537,0.02282,0.15794,0.03401,13.57382,3.39345,27.57382,158.98217,237.17455,0.21305,0.01215,-0.69537,0.02282,0.15794,0.03401,13.57382,9.6284,3.39345,2.4071,7.0,Us,2,g--,0
J223708-392137,-0.96009,0.34862,0.11237,-1.03482,0.05013,54.23488,0.4877,0.01607,-0.61273,0.01984,1526.51996,254.41999,1532.51996,0.22476,0.00838,-0.7448,0.02037,0.53421,0.02757,41.04191,8.20838,53.04191,4.97857,0.38676,0.22476,0.00838,-0.7448,0.02037,0.53421,0.02757,41.04191,12.83352,8.20838,2.5667,8.0,Uf,3,g--,0
J052528-201048,-0.78052,0.39298,0.66194,-0.72019,0.05635,Infinity,0.37518,0.0164,-0.57615,0.02181,87.9629,17.59258,94.9629,0.27821,0.01622,-0.61806,0.02245,0.18557,0.03509,5.30547,1.32637,19.30547,46.27187,45.18789,0.27821,0.01622,-0.61806,0.02245,0.18557,0.03509,5.30547,4.10293,1.32637,1.02573,7.0,Us,2,g--,0
J234410-285132,-0.08908,0.40176,7.2E-4,-0.54651,0.05395,Infinity,0.32015,0.01572,-0.57311,0.02313,107.81941,26.95485,115.81941,0.28379,0.0119,-0.58521,0.01978,0.05889,0.02277,92.63056,30.87685,110.63056,93066.41225,90916.84087,0.28379,0.0119,-0.58521,0.01978,0.05889,0.02277,92.63056,28.25482,30.87685,9.41827,6.0,Us,2,g--,0
J013432-384333,-0.72533,0.39698,1.88993,-0.21142,0.05085,1.46214,0.70855,0.02329,-0.13703,0.02111,68.36494,9.76642,74.36494,0.57424,0.02156,-0.17971,0.02274,0.15798,0.02545,23.95704,3.99284,33.95704,3.7048,0.80625,0.57424,0.02156,-0.17971,0.02274,0.15798,0.02545,23.95704,12.56601,3.99284,2.09433,9.0,Uf,3,g--,0
J002545-480355,-1.61846,0.35416,2.82437,-0.59854,0.07003,Infinity,0.48876,0.01699,-0.43794,0.02137,135.38644,27.07729,142.38644,0.3428,0.01979,-0.49499,0.02289,0.21526,0.03323,12.88402,3.221,26.88402,14.11797,5.63524,0.3428,0.01979,-0.49499,0.02289,0.21526,0.03323,12.88402,5.30703,3.221,1.32676,7.0,Uf,3,g--,0
J032128-312255,0.31945,0.84273,Infinity,-0.5289,0.05144,0.0255,0.43548,0.01356,-0.41673,0.01536,37.41204,6.23534,43.41204,0.39084,0.01602,-0.42366,0.01537,0.06476,0.02359,7.94653,1.58931,19.94653,1866.33022,10204.46336,0.39084,0.01602,-0.42366,0.01537,0.06476,0.02359,7.94653,4.55073,1.58931,0.91015,8.0,Us,2,g--,0
J232407-371422,-1.49598,0.39355,0.02819,-0.44569,0.05274,27.0144,0.6536,0.02377,-0.1429,0.02192,305.72465,50.95411,311.72465,0.51526,0.01981,-0.18364,0.02328,0.16277,0.02601,88.3292,17.66584,100.3292,3.66535,0.81492,0.51526,0.01981,-0.18364,0.02328,0.16277,0.02601,88.3292,14.18534,17.66584,2.83707,8.0,Uf,3,g--,0
J044518-352545,-0.63854,0.42535,0.02476,-0.64232,0.05261,7.2614,0.38925,0.01422,-0.4487,0.0218,54.68522,9.1142,60.68522,0.35144,0.01436,-0.46669,0.02319,0.07205,0.02934,23.55613,4.71123,35.55613,1732.23384,10049.19666,0.35144,0.01436,-0.46669,0.02319,0.07205,0.02934,23.55613,5.96663,4.71123,1.19333,8.0,Us,2,g--,0
J235630-322222,-0.38455,0.38314,0.0757,-0.73069,0.0492,13.53241,0.29095,0.00909,-0.65596,0.01858,37.84535,5.40648,0.0,0.29962,0.01137,-0.65417,0.01794,-0.01823,0.01988,31.17908,5.19651,0.0,0.0,2.0E-5,0.29095,0.00909,-0.65596,0.01858,0.0,0.0,37.84535,14.0322,5.40648,2.0046,9.0,Ls,-1,g--,0
J044924-435008,-0.47571,0.37305,0.07527,-0.62325,0.07069,Infinity,0.40416,0.01275,-0.5312,0.01982,84.53227,14.08871,90.53227,0.35091,0.01821,-0.5575,0.02285,0.09283,0.03244,69.4985,13.8997,81.4985,1006.74806,5528.80763,0.35091,0.01821,-0.5575,0.02285,0.09283,0.03244,69.4985,5.32369,13.8997,1.06474,8.0,Us,2,g--,0
J051041-250221,0.16758,0.38933,1.30514,-0.60946,0.05453,Infinity,0.3459,0.01206,-0.59131,0.01817,27.02844,4.50474,33.02844,0.31161,0.01798,-0.59698,0.01772,0.05507,0.02716,29.48073,5.89615,41.48073,263108.22123,61046.19104,0.3459,0.01206,-0.59131,0.01817,0.0,0.0,27.02844,9.08435,4.50474,1.51406,8.0,Ls,-1,g--,0
J073816-442252,-1.27583,0.37055,0.51309,-1.19345,0.07253,Infinity,0.33954,0.01284,-0.69105,0.01928,600.95563,120.19113,607.95563,0.17721,0.0099,-0.79281,0.02083,0.39856,0.03184,15.56246,3.89062,29.56246,9.876,1.73579,0.17721,0.0099,-0.79281,0.02083,0.39856,0.03184,15.56246,10.73802,3.89062,2.68451,7.0,Uf,3,g--,0
J073040-544152,0.0,0.0,Infinity,0.0,0.0,Infinity,0.21666,0.01842,-0.40108,0.0276,0.54563,Infinity,0.0,0.00203,0.00152,-1.26218,0.11911,1.87909,0.28707,0.35582,Infinity,0.0,2.16695,0.10341,0.21666,0.01842,-0.40108,0.0276,0.0,0.0,0.54563,1.34144,Infinity,,1.0,Lf,0,px-,1
J222328-501712,-0.07175,0.3544,0.21595,-0.10014,0.06892,Infinity,0.7616,0.02904,-0.55054,0.02159,452.37185,90.47437,459.37185,1.30642,0.07609,-0.46744,0.02355,-0.32442,0.0365,14.3123,3.57808,28.3123,0.19035,0.04278,1.30642,0.07609,-0.46744,0.02355,-0.32442,0.0365,14.3123,11.77654,3.57808,2.94413,7.0,Pf,-3,g--,0
J050614-273141,-0.63006,0.39548,0.1074,-0.68591,0.05602,Infinity,0.31462,0.01457,-0.56603,0.02529,35.04579,8.76145,0.0,0.30049,0.01735,-0.54508,0.04468,0.04676,0.05676,26.53422,8.84474,0.0,673541.52134,15640.49301,0.31462,0.01457,-0.56603,0.02529,0.0,0.0,35.04579,14.44433,8.76145,3.61108,6.0,Ls,-1,g--,0
J042840-375619,-1.24634,0.39383,1.16967,-0.24827,0.05374,56.26209,1.18609,0.03903,0.11628,0.01949,218.17434,31.16776,224.17434,0.97272,0.04063,0.07593,0.02133,0.14542,0.02801,117.09498,19.51583,127.09498,0.54818,0.13969,0.97272,0.04063,0.07593,0.02133,0.14542,0.02801,117.09498,6.46177,19.51583,1.07696,9.0,Uf,3,g--,0
J063111-415427,-0.53129,0.37666,0.01296,-0.31754,0.07084,Infinity,0.83693,0.02565,-0.1643,0.02121,69.92061,11.65343,75.92061,0.74713,0.03675,-0.18675,0.02541,0.07699,0.03324,24.08076,4.81615,36.08076,16.32317,38.1181,0.74713,0.03675,-0.18675,0.02541,0.07699,0.03324,24.08076,12.95016,4.81615,2.59003,8.0,Us,2,g--,0
J221213-411755,-0.47393,0.36141,0.12222,-0.297,0.06995,Infinity,0.5285,0.01705,-0.51492,0.02079,81.20233,13.53372,87.20233,0.69264,0.03451,-0.46175,0.02305,-0.17742,0.03291,14.87295,2.97459,26.87295,0.04997,0.03158,0.69264,0.03451,-0.46175,0.02305,-0.17742,0.03291,14.87295,5.08392,2.97459,1.01678,8.0,Ps,-4,g--,0
J233629-480724,-0.68311,0.35981,0.84618,-0.54517,0.06976,Infinity,0.46604,0.01654,-0.55414,0.01927,14.80084,2.46681,0.0,0.4477,0.02134,-0.56229,0.02228,0.0266,0.03013,16.64436,3.32887,0.0,1000000.0,149391.26208,0.46604,0.01654,-0.55414,0.01927,0.0,0.0,14.80084,3.56378,2.46681,0.59396,8.0,Ls,-1,g--,0
J000935-321637,-0.53395,0.81232,Infinity,-0.55931,0.04894,5.34532,0.57054,0.0158,-0.36674,0.01627,94.92432,13.56062,100.92432,0.50222,0.01781,-0.37597,0.01578,0.08332,0.01987,25.63833,4.27305,35.63833,180.3713,536.57421,0.50222,0.01781,-0.37597,0.01578,0.08332,0.01987,25.63833,7.13206,4.27305,1.18868,9.0,Us,2,g--,0
J061329-251929,0.30843,0.39775,0.01479,-0.42132,0.05316,Infinity,0.42375,0.01422,-0.54572,0.01806,227.99471,32.57067,233.99471,0.61151,0.02646,-0.52038,0.01708,-0.21264,0.02382,17.38734,2.89789,27.38734,0.05975,0.01936,0.61151,0.02646,-0.52038,0.01708,-0.21264,0.02382,17.38734,7.88387,2.89789,1.31398,9.0,Ps,-4,g--,0
J054621-293147,-0.30898,0.39779,0.1314,-0.41163,0.05522,Infinity,0.47571,0.01561,-0.43433,0.01837,9.14293,1.30613,0.0,0.49684,0.02399,-0.43212,0.0177,-0.02613,0.0275,11.66941,1.9449,0.0,0.0,4.6E-4,0.47571,0.01561,-0.43433,0.01837,0.0,0.0,9.14293,4.10441,1.30613,0.58634,9.0,Lf,0,g--,0
J234018-333507,-0.85727,0.38465,0.27254,-0.67398,0.05232,8.40853,0.35454,0.01122,-0.56582,0.01827,37.13842,5.30549,43.13842,0.31207,0.0121,-0.57311,0.01732,0.07843,0.02169,19.53143,3.25524,29.53143,4501.96818,17284.49667,0.31207,0.0121,-0.57311,0.01732,0.07843,0.02169,19.53143,5.85754,3.25524,0.97626,9.0,Us,2,g--,0
J223040-394252,-0.97623,0.35967,0.01671,-0.48308,0.05065,52.18525,0.73787,0.02682,-0.25919,0.02066,985.28916,164.21486,991.28916,0.44024,0.01951,-0.34588,0.02131,0.35962,0.02963,104.6357,20.92714,116.6357,3.02623,0.29798,0.44024,0.01951,-0.34588,0.02131,0.35962,0.02963,104.6357,29.10494,20.92714,5.82099,8.0,Uf,3,g--,0
J012251-453334,-1.61571,0.35581,1.14016,-0.81332,0.07044,Infinity,0.29776,0.01043,-0.75575,0.02017,70.17815,14.03563,77.17815,0.19835,0.01082,-0.82026,0.02148,0.24536,0.03157,87.40496,21.85124,101.40496,46.9365,26.04884,0.29776,0.01043,-0.75575,0.02017,0.0,0.0,70.17815,9.82699,14.03563,1.9654,7.0,Ls,-1,g--,0
J235411-410619,-1.47312,0.35787,2.99756,-0.35355,0.07091,Infinity,0.5095,0.01814,-0.52712,0.02042,27.22219,4.53703,33.22219,0.54749,0.02881,-0.51381,0.02236,-0.04646,0.03251,17.19172,3.43834,29.19172,0.0,0.00127,0.54749,0.02881,-0.51381,0.02236,-0.04646,0.03251,17.19172,6.20659,3.43834,1.24132,8.0,Ps,-4,g--,0
J014036-375644,-0.90497,0.37211,0.0751,-0.73723,0.05189,0.92664,0.38881,0.01319,-0.50907,0.02095,176.39773,29.39962,182.39773,0.27984,0.01036,-0.56481,0.02129,0.22735,0.02633,17.22154,3.44431,29.22154,17.46391,5.75164,0.27984,0.01036,-0.56481,0.02129,0.22735,0.02633,17.22154,7.0274,3.44431,1.40548,8.0,Us,2,g--,0
J052335-513830,-1.83521,0.35027,0.30638,-0.33802,0.06967,Infinity,0.61778,0.02076,-0.74542,0.02013,110.34631,18.39105,116.34631,0.78386,0.03799,-0.69692,0.02357,-0.15606,0.03375,22.27173,4.45435,34.27173,0.00585,0.00751,0.78386,0.03799,-0.69692,0.02357,-0.15606,0.03375,22.27173,4.57259,4.45435,0.91452,8.0,Ps,-4,g--,0
J060840-304133,-0.82503,0.37502,1.22655,-0.96509,0.05132,27.47632,0.3132,0.01026,-0.62954,0.01698,280.4619,40.06599,286.4619,0.21031,0.00777,-0.65194,0.01639,0.23934,0.02047,128.56634,21.42772,138.56634,23.01186,7.09601,0.21031,0.00777,-0.65194,0.01639,0.23934,0.02047,128.56634,14.29141,21.42772,2.3819,9.0,Us,2,g--,0
J050455-272311,-0.51544,0.3947,0.29576,-0.77487,0.05588,Infinity,0.38727,0.01425,-0.49276,0.01958,384.06704,64.01117,390.06704,0.28529,0.01611,-0.50693,0.01856,0.1613,0.0278,112.99105,22.59821,124.99105,37.27398,26.40853,0.28529,0.01611,-0.50693,0.01856,0.1613,0.0278,112.99105,28.81539,22.59821,5.76308,8.0,Us,2,g--,0
J074719-331046,-0.40007,0.42177,0.0044,-0.18719,0.0526,5.92714,0.98415,0.02809,-0.13018,0.01731,205.32005,25.66501,210.32005,0.7924,0.02541,-0.14603,0.01745,0.1408,0.02011,33.19892,4.7427,43.19892,3.30056,0.81603,0.7924,0.02541,-0.14603,0.01745,0.1408,0.02011,33.19892,6.84096,4.7427,0.97728,10.0,Uf,3,g--,0
J044409-205113,-0.82575,0.81623,Infinity,-0.47081,0.05427,Infinity,0.50321,0.01404,-0.53927,0.0162,39.19494,6.53249,45.19494,0.60512,0.02623,-0.52672,0.01496,-0.10818,0.02289,29.99721,5.99944,41.99721,0.00368,0.00446,0.60512,0.02623,-0.52672,0.01496,-0.10818,0.02289,29.99721,12.53226,5.99944,2.50645,8.0,Ps,-4,g--,0
J031016-511106,-0.43402,0.36014,0.12923,-0.48497,0.06928,Infinity,0.48515,0.01527,-0.60472,0.01885,41.95971,6.99329,47.95971,0.56574,0.02585,-0.57638,0.02165,-0.09918,0.03375,9.52549,1.9051,21.52549,0.00124,0.00387,0.56574,0.02585,-0.57638,0.02165,-0.09918,0.03375,9.52549,4.38704,1.9051,0.87741,8.0,Ps,-4,g--,0
J042308-395356,-1.38254,0.37601,8.8E-4,-0.69144,0.05318,0.03074,0.32658,0.01065,-0.62565,0.02081,69.31305,11.55217,75.31305,0.25824,0.0099,-0.6643,0.02155,0.16223,0.02852,12.304,2.4608,24.304,111.53926,124.04667,0.25824,0.0099,-0.6643,0.02155,0.16223,0.02852,12.304,8.51226,2.4608,1.70245,8.0,Us,2,g--,0
J022215-510629,-0.70678,0.35347,8.0E-5,-0.89378,0.0691,Infinity,0.48531,0.01864,-0.63665,0.01932,133.15023,26.63005,140.15023,0.4206,0.0226,-0.65829,0.02055,0.08612,0.0304,52.83965,13.20991,66.83965,6635.43164,22800.36221,0.4206,0.0226,-0.65829,0.02055,0.08612,0.0304,52.83965,22.18003,13.20991,5.54501,7.0,Us,2,g--,0
J025539-215352,0.13564,0.37044,0.56103,-0.61033,0.05283,Infinity,0.45044,0.01585,-0.61301,0.01933,185.01552,26.43079,191.01552,0.62117,0.02641,-0.59166,0.01818,-0.18702,0.02471,51.44378,8.57396,61.44378,0.02619,0.01265,0.62117,0.02641,-0.59166,0.01818,-0.18702,0.02471,51.44378,7.65311,8.57396,1.27552,9.0,Ps,-4,g--,0
J052254-402031,-1.27005,0.38844,0.05668,-0.65686,0.07437,Infinity,0.52086,0.02216,-0.30032,0.02141,428.37226,85.67445,435.37226,0.28517,0.01722,-0.39383,0.02206,0.36677,0.03415,5.89129,1.47282,19.89129,3.44262,0.37216,0.28517,0.01722,-0.39383,0.02206,0.36677,0.03415,5.89129,4.91429,1.47282,1.22857,7.0,Uf,3,g--,0
J064814-304419,-0.09964,0.38175,0.55437,-0.14034,0.04877,0.38632,0.96701,0.02774,-0.12382,0.01748,6.27059,0.78382,11.27059,0.9265,0.02879,-0.12606,0.01735,0.02999,0.02365,6.55146,0.93592,16.55146,126.39786,418.77336,0.96701,0.02774,-0.12382,0.01748,0.0,0.0,6.27059,4.19227,0.78382,0.52403,10.0,Lf,0,g--,0
J235137-300751,-0.86985,0.36522,0.13126,-0.62631,0.05102,1.08292,0.5116,0.01437,-0.42008,0.01735,338.3521,48.33601,344.3521,0.37123,0.01297,-0.43766,0.01659,0.19192,0.01917,18.51376,3.08563,28.51376,13.81151,4.14953,0.37123,0.01297,-0.43766,0.01659,0.19192,0.01917,18.51376,6.81315,3.08563,1.13553,9.0,Uf,3,g--,0
J053257-394108,0.0,0.0,Infinity,-0.427,0.08655,Infinity,0.30458,0.00854,-0.46113,0.01877,1006.36308,335.45436,1016.36308,0.18064,0.00643,-0.54913,0.01839,0.36075,0.0235,79.2141,39.60705,109.2141,5.76884,0.71678,0.18064,0.00643,-0.54913,0.01839,0.36075,0.0235,79.2141,22.93068,39.60705,11.46534,5.0,Uf,3,g--,0
J044022-493540,-1.2787,0.36809,6.22557,-0.74121,0.07111,Infinity,0.3366,0.01347,-0.75853,0.0219,40.76486,8.15297,47.76486,0.25726,0.01478,-0.80177,0.02304,0.16326,0.03281,30.27049,7.56762,44.27049,285.42379,529.63005,0.25726,0.01478,-0.80177,0.02304,0.16326,0.03281,30.27049,14.82324,7.56762,3.70581,7.0,Us,2,g--,0
J040353-360500,0.26473,0.38726,0.33921,-0.03094,0.04916,13.78641,1.69647,0.05248,0.20996,0.0209,504.17639,72.0252,510.17639,1.23362,0.04695,0.14476,0.02486,0.23741,0.02861,61.10964,10.18494,71.10964,0.4956,0.08554,1.23362,0.04695,0.14476,0.02486,0.23741,0.02861,61.10964,22.97741,10.18494,3.82957,9.0,Uf,3,g--,0
J055734-495703,0.0,0.0,Infinity,0.0,0.0,Infinity,0.47163,0.0163,-0.48314,0.01684,5.67027,1.89009,0.0,0.49402,0.03394,-0.47421,0.01555,-0.02909,0.03494,4.08759,2.04379,0.0,0.0,0.00138,0.47163,0.0163,-0.48314,0.01684,0.0,0.0,5.67027,4.61784,1.89009,1.53928,5.0,Lf,0,g--,0
J025230-500438,-0.73523,0.35818,0.01646,-0.75929,0.06947,Infinity,0.33793,0.01228,-0.70401,0.02077,40.87641,8.17528,47.87641,0.2495,0.01494,-0.75167,0.02205,0.18289,0.03477,89.33621,22.33405,103.33621,113.49752,131.73067,0.33793,0.01228,-0.70401,0.02077,0.0,0.0,40.87641,3.09512,8.17528,0.61902,7.0,Ls,-1,g--,0
J235701-213818,0.05045,0.38722,0.00551,-0.53512,0.05327,Infinity,0.44829,0.01524,-0.50619,0.01845,18.70422,3.11737,0.0,0.44648,0.02397,-0.50548,0.01752,0.00386,0.02743,20.80353,4.16071,0.0,0.0,153443.09982,0.44829,0.01524,-0.50619,0.01845,0.0,0.0,18.70422,8.00175,3.11737,1.33362,8.0,Ls,-1,g--,0
J072501-533645,-0.51142,0.39578,0.03689,-0.77375,0.0728,Infinity,0.393,0.01593,-0.53524,0.0217,98.60205,19.72041,105.60205,0.32087,0.01916,-0.56764,0.02418,0.12449,0.03603,14.35082,3.58771,28.35082,190.45504,642.57056,0.32087,0.01916,-0.56764,0.02418,0.12449,0.03603,14.35082,12.24746,3.58771,3.06186,7.0,Us,2,g--,0
J060212-542507,-0.95833,0.37995,0.28433,-0.77399,0.07423,Infinity,0.35853,0.0135,-0.58143,0.02015,110.93047,22.18609,117.93047,0.21643,0.01323,-0.66245,0.02283,0.30647,0.03696,39.54424,9.88606,53.54424,12.04439,3.52214,0.21643,0.01323,-0.66245,0.02283,0.30647,0.03696,39.54424,15.21937,9.88606,3.80484,7.0,Uf,3,g--,0
J050106-304737,-0.29802,0.38637,0.14512,-0.73252,0.0492,1.26333,0.36993,0.0121,-0.62043,0.01812,23.06641,3.2952,29.06641,0.33427,0.01162,-0.62582,0.01811,0.0616,0.02001,27.99602,4.666,37.99602,120048.08496,110054.754,0.36993,0.0121,-0.62043,0.01812,0.0,0.0,23.06641,4.75695,3.2952,0.67956,9.0,Ls,-1,g--,0
J044858-204446,-1.93976,0.87493,Infinity,-0.62812,0.05949,Infinity,0.36936,0.01153,-0.69131,0.01872,88.09406,12.58487,94.09406,0.31169,0.01455,-0.70279,0.01739,0.09828,0.0254,57.06631,9.51105,67.06631,3762.10892,18449.36693,0.31169,0.01455,-0.70279,0.01739,0.09828,0.0254,57.06631,5.41022,9.51105,0.9017,9.0,Us,2,g--,0
J230830-230343,-0.37464,0.3686,1.43087,-0.45303,0.05289,Infinity,0.42763,0.01645,-0.58957,0.02278,137.33795,27.46759,144.33795,0.56903,0.01913,-0.56006,0.02055,-0.15202,0.02246,6.58033,1.64508,20.58033,0.01438,0.0085,0.56903,0.01913,-0.56006,0.02055,-0.15202,0.02246,6.58033,3.25095,1.64508,0.81274,7.0,Ps,-4,g--,0
J015212-263554,-0.02363,0.36961,0.01258,-0.50679,0.05241,Infinity,0.45076,0.0149,-0.58297,0.01865,165.1428,23.59183,171.1428,0.6277,0.02729,-0.56074,0.01734,-0.18908,0.02204,14.55943,2.42657,24.55943,0.0329,0.01278,0.6277,0.02729,-0.56074,0.01734,-0.18908,0.02204,14.55943,9.36799,2.42657,1.56133,9.0,Ps,-4,g--,0
J235525-335755,-2.06266,0.36949,1.9431,-0.46619,0.05393,4.16621,0.42544,0.01397,-0.57793,0.01772,93.57578,13.36797,99.57578,0.33896,0.01305,-0.59014,0.0168,0.13742,0.01945,40.48435,6.74739,50.48435,140.35873,133.09834,0.33896,0.01305,-0.59014,0.0168,0.13742,0.01945,40.48435,10.40196,6.74739,1.73366,9.0,Us,2,g--,0
J213616-501806,-0.66336,0.35815,2.25403,-0.57129,0.06962,Infinity,0.38327,0.01374,-0.77394,0.01986,78.9846,13.1641,0.0,0.38227,0.01749,-0.77452,0.02226,0.00323,0.03121,81.74165,16.34833,0.0,0.0,160539.44094,0.38327,0.01374,-0.77394,0.01986,0.0,0.0,78.9846,20.89272,13.1641,3.48212,8.0,Ls,-1,g--,0
J055712-372836,-0.79585,0.38234,0.14795,-0.69131,0.0503,3.65493,0.41732,0.01472,-0.57428,0.01997,21.96113,3.66019,27.96113,0.38671,0.01504,-0.58822,0.02099,0.05485,0.02743,12.0488,2.40976,24.0488,230361.97733,70031.89648,0.38671,0.01504,-0.58822,0.02099,0.05485,0.02743,12.0488,4.23725,2.40976,0.84745,8.0,Us,2,g--,0
J002736-540907,0.0,0.0,Infinity,0.0,0.0,Infinity,0.20525,0.00773,-0.69195,0.02222,1482.27579,Infinity,0.0,0.04964,0.00184,-0.98292,0.0188,0.71927,0.0233,1.52085,Infinity,0.0,4.82253,0.31059,0.20525,0.00773,-0.69195,0.02222,0.0,0.0,1482.27579,68.6925,Infinity,,2.0,Ls,-1,px-,1
J025045-410337,-0.09508,0.35207,0.21262,-0.66617,0.06863,Infinity,0.56694,0.01982,-0.56695,0.02085,5.58451,1.1169,0.0,0.55464,0.03131,-0.57046,0.02201,0.01528,0.03337,7.10881,1.7772,0.0,1000000.0,137419.45892,0.56694,0.01982,-0.56695,0.02085,0.0,0.0,5.58451,2.87795,1.1169,0.57559,7.0,Ls,-1,g--,0
J060142-191459,-0.54183,0.40294,0.1191,-0.56979,0.05657,Infinity,0.40949,0.01433,-0.6028,0.01882,28.88044,4.12578,0.0,0.40508,0.01896,-0.6032,0.01849,0.00558,0.02381,31.4633,5.24388,0.0,0.0,263180.85495,0.40949,0.01433,-0.6028,0.01882,0.0,0.0,28.88044,11.5668,4.12578,1.6524,9.0,Ls,-1,g--,0
J043850-201226,-0.26514,0.37542,0.92928,-0.44868,0.05334,Infinity,0.54881,0.01747,-0.46317,0.01845,47.79356,6.82765,53.79356,0.62204,0.02834,-0.45395,0.01742,-0.07142,0.02461,21.53265,3.58877,31.53265,6.6E-4,0.00229,0.62204,0.02834,-0.45395,0.01742,-0.07142,0.02461,21.53265,5.29633,3.58877,0.88272,9.0,Ps,-4,g--,0
J072928-525418,-0.05033,0.38049,0.63676,-0.73589,0.07013,Infinity,0.45445,0.01599,-0.60684,0.01996,9.79714,1.95943,16.79714,0.48993,0.02951,-0.59495,0.02331,-0.04453,0.03386,22.36522,5.5913,36.36522,0.0,5.8E-4,0.45445,0.01599,-0.60684,0.01996,0.0,0.0,9.79714,3.81529,1.95943,0.76306,7.0,Ls,-1,g--,0
J070038-455548,-0.69125,0.36343,3.0E-4,-0.56193,0.06939,Infinity,0.5288,0.0178,-0.51095,0.02142,11.40354,1.90059,17.40354,0.50183,0.02389,-0.51995,0.0236,0.03508,0.02978,5.54524,1.10905,17.54524,1000000.0,96937.37596,0.5288,0.0178,-0.51095,0.02142,0.0,0.0,11.40354,6.28551,1.90059,1.04758,8.0,Ls,-1,g--,0
J233037-453958,-0.12841,0.34625,0.6813,-0.30038,0.06826,Infinity,1.14906,0.03679,-0.41216,0.01926,45.20706,7.53451,51.20706,1.28311,0.06149,-0.39184,0.02257,-0.07204,0.03161,17.73755,3.54751,29.73755,0.00191,0.00813,1.28311,0.06149,-0.39184,0.02257,-0.07204,0.03161,17.73755,6.15718,3.54751,1.23144,8.0,Ps,-4,g--,0
J055333-203418,-0.74906,0.36325,0.4666,-0.8975,0.05306,Infinity,0.44668,0.01669,-0.6376,0.02105,218.77997,43.75599,225.77997,0.33641,0.01966,-0.67579,0.02128,0.17358,0.03297,31.55051,7.88763,45.55051,88.42644,111.94404,0.33641,0.01966,-0.67579,0.02128,0.17358,0.03297,31.55051,18.8423,7.88763,4.71058,7.0,Us,2,g--,0
J220121-375704,0.0,0.0,Infinity,-0.86169,0.08415,Infinity,0.39518,0.00992,-0.67982,0.01752,61.45716,15.36429,69.45716,0.45599,0.01543,-0.65134,0.01731,-0.10664,0.02208,17.74065,5.91355,35.74065,8.8E-4,0.00165,0.45599,0.01543,-0.65134,0.01731,-0.10664,0.02208,17.74065,4.12072,5.91355,1.37357,6.0,Ps,-4,g--,0
J043221-510925,0.0319,0.36174,0.68549,-0.46031,0.06903,Infinity,0.79975,0.02826,-0.35033,0.02008,21.91782,3.65297,27.91782,0.74617,0.03576,-0.36354,0.02319,0.04692,0.03111,18.57481,3.71496,30.57481,7479.65587,17676.60112,0.79975,0.02826,-0.35033,0.02008,0.0,0.0,21.91782,4.63548,3.65297,0.77258,8.0,Lf,0,g--,0
J005645-445102,-0.71696,0.3537,0.06737,-0.50403,0.06921,Infinity,0.67015,0.0236,-0.39036,0.02074,45.52343,7.58724,51.52343,0.59508,0.03009,-0.41407,0.02246,0.0787,0.0284,10.52508,2.10502,22.52508,427.28242,1594.09988,0.59508,0.03009,-0.41407,0.02246,0.0787,0.0284,10.52508,8.4268,2.10502,1.68536,8.0,Us,2,g--,0
J061324-421824,-0.52421,0.35988,0.90969,-0.45959,0.06957,Infinity,0.54012,0.01744,-0.56169,0.01834,12.98751,2.16459,18.98751,0.58577,0.02683,-0.54584,0.02198,-0.05407,0.03331,5.15146,1.03029,17.15146,1.0E-5,9.9E-4,0.58577,0.02683,-0.54584,0.02198,-0.05407,0.03331,5.15146,3.64381,1.03029,0.72876,8.0,Ps,-4,g--,0
J235919-204755,-0.44988,0.36073,0.00359,-0.51822,0.05334,Infinity,0.5602,0.01927,-0.5113,0.015,15.54167,2.22024,21.54167,0.6195,0.02816,-0.50488,0.01441,-0.05938,0.02243,15.70748,2.61791,25.70748,6.0E-5,5.7E-4,0.5602,0.01927,-0.5113,0.015,0.0,0.0,15.54167,5.55399,2.22024,0.79343,9.0,Ls,-1,g--,0
J225805-275821,-0.31118,0.36143,0.28596,-0.02398,0.05221,Infinity,1.52964,0.06047,0.00413,0.01963,563.89447,112.77889,570.89447,0.99463,0.02789,-0.04111,0.01758,0.22684,0.01825,132.34409,33.08602,146.34409,1.23203,0.1269,0.99463,0.02789,-0.04111,0.01758,0.22684,0.01825,132.34409,24.70503,33.08602,6.17626,7.0,Uf,3,g--,0
J005533-214822,-0.77665,0.36757,0.0207,-0.75517,0.05339,Infinity,0.35159,0.01551,-0.69852,0.02245,31.66565,7.91641,39.66565,0.30411,0.01244,-0.71257,0.02058,0.07078,0.02139,3.82405,1.27468,21.82405,108001.18606,108385.721,0.30411,0.01244,-0.71257,0.02058,0.07078,0.02139,3.82405,3.64067,1.27468,1.21356,6.0,Us,2,g--,0
J231938-362241,-0.26534,0.36819,0.61373,-0.57749,0.05112,19.77923,0.47902,0.01445,-0.68212,0.02104,254.12346,36.30335,260.12346,0.63134,0.0211,-0.62588,0.02143,-0.20232,0.02872,23.2556,3.87593,33.2556,0.02839,0.0159,0.63134,0.0211,-0.62588,0.02143,-0.20232,0.02872,23.2556,7.40932,3.87593,1.23489,9.0,Ps,-4,g--,0
J042433-384840,-0.32473,0.3666,0.17816,-0.46082,0.04837,0.66813,0.70094,0.02204,-0.39021,0.02067,51.30963,7.32995,57.30963,0.64852,0.024,-0.40704,0.02114,0.05616,0.02783,24.3532,4.05887,34.3532,4205.60308,19197.83838,0.64852,0.024,-0.40704,0.02114,0.05616,0.02783,24.3532,6.90011,4.05887,1.15002,9.0,Us,2,g--,0
J062331-441302,-0.402,0.36375,0.78507,-0.2976,0.06938,Infinity,0.68793,0.02148,-0.44758,0.02031,39.21834,6.53639,45.21834,0.74917,0.03386,-0.43097,0.02227,-0.05485,0.03285,21.06966,4.21393,33.06966,1.2E-4,0.00282,0.74917,0.03386,-0.43097,0.02227,-0.05485,0.03285,21.06966,5.89184,4.21393,1.17837,8.0,Ps,-4,g--,0
J025838-505204,-0.56581,0.35543,0.19388,-0.50008,0.06901,Infinity,0.79287,0.02556,-0.37207,0.02021,48.79495,8.13249,54.79495,0.66691,0.0334,-0.40491,0.02239,0.11248,0.02994,6.12958,1.22592,18.12958,63.09676,103.61626,0.66691,0.0334,-0.40491,0.02239,0.11248,0.02994,6.12958,4.10402,1.22592,0.8208,8.0,Us,2,g--,0
J052733-500555,-1.75079,0.35143,1.19506,-0.51913,0.06966,Infinity,0.50337,0.01695,-0.73018,0.01936,17.92572,2.98762,0.0,0.50682,0.02441,-0.72899,0.022,-0.00149,0.03254,19.06972,3.81394,0.0,0.0,67028.26818,0.50337,0.01695,-0.73018,0.01936,0.0,0.0,17.92572,3.89141,2.98762,0.64857,8.0,Ls,-1,g--,0
J235753-531112,-0.39662,0.35042,1.27484,-0.18054,0.06877,Infinity,1.63977,0.05373,-0.09054,0.02065,46.17155,7.69526,52.17155,1.383,0.0676,-0.1244,0.02262,0.11292,0.03252,6.34549,1.2691,18.34549,3.55484,1.35539,1.383,0.0676,-0.1244,0.02262,0.11292,0.03252,6.34549,4.13913,1.2691,0.82783,8.0,Uf,3,g--,0
J043237-343348,-1.09339,0.37102,4.2E-4,-0.69418,0.04964,0.57085,0.45878,0.01499,-0.55716,0.01936,187.08294,31.18049,193.08294,0.3387,0.01286,-0.60906,0.02134,0.21149,0.02671,6.13905,1.22781,18.13905,27.53898,11.91924,0.3387,0.01286,-0.60906,0.02134,0.21149,0.02671,6.13905,5.95667,1.22781,1.19133,8.0,Us,2,g--,0
J033051-401416,-0.61161,0.36815,3.58617,-0.27654,0.07001,Infinity,0.88341,0.0291,-0.32927,0.02087,30.44276,5.07379,0.0,0.85457,0.04139,-0.33525,0.02413,0.02496,0.03246,31.00122,6.20024,0.0,1000000.0,22732.83974,0.88341,0.0291,-0.32927,0.02087,0.0,0.0,30.44276,4.97117,5.07379,0.82853,8.0,Lf,0,g--,0
J214937-270159,-0.49595,0.35215,0.00554,-0.87285,0.05155,Infinity,0.58765,0.02192,-0.71505,0.02047,242.72451,48.5449,249.72451,0.70319,0.02702,-0.69696,0.01814,-0.09512,0.0216,196.75476,49.18869,210.75476,2.2E-4,5.1E-4,0.70319,0.02702,-0.69696,0.01814,-0.09512,0.0216,196.75476,21.15992,49.18869,5.28998,7.0,Ps,-4,g--,0
J052718-230736,-0.63149,0.35005,0.00284,-0.88702,0.05173,Infinity,0.72263,0.02267,-0.48362,0.01734,436.89366,62.41338,442.89366,0.57989,0.02642,-0.49899,0.01718,0.12888,0.02527,230.18021,38.36337,240.18021,86.26472,101.9257,0.57989,0.02642,-0.49899,0.01718,0.12888,0.02527,230.18021,34.92984,38.36337,5.82164,9.0,Us,2,g--,0
J034035-211930,0.17623,0.36766,0.03083,-0.1992,0.05302,Infinity,1.33309,0.04133,-0.08134,0.01793,67.66757,9.6668,73.66757,1.2003,0.04978,-0.08841,0.01719,0.06265,0.02334,21.7113,3.61855,31.7113,5.07747,6.72382,1.2003,0.04978,-0.08841,0.01719,0.06265,0.02334,21.7113,11.35717,3.61855,1.89286,9.0,Uf,3,p-t,2
J011744-335706,-0.46573,0.36049,0.28533,-0.64786,0.0505,7.86948,0.53972,0.01633,-0.56,0.01662,16.92692,2.11587,21.92692,0.51974,0.02366,-0.56331,0.01555,0.02668,0.02178,20.41628,2.91661,30.41628,1000000.0,226756.02687,0.53972,0.01633,-0.56,0.01662,0.0,0.0,16.92692,4.9105,2.11587,0.61381,10.0,Ls,-1,g--,0
J225336-345529,-1.10491,0.35841,0.23456,-1.57922,0.05491,34.83889,0.23803,0.00834,-0.73897,0.02168,1322.56541,220.42757,1328.56541,0.08488,0.00407,-0.91528,0.02366,0.71614,0.02947,118.9677,23.79354,130.9677,4.35551,0.26067,0.08488,0.00407,-0.91528,0.02366,0.71614,0.02947,118.9677,13.24927,23.79354,2.64985,8.0,Uf,3,g--,0
J045244-225804,-0.06857,0.36897,0.8662,-0.6767,0.0532,Infinity,0.52094,0.02128,-0.57984,0.02192,29.64455,7.41114,37.64455,0.4671,0.01944,-0.59052,0.01967,0.05167,0.02057,8.40014,2.80005,26.40014,517347.9038,126670.18752,0.4671,0.01944,-0.59052,0.01967,0.05167,0.02057,8.40014,4.22945,2.80005,1.40982,6.0,Us,2,g--,0
J025017-222101,-0.60698,0.35739,1.53921,-0.88372,0.05327,Infinity,0.44837,0.02011,-0.65738,0.02271,149.39568,37.34892,157.39568,0.35684,0.01524,-0.67804,0.01961,0.10485,0.01967,89.40397,29.80132,107.40397,1711.70009,3764.65023,0.35684,0.01524,-0.67804,0.01961,0.10485,0.01967,89.40397,25.19519,29.80132,8.3984,6.0,Us,2,g--,0
J231843-431336,-0.11823,0.35357,0.08239,-0.4682,0.06855,Infinity,0.65027,0.02095,-0.57057,0.02064,43.51425,7.25237,49.51425,0.79141,0.0389,-0.53219,0.02288,-0.13042,0.03314,4.99023,0.99805,16.99023,0.00911,0.01205,0.79141,0.0389,-0.53219,0.02288,-0.13042,0.03314,4.99023,4.21317,0.99805,0.84263,8.0,Ps,-4,g--,0
J071112-464952,-0.55472,0.36521,1.22232,-0.75119,0.06956,Infinity,0.4312,0.01608,-0.6661,0.02063,21.97607,4.39521,28.97607,0.35992,0.02214,-0.69459,0.02363,0.1108,0.03636,11.48751,2.87188,25.48751,1362.8727,7511.99515,0.35992,0.02214,-0.69459,0.02363,0.1108,0.03636,11.48751,8.98062,2.87188,2.24516,7.0,Us,2,g--,0
J061822-242638,-0.04589,0.36202,0.39629,-0.50623,0.05216,Infinity,0.61513,0.02039,-0.51295,0.017,10.69875,1.52839,0.0,0.6355,0.02731,-0.51103,0.01675,-0.01708,0.02253,12.90621,2.15103,0.0,0.0,7.0E-5,0.61513,0.02039,-0.51295,0.017,0.0,0.0,10.69875,7.80284,1.52839,1.11469,9.0,Ls,-1,g--,0
J064235-325420,-0.5833,0.34842,0.32874,-1.00198,0.04777,7.99948,0.45433,0.01453,-0.70395,0.01771,323.67596,46.23942,329.67596,0.3716,0.01417,-0.71524,0.01781,0.1246,0.02366,152.65056,25.44176,162.65056,741.50585,1854.11835,0.3716,0.01417,-0.71524,0.01781,0.1246,0.02366,152.65056,14.25284,25.44176,2.37547,9.0,Us,2,g--,0
J004048-204339,-0.61546,0.35908,2.99427,-0.44973,0.0536,Infinity,0.6716,0.02051,-0.54173,0.01791,82.08608,11.72658,88.08608,0.83813,0.03532,-0.52607,0.01749,-0.13101,0.02352,20.11163,3.35194,30.11163,0.00982,0.00785,0.83813,0.03532,-0.52607,0.01749,-0.13101,0.02352,20.11163,7.20203,3.35194,1.20034,9.0,Ps,-4,g--,0
J031653-271434,-1.00119,0.3614,0.17572,-0.73065,0.05379,Infinity,0.42673,0.01528,-0.63071,0.01654,98.30934,16.38489,104.30934,0.32199,0.01726,-0.64444,0.01597,0.15436,0.02833,8.15138,1.63028,20.15138,122.29102,182.47474,0.32199,0.01726,-0.64444,0.01597,0.15436,0.02833,8.15138,5.32017,1.63028,1.06403,8.0,Us,2,g--,0
J063201-540455,-4.42295,0.7905,Infinity,-1.49,0.07562,Infinity,0.34136,0.0117,-0.85456,0.02051,472.6558,94.53116,479.6558,0.16691,0.00938,-0.99144,0.02216,0.46682,0.03172,72.40501,18.10125,86.40501,11.53243,1.77095,0.16691,0.00938,-0.99144,0.02216,0.46682,0.03172,72.40501,9.67728,18.10125,2.41932,7.0,Uf,3,g--,0
J063206-261414,-0.38114,0.36182,0.13472,-0.60645,0.05222,Infinity,0.68925,0.02216,-0.44535,0.01723,138.02939,19.71848,144.02939,0.56778,0.02417,-0.45901,0.01639,0.11516,0.02312,28.75842,4.79307,38.75842,98.39716,138.45865,0.56778,0.02417,-0.45901,0.01639,0.11516,0.02312,28.75842,8.74406,4.79307,1.45734,9.0,Us,2,g--,0
J231915-533159,-0.84416,0.35297,0.00591,-0.75331,0.07044,Infinity,0.50561,0.01854,-0.6716,0.01882,15.05037,3.01007,22.05037,0.45818,0.02426,-0.68709,0.02198,0.06193,0.03336,4.25311,1.06328,18.25311,352412.52633,104178.70348,0.45818,0.02426,-0.68709,0.02198,0.06193,0.03336,4.25311,3.82264,1.06328,0.95566,7.0,Us,2,g--,0
J012031-270124,-0.09814,0.35232,1.02699,-0.33257,0.05173,Infinity,1.23696,0.03702,-0.22079,0.01666,57.17889,8.16841,0.0,1.19396,0.05099,-0.22273,0.01587,0.02227,0.02243,42.87557,7.14593,0.0,99984.9959,21010.22249,1.23696,0.03702,-0.22079,0.01666,0.0,0.0,57.17889,15.26597,8.16841,2.18085,9.0,Lf,0,g--,0
J002100-245107,-0.47882,0.36747,0.14797,-0.74384,0.05336,Infinity,0.32702,0.01064,-0.77797,0.01721,56.62218,8.08888,62.62218,0.29505,0.01518,-0.78493,0.01601,0.06025,0.02598,96.30856,16.05143,106.30856,1000000.0,229594.56146,0.32702,0.01064,-0.77797,0.01721,0.0,0.0,56.62218,9.29513,8.08888,1.32788,9.0,Ls,-1,g--,0
J224919-303911,-0.56936,0.36051,0.00772,-0.51041,0.04792,3.80191,0.69694,0.01833,-0.40341,0.01575,445.72772,55.71597,450.72772,0.57299,0.0171,-0.41803,0.01573,0.12864,0.01687,101.89436,14.55634,111.89436,42.14502,27.5685,0.57299,0.0171,-0.41803,0.01573,0.12864,0.01687,101.89436,27.05049,14.55634,3.86436,10.0,Us,2,g--,0
J073053-340535,-0.55422,0.36959,1.63613,-0.87889,0.05143,9.06129,0.47217,0.01591,-0.71833,0.02049,255.46154,42.57692,261.46154,0.36743,0.01379,-0.76119,0.0219,0.17505,0.03044,33.50064,6.70013,45.50064,149.34994,179.50523,0.36743,0.01379,-0.76119,0.0219,0.17505,0.03044,33.50064,14.55454,6.70013,2.91091,8.0,Us,2,g--,0
J062448-254557,-0.88906,0.36363,0.09271,-0.85935,0.05384,Infinity,0.40503,0.01278,-0.70354,0.0175,165.75883,23.67983,171.75883,0.34086,0.01459,-0.71548,0.01627,0.10303,0.02402,47.6263,7.93772,57.6263,2966.75902,14909.06278,0.34086,0.01459,-0.71548,0.01627,0.10303,0.02402,47.6263,15.58063,7.93772,2.59677,9.0,Us,2,g--,0
J042925-432836,-1.03386,0.35591,0.22152,-0.68776,0.06981,Infinity,0.56649,0.01862,-0.54321,0.01891,83.43726,13.90621,89.43726,0.4809,0.02522,-0.57695,0.02204,0.10685,0.03439,17.21342,3.44268,29.21342,501.04574,1842.10484,0.4809,0.02522,-0.57695,0.02204,0.10685,0.03439,17.21342,10.48016,3.44268,2.09603,8.0,Us,2,g--,0
J071043-385037,-0.34288,0.37873,1.93016,-0.12862,0.0488,22.12453,0.90553,0.02816,-0.31162,0.02069,65.50596,9.35799,0.0,0.87766,0.02892,-0.31763,0.02182,0.02349,0.0268,64.58404,10.76401,0.0,1000000.0,38550.63018,0.90553,0.02816,-0.31162,0.02069,0.0,0.0,65.50596,3.97542,9.35799,0.56792,9.0,Lf,0,g--,0
J013523-483142,-0.9076,0.34882,0.00233,-0.65614,0.06869,Infinity,0.37413,0.01317,-0.80344,0.02089,61.86566,10.31094,67.86566,0.34764,0.01836,-0.81745,0.02347,0.04715,0.03385,93.66618,18.73324,105.66618,1000000.0,201571.89408,0.37413,0.01317,-0.80344,0.02089,0.0,0.0,61.86566,14.22634,10.31094,2.37106,8.0,Ls,-1,g--,0
J044815-365901,-0.25385,0.37895,0.37129,-0.64835,0.05229,0.07948,0.59107,0.01937,-0.50597,0.02069,62.90449,8.98636,68.90449,0.51705,0.01742,-0.53283,0.02257,0.09944,0.0261,9.58487,1.59748,19.58487,477.55942,1354.08229,0.51705,0.01742,-0.53283,0.02257,0.09944,0.0261,9.58487,4.49641,1.59748,0.7494,9.0,Us,2,g--,0
J223513-483558,0.0,0.0,Infinity,0.0,0.0,Infinity,1.519,0.03617,0.03964,0.01552,83.31335,27.77112,93.31335,1.18838,0.05493,-0.00796,0.01528,0.16349,0.02798,10.04274,5.02137,40.04274,1.05765,0.10761,1.18838,0.05493,-0.00796,0.01528,0.16349,0.02798,10.04274,4.41386,5.02137,2.20693,5.0,Uf,3,g--,0
J011342-252359,-0.34042,0.35294,2.09153,-0.68339,0.05182,Infinity,0.56288,0.01713,-0.59173,0.01757,40.0223,5.71747,0.0,0.55478,0.02477,-0.5925,0.01677,0.00859,0.02331,42.5418,7.0903,0.0,1000000.0,310225.56974,0.56288,0.01713,-0.59173,0.01757,0.0,0.0,40.0223,12.97177,5.71747,1.85311,9.0,Ls,-1,g--,0
J072639-373217,-0.84426,0.82515,Infinity,-0.6934,0.04946,2.13179,0.55694,0.0154,-0.5827,0.01886,30.94785,5.15797,36.94785,0.51718,0.01732,-0.59712,0.01982,0.05685,0.02424,16.67623,3.33525,28.67623,178604.11462,119868.10519,0.51718,0.01732,-0.59712,0.01982,0.05685,0.02424,16.67623,4.90079,3.33525,0.98016,8.0,Us,2,g--,0
J012638-244023,-0.25746,0.35258,0.13977,-0.81276,0.05257,Infinity,0.34968,0.01132,-0.86825,0.01839,141.89455,20.27065,147.89455,0.2979,0.01321,-0.88008,0.01728,0.09577,0.02404,245.87344,40.97891,255.87344,39322.77855,74295.35635,0.34968,0.01132,-0.86825,0.01839,0.0,0.0,141.89455,14.60829,20.27065,2.0869,9.0,Ls,-1,g--,0
J034319-253017,-0.6204,0.35411,1.3E-4,-0.5161,0.05195,Infinity,0.7887,0.02535,-0.34358,0.01787,162.68962,23.24137,168.68962,0.68959,0.0281,-0.35255,0.01654,0.07825,0.0219,63.0937,10.51562,73.0937,178.90643,617.70191,0.68959,0.0281,-0.35255,0.01654,0.07825,0.0219,63.0937,20.50692,10.51562,3.41782,9.0,Us,2,g--,0
J003728-334441,-0.55916,0.35868,0.01528,-0.71616,0.04826,3.85915,0.48769,0.01616,-0.59651,0.02099,129.10719,21.51787,135.10719,0.39425,0.01531,-0.63305,0.02113,0.14643,0.0283,5.82879,1.16576,17.82879,145.09956,181.86759,0.39425,0.01531,-0.63305,0.02113,0.14643,0.0283,5.82879,4.85223,1.16576,0.97045,8.0,Us,2,g--,0
J051417-202920,-1.22283,0.36756,0.89488,-0.51189,0.05431,Infinity,0.84076,0.02668,-0.29474,0.01734,554.21824,79.17403,560.21824,0.61034,0.02854,-0.31734,0.01663,0.18904,0.02602,131.19479,21.8658,141.19479,6.90808,2.08108,0.61034,0.02854,-0.31734,0.01663,0.18904,0.02602,131.19479,29.5984,21.8658,4.93307,9.0,Uf,3,g--,0
J215737-321922,0.0,0.0,Infinity,-0.74352,0.08391,Infinity,0.5217,0.01249,-0.5611,0.01511,44.75292,8.95058,0.0,0.52857,0.01671,-0.56025,0.01445,-0.00772,0.01984,40.51266,10.12816,0.0,0.0,29146.88711,0.5217,0.01249,-0.5611,0.01511,0.0,0.0,44.75292,8.61558,8.95058,1.72312,7.0,Ls,-1,g--,0
J232100-540234,-0.43577,0.3536,0.51481,-0.56915,0.06929,Infinity,0.60669,0.02075,-0.64858,0.02043,16.53897,2.7565,22.53897,0.63906,0.03267,-0.6402,0.0233,-0.03236,0.03195,8.78276,1.75655,20.78276,0.0,1.5E-4,0.63906,0.03267,-0.6402,0.0233,-0.03236,0.03195,8.78276,7.34319,1.75655,1.46864,8.0,Ps,-4,g--,0
J031733-280318,-0.27861,0.35666,0.08966,-0.60703,0.05204,Infinity,0.69358,0.02022,-0.49117,0.01689,54.45468,7.77924,60.45468,0.58665,0.0231,-0.50222,0.01564,0.0977,0.02087,13.60626,2.26771,23.60626,371.79094,896.0671,0.58665,0.0231,-0.50222,0.01564,0.0977,0.02087,13.60626,7.20781,2.26771,1.2013,9.0,Us,2,g--,0
J015537-404842,0.69288,0.34768,0.49258,-0.08954,0.06811,Infinity,1.60938,0.05437,-0.3226,0.02083,222.31642,37.05274,228.31642,2.46121,0.1116,-0.24078,0.02209,-0.27907,0.02991,11.38758,2.27752,23.38758,0.37033,0.06207,2.46121,0.1116,-0.24078,0.02209,-0.27907,0.02991,11.38758,4.43241,2.27752,0.88648,8.0,Pf,-3,g--,0
J012934-321930,-0.39509,0.35095,0.41366,-0.80046,0.04764,4.50065,0.58187,0.01678,-0.58208,0.01981,93.18004,13.31143,99.18004,0.50427,0.01714,-0.61094,0.02126,0.10776,0.02823,23.84594,3.97432,33.84594,683.58953,3212.289,0.50427,0.01714,-0.61094,0.02126,0.10776,0.02823,23.84594,5.6854,3.97432,0.94757,9.0,Us,2,g--,0
J032300-263614,-0.27989,0.35257,1.23302,-0.58618,0.05179,Infinity,0.52473,0.01709,-0.7114,0.01656,243.74694,34.82099,249.74694,0.70294,0.02947,-0.69161,0.01613,-0.1696,0.02153,25.99197,4.332,35.99197,0.00914,0.00552,0.70294,0.02947,-0.69161,0.01613,-0.1696,0.02153,25.99197,8.87891,4.332,1.47982,9.0,Ps,-4,g--,0
J231809-403206,-0.03434,0.35075,0.514,-0.29275,0.06863,Infinity,0.95051,0.03126,-0.49233,0.02001,102.263,17.04383,108.263,1.25237,0.0597,-0.43969,0.02237,-0.18092,0.03151,6.55278,1.31056,18.55278,0.06093,0.0334,1.25237,0.0597,-0.43969,0.02237,-0.18092,0.03151,6.55278,3.91802,1.31056,0.7836,8.0,Ps,-4,g--,0
J005222-382950,-1.30633,0.35679,0.01722,-0.7645,0.04861,0.13306,0.40295,0.01238,-0.69943,0.02098,83.01475,11.85925,89.01475,0.35349,0.01255,-0.72566,0.02178,0.09504,0.02427,12.7708,2.12847,22.7708,6569.87038,16405.32561,0.35349,0.01255,-0.72566,0.02178,0.09504,0.02427,12.7708,7.60037,2.12847,1.26673,9.0,Us,2,g--,0
J073244-464018,0.04107,0.35584,1.02441,-0.26633,0.06868,Infinity,0.99679,0.03299,-0.44107,0.01905,85.24297,14.20716,91.24297,1.13823,0.05579,-0.41502,0.02276,-0.08864,0.03422,32.17924,6.43585,44.17924,0.00456,0.01217,1.13823,0.05579,-0.41502,0.02276,-0.08864,0.03422,32.17924,9.91043,6.43585,1.98209,8.0,Ps,-4,g--,0
J014648-520233,-0.88375,0.34787,0.03395,-1.0771,0.06883,Infinity,0.649,0.02159,-0.51276,0.01997,673.63626,112.27271,679.63626,0.39974,0.01995,-0.60601,0.02328,0.32008,0.03124,180.23156,36.04631,192.23156,8.84385,1.69598,0.39974,0.01995,-0.60601,0.02328,0.32008,0.03124,180.23156,17.0334,36.04631,3.40668,8.0,Uf,3,g--,0
J000212-215309,-0.97644,0.34981,0.01766,-0.73958,0.05208,Infinity,0.64664,0.02626,-0.53058,0.02092,179.00892,35.80178,186.00892,0.50023,0.01986,-0.55813,0.01764,0.1357,0.02153,76.27774,19.06943,90.27774,113.87678,117.20557,0.50023,0.01986,-0.55813,0.01764,0.1357,0.02153,76.27774,22.21142,19.06943,5.55285,7.0,Us,2,g--,0
J053417-374725,-0.11104,0.36177,1.56882,-0.44997,0.04814,4.59522,0.99653,0.02867,-0.3349,0.02053,112.90147,16.12878,118.90147,0.81615,0.02817,-0.37511,0.02223,0.14721,0.02814,10.76985,1.79498,20.76985,18.79457,11.15614,0.81615,0.02817,-0.37511,0.02223,0.14721,0.02814,10.76985,4.22198,1.79498,0.70366,9.0,Us,2,g--,0
J044737-220336,1.63667,0.35508,1.32434,-0.31002,0.05121,Infinity,1.08418,0.03478,-0.53038,0.01752,2292.15578,327.45083,2298.15578,2.94707,0.13318,-0.46219,0.01697,-0.58413,0.02454,128.51462,21.4191,138.51462,0.40213,0.01831,2.94707,0.13318,-0.46219,0.01697,-0.58413,0.02454,128.51462,9.40144,21.4191,1.56691,9.0,Pf,-3,g--,0
J065158-210112,-0.84389,0.3476,0.24314,-0.90745,0.05222,Infinity,0.99744,0.03127,-0.44153,0.017,731.5859,104.51227,737.5859,0.64391,0.02787,-0.47247,0.01633,0.25839,0.02182,293.94749,48.99125,303.94749,8.20872,1.69633,0.64391,0.02787,-0.47247,0.01633,0.25839,0.02182,293.94749,40.83665,48.99125,6.80611,9.0,Uf,3,g--,0
J044119-295236,-0.03937,0.36001,0.07014,-0.58578,0.05225,Infinity,0.79172,0.02445,-0.44726,0.01824,44.42429,6.34633,50.42429,0.75238,0.03234,-0.45118,0.01703,0.03027,0.02394,25.93383,4.32231,35.93383,1000000.0,141663.74546,0.75238,0.03234,-0.45118,0.01703,0.03027,0.02394,25.93383,11.85162,4.32231,1.97527,9.0,Us,2,g--,0
J231327-534329,0.08667,0.34481,0.00161,-0.21471,0.06815,Infinity,1.23009,0.04006,-0.60234,0.01897,423.89168,70.64861,429.89168,1.95101,0.08886,-0.51252,0.02156,-0.3054,0.03056,12.18083,2.43617,24.18083,0.14485,0.03521,1.95101,0.08886,-0.51252,0.02156,-0.3054,0.03056,12.18083,8.18272,2.43617,1.63654,8.0,Pf,-3,g--,0
J215924-241752,-0.45432,0.36268,0.00718,-0.64141,0.05194,Infinity,0.4991,0.01834,-0.70445,0.02198,197.46586,39.49317,204.46586,0.77863,0.02961,-0.65743,0.02011,-0.23531,0.02107,53.65621,13.41405,67.65621,0.04009,0.01099,0.77863,0.02961,-0.65743,0.02011,-0.23531,0.02107,53.65621,13.13988,13.41405,3.28497,7.0,Ps,-4,g--,0
J212836-372721,-1.73258,0.34941,1.95907,-0.66677,0.0482,2.39196,0.68255,0.02154,-0.72609,0.02087,19.29265,2.75609,25.29265,0.71444,0.02383,-0.71778,0.02133,-0.03217,0.02696,18.30947,3.05158,28.30947,0.0,3.0E-5,0.68255,0.02154,-0.72609,0.02087,0.0,0.0,19.29265,6.11164,2.75609,0.87309,9.0,Ls,-1,g--,0
J075016-375948,-1.48527,0.35444,1.70441,-0.61263,0.05077,3.0E-5,0.81012,0.02518,-0.68438,0.02132,17.59402,2.51343,23.59402,0.855,0.02742,-0.67328,0.02203,-0.03893,0.0262,20.64739,3.44123,30.64739,0.0,9.0E-5,0.81012,0.02518,-0.68438,0.02132,0.0,0.0,17.59402,3.46268,2.51343,0.49467,9.0,Ls,-1,g--,0
J035933-261530,0.11086,0.35027,0.31301,-0.53106,0.05225,Infinity,0.90691,0.02921,-0.4213,0.01731,105.11103,15.01586,111.11103,1.08152,0.04776,-0.40921,0.01614,-0.10308,0.02363,75.36279,12.56046,85.36279,0.01035,0.01017,1.08152,0.04776,-0.40921,0.01614,-0.10308,0.02363,75.36279,12.44712,12.56046,2.07452,9.0,Ps,-4,g--,0
J031551-364449,0.16749,0.45531,5.36944,-0.77336,0.05111,6.7642,0.54521,0.01677,-0.74487,0.02294,80.36391,11.48056,86.36391,0.64606,0.0224,-0.71162,0.02569,-0.12369,0.03371,26.9044,4.48407,36.9044,0.00133,0.00312,0.64606,0.0224,-0.71162,0.02569,-0.12369,0.03371,26.9044,7.36862,4.48407,1.2281,9.0,Ps,-4,g--,0
J031357-395403,-1.2475,0.35487,0.0222,-0.65116,0.05044,6.58861,0.69593,0.02015,-0.72375,0.01933,38.41855,5.48836,44.41855,0.74233,0.02515,-0.71059,0.02011,-0.04694,0.02448,16.57853,2.76309,26.57853,0.0,6.0E-5,0.74233,0.02515,-0.71059,0.02011,-0.04694,0.02448,16.57853,7.62068,2.76309,1.27011,9.0,Ps,-4,g--,0
J063746-264200,-0.13316,0.35342,0.00192,-0.53856,0.05241,Infinity,0.58283,0.01786,-0.72441,0.01657,250.83865,35.83409,256.83865,0.76672,0.03175,-0.70544,0.016,-0.16142,0.02214,38.71759,6.45293,48.71759,0.00653,0.00463,0.76672,0.03175,-0.70544,0.016,-0.16142,0.02214,38.71759,13.21372,6.45293,2.20229,9.0,Ps,-4,g--,0
J015253-375123,-0.6485,0.35008,0.00892,-0.5886,0.04786,1.53161,0.60131,0.01708,-0.75645,0.01886,192.20183,27.4574,198.20183,0.71803,0.02268,-0.72119,0.01895,-0.12785,0.026,33.23788,5.53965,43.23788,0.00151,0.00243,0.71803,0.02268,-0.72119,0.01895,-0.12785,0.026,33.23788,14.93431,5.53965,2.48905,9.0,Ps,-4,g--,0
J223931-360912,-0.41218,0.36272,0.03563,-0.49428,0.05052,0.04464,0.60235,0.01779,-0.68944,0.01965,165.38493,23.62642,171.38493,0.73518,0.02402,-0.64901,0.02054,-0.14684,0.02537,21.01035,3.50172,31.01035,0.00617,0.00599,0.73518,0.02402,-0.64901,0.02054,-0.14684,0.02537,21.01035,9.94089,3.50172,1.65682,9.0,Ps,-4,g--,0
J071144-320253,-0.54085,0.36319,0.31945,-0.86187,0.05091,3.66523,0.40855,0.01266,-0.73834,0.01716,93.07338,11.63417,98.07338,0.33971,0.01284,-0.75268,0.01656,0.12047,0.02014,148.46935,21.20991,158.46935,1330.19358,2733.50474,0.40855,0.01266,-0.73834,0.01716,0.0,0.0,93.07338,3.42408,11.63417,0.42801,10.0,Ls,-1,g--,0
J064848-473426,1.82213,0.35229,1.66822,-0.29064,0.06787,Infinity,1.38576,0.04744,-0.67099,0.02061,1028.83439,171.4724,1034.83439,2.97006,0.12452,-0.52431,0.02249,-0.50193,0.0289,34.9855,6.9971,46.9855,0.3004,0.03104,2.97006,0.12452,-0.52431,0.02249,-0.50193,0.0289,34.9855,6.51612,6.9971,1.30322,8.0,Pf,-3,g--,0
J045314-280737,0.31753,0.34559,0.49578,-0.1928,0.05123,Infinity,2.95723,0.09152,-0.10148,0.01492,204.22338,22.69149,0.0,2.8707,0.11043,-0.10256,0.01465,0.01696,0.02341,201.74385,25.21798,0.0,1055.30964,544.54173,2.95723,0.09152,-0.10148,0.01492,0.0,0.0,204.22338,22.11307,22.69149,2.45701,11.0,Lf,0,g--,0
J072257-272049,-0.24104,0.3597,0.02564,-0.69618,0.05226,Infinity,0.57223,0.02272,-0.68706,0.02163,18.0185,3.6037,25.0185,0.61694,0.02002,-0.67977,0.01976,-0.04025,0.01995,15.36486,3.84121,29.36486,0.0,2.0E-5,0.57223,0.02272,-0.68706,0.02163,0.0,0.0,18.0185,8.20786,3.6037,1.64157,7.0,Ls,-1,g--,0
J213801-464640,0.14621,0.34646,1.30018,-0.29035,0.06823,Infinity,1.32346,0.04693,-0.5103,0.01944,182.39792,30.39965,188.39792,1.84514,0.08501,-0.4471,0.02033,-0.21748,0.03242,10.56387,2.11277,22.56387,0.09377,0.03927,1.84514,0.08501,-0.4471,0.02033,-0.21748,0.03242,10.56387,5.25356,2.11277,1.05071,8.0,Ps,-4,g--,0
J053200-234505,-0.5535,0.3545,0.00581,-0.88497,0.05226,Infinity,0.41983,0.01528,-0.80212,0.01741,55.67754,9.27959,61.67754,0.30712,0.01546,-0.81767,0.01668,0.16535,0.02444,110.88762,22.17752,122.88762,296.85936,343.46204,0.41983,0.01528,-0.80212,0.01741,0.0,0.0,55.67754,6.57736,9.27959,1.09623,8.0,Ls,-1,g--,0
J215840-471927,-0.84925,0.34609,0.09616,-0.74483,0.06842,Infinity,0.8231,0.02837,-0.52056,0.01815,132.56275,22.09379,138.56275,0.61908,0.02784,-0.57626,0.02055,0.18862,0.03307,14.52246,2.90449,26.52246,33.69332,21.43915,0.61908,0.02784,-0.57626,0.02055,0.18862,0.03307,14.52246,5.57159,2.90449,1.11432,8.0,Us,2,g--,0
J215543-540020,-1.03021,0.34741,1.8E-4,-0.91995,0.07044,Infinity,0.41082,0.01444,-0.94764,0.01866,101.46501,16.91084,107.46501,0.30237,0.01535,-1.00649,0.02062,0.20388,0.03002,168.58729,33.71746,180.58729,294.01684,292.74523,0.41082,0.01444,-0.94764,0.01866,0.0,0.0,101.46501,5.60369,16.91084,0.93395,8.0,Ls,-1,g--,0
J075722-412036,-0.78252,0.36578,0.0668,-0.72175,0.07089,Infinity,0.54713,0.01707,-0.67715,0.02036,8.58949,1.43158,14.58949,0.51315,0.02432,-0.69095,0.02291,0.04128,0.03285,4.19824,0.83965,16.19824,1000000.0,166923.32618,0.54713,0.01707,-0.67715,0.02036,0.0,0.0,8.58949,5.04009,1.43158,0.84002,8.0,Ls,-1,g--,0
J040347-473847,-0.48716,0.34466,1.04132,-0.46942,0.0681,Infinity,0.92759,0.03254,-0.56937,0.02063,16.40058,2.73343,22.40058,1.01706,0.04335,-0.55245,0.02317,-0.05945,0.03043,5.2986,1.05972,17.2986,2.0E-5,0.00102,1.01706,0.04335,-0.55245,0.02317,-0.05945,0.03043,5.2986,4.12149,1.05972,0.8243,8.0,Ps,-4,g--,0
J074714-304934,-0.39178,0.36318,0.08209,-0.39709,0.04858,0.29183,0.94391,0.03075,-0.47505,0.01688,47.86294,6.83756,53.86294,1.09327,0.03842,-0.46707,0.01636,-0.08764,0.01933,20.65422,3.44237,30.65422,0.00216,0.003,1.09327,0.03842,-0.46707,0.01636,-0.08764,0.01933,20.65422,12.33721,3.44237,2.0562,9.0,Ps,-4,g--,0
J044748-515100,-1.16655,0.34594,0.90301,-1.85731,0.06892,Infinity,0.74158,0.02376,-0.60181,0.01899,3186.14988,531.02498,3192.14988,0.39677,0.01829,-0.72252,0.01985,0.41175,0.03156,1705.38785,341.07757,1717.38785,7.54019,1.06691,0.39677,0.01829,-0.72252,0.01985,0.41175,0.03156,1705.38785,67.673,341.07757,13.5346,8.0,Uf,3,px-,1
J073106-234147,-0.08087,0.3548,0.22136,-0.39387,0.05207,Infinity,1.89106,0.05794,-0.1289,0.01721,392.61816,65.43636,398.61816,1.43034,0.07568,-0.14302,0.01625,0.1499,0.02516,96.38686,19.27737,108.38686,2.99942,0.76892,1.43034,0.07568,-0.14302,0.01625,0.1499,0.02516,96.38686,29.04717,19.27737,5.80943,8.0,Uf,3,g--,0
J030708-303726,-0.90261,0.34915,0.05061,-0.79215,0.04978,1.07979,0.55722,0.01578,-0.67125,0.01669,124.8187,15.60234,129.8187,0.45067,0.01401,-0.68683,0.01626,0.13721,0.01889,33.21804,4.74543,43.21804,318.31056,350.54147,0.45067,0.01401,-0.68683,0.01626,0.13721,0.01889,33.21804,14.20478,4.74543,2.02925,10.0,Us,2,g--,0
J060733-390442,-1.1579,0.35099,0.61663,-0.9004,0.05006,3.48723,0.39873,0.01327,-0.86443,0.02071,26.46,3.78,32.46,0.3491,0.01292,-0.89154,0.02107,0.09852,0.0267,48.97023,8.16171,58.97023,33463.00889,93536.6423,0.39873,0.01327,-0.86443,0.02071,0.0,0.0,26.46,3.42506,3.78,0.48929,9.0,Ls,-1,g--,0
J232917-473019,0.12377,0.34414,0.11239,0.02268,0.06799,Infinity,2.42561,0.07752,-0.13768,0.01933,77.94644,12.99107,83.94644,2.88282,0.1388,-0.10486,0.0215,-0.11428,0.03274,8.94534,1.78907,20.94534,0.34772,0.15719,2.88282,0.1388,-0.10486,0.0215,-0.11428,0.03274,8.94534,7.66914,1.78907,1.53383,8.0,Pf,-3,g--,0
J013622-324041,0.0,0.0,Infinity,-0.6258,0.09177,Infinity,0.37629,0.01013,-0.79244,0.01541,59.19715,14.79929,67.19715,0.35567,0.01327,-0.7958,0.01453,0.0344,0.02181,73.79799,24.59933,91.79799,1000000.0,175471.65929,0.37629,0.01013,-0.79244,0.01541,0.0,0.0,59.19715,5.65048,14.79929,1.41262,6.0,Ls,-1,g--,0
J064629-545116,-0.9591,0.3539,0.16374,-0.86626,0.06896,Infinity,0.5977,0.02223,-0.70717,0.01883,75.20063,15.04013,82.20063,0.46751,0.02478,-0.7459,0.02053,0.14677,0.03349,4.19445,1.04861,18.19445,347.50515,846.77829,0.46751,0.02478,-0.7459,0.02053,0.14677,0.03349,4.19445,3.74227,1.04861,0.93557,7.0,Us,2,g--,0
J064914-410853,-0.4308,0.35106,0.24802,-0.63927,0.06847,Infinity,0.86191,0.03408,-0.56544,0.02,23.77967,3.96328,29.77967,0.77331,0.05439,-0.5869,0.02242,0.07125,0.03665,12.33639,2.46728,24.33639,13138.69186,44169.34581,0.77331,0.05439,-0.5869,0.02242,0.07125,0.03665,12.33639,6.43863,2.46728,1.28773,8.0,Us,2,g--,0
J005050-514822,-0.67603,0.34428,2.59566,-0.5161,0.06824,Infinity,0.70382,0.02249,-0.79431,0.01836,133.29233,22.21539,139.29233,0.94973,0.04185,-0.7356,0.02084,-0.19543,0.0308,8.97885,1.79577,20.97885,0.01312,0.01016,0.94973,0.04185,-0.7356,0.02084,-0.19543,0.0308,8.97885,4.77793,1.79577,0.95559,8.0,Ps,-4,g--,0
J035128-514254,-0.66992,0.34304,0.00867,-1.00477,0.06802,Infinity,1.16375,0.0439,-0.50015,0.01917,491.35475,98.27095,498.35475,0.67191,0.03739,-0.58492,0.02226,0.33245,0.03299,19.08918,4.77229,33.08918,7.58056,1.50858,0.67191,0.03739,-0.58492,0.02226,0.33245,0.03299,19.08918,12.72295,4.77229,3.18074,7.0,Uf,3,g--,0
J065359-415144,-1.85986,0.34424,1.74724,-0.75232,0.06993,Infinity,0.55372,0.01791,-0.88309,0.01895,56.15522,9.3592,62.15522,0.44766,0.01947,-0.92364,0.02134,0.14272,0.03109,95.56841,19.11368,107.56841,1721.5615,5739.41752,0.55372,0.01791,-0.88309,0.01895,0.0,0.0,56.15522,3.13471,9.3592,0.52245,8.0,Ls,-1,g--,0
J051545-455643,-0.81237,0.35833,3.71674,-0.31486,0.06997,Infinity,1.91402,0.05646,-0.13938,0.02048,94.91113,15.81852,100.91113,1.51586,0.07367,-0.18435,0.02338,0.15478,0.0312,11.7871,2.35742,23.7871,3.94023,1.04186,1.51586,0.07367,-0.18435,0.02338,0.15478,0.0312,11.7871,4.75015,2.35742,0.95003,8.0,Uf,3,g--,0
J213133-383703,-1.22198,0.34875,0.48865,-0.50468,0.04976,1.93615,0.58274,0.01911,-0.95482,0.02014,759.1611,108.45159,765.1611,0.69222,0.02468,-0.92057,0.02203,-0.12703,0.02899,447.63112,74.60519,457.63112,2.4E-4,6.0E-4,0.69222,0.02468,-0.92057,0.02203,-0.12703,0.02899,447.63112,51.69358,74.60519,8.6156,9.0,Ps,-4,px-,1
J212552-233811,-0.37229,0.43091,0.02851,-0.62105,0.05432,Infinity,0.79486,0.02585,-0.51079,0.0174,101.71358,14.53051,107.71358,0.64488,0.0307,-0.52525,0.01654,0.12273,0.02412,8.07405,1.34567,18.07405,137.99149,219.82313,0.64488,0.0307,-0.52525,0.01654,0.12273,0.02412,8.07405,7.34822,1.34567,1.2247,9.0,Us,2,g--,0
J013955-435509,-1.12195,0.34332,1.85317,-0.69033,0.06835,Infinity,0.73533,0.02367,-0.72488,0.01942,10.88459,1.8141,16.88459,0.67224,0.03191,-0.74292,0.02165,0.06169,0.02944,7.31656,1.46331,19.31656,1000000.0,202906.79597,0.73533,0.02367,-0.72488,0.01942,0.0,0.0,10.88459,4.00601,1.8141,0.66767,8.0,Ls,-1,g--,0
J222444-383132,-0.80679,0.34741,0.08603,-0.5375,0.04762,0.27591,0.98245,0.02789,-0.52457,0.01941,22.76102,3.25157,28.76102,0.91979,0.02987,-0.53797,0.02099,0.04906,0.02648,10.8039,1.80065,20.8039,303924.53357,104638.2901,0.91979,0.02987,-0.53797,0.02099,0.04906,0.02648,10.8039,4.91672,1.80065,0.81945,9.0,Us,2,g--,0
J053850-440508,0.4041,0.34678,0.33355,-0.01053,0.06801,Infinity,3.7251,0.12124,0.05932,0.017,43.4612,5.43265,48.4612,3.10956,0.14565,0.04287,0.01778,0.10782,0.0275,35.36002,5.05143,45.36002,0.63265,0.15352,3.10956,0.14565,0.04287,0.01778,0.10782,0.0275,35.36002,9.43298,5.05143,1.34757,10.0,Uf,3,g--,0
J004521-544731,-0.85981,0.34444,0.70666,-0.9502,0.06837,Infinity,0.62851,0.01962,-0.7819,0.02,79.8163,13.30272,85.8163,0.56927,0.02734,-0.80086,0.02244,0.06343,0.03085,38.94877,7.78975,50.94877,1000000.0,159701.45411,0.56927,0.02734,-0.80086,0.02244,0.06343,0.03085,38.94877,14.62511,7.78975,2.92502,8.0,Us,2,g--,0
J231409-445548,0.15744,0.34397,0.30039,-0.11583,0.06803,Infinity,1.99706,0.0708,-0.35315,0.01835,130.29117,21.7152,136.29117,2.82672,0.14611,-0.28688,0.02017,-0.22668,0.03254,5.00121,1.00024,17.00121,0.23293,0.06179,2.82672,0.14611,-0.28688,0.02017,-0.22668,0.03254,5.00121,5.00744,1.00024,1.00149,8.0,Pf,-3,g--,0
J072736-274429,-0.51367,0.35022,0.0332,-0.68332,0.0518,Infinity,0.72349,0.02396,-0.70019,0.01636,49.56191,7.08027,55.56191,0.856,0.04059,-0.68811,0.01517,-0.09743,0.02388,15.81304,2.63551,25.81304,2.9E-4,7.8E-4,0.856,0.04059,-0.68811,0.01517,-0.09743,0.02388,15.81304,9.64317,2.63551,1.60719,9.0,Ps,-4,g--,0
J060220-344050,-0.19165,0.35675,0.78964,-0.65571,0.04796,4.1014,0.74886,0.01973,-0.7081,0.01486,66.39139,6.63914,71.39139,0.89192,0.03498,-0.70411,0.01478,-0.10429,0.02101,33.80937,3.7566,42.80937,4.2E-4,8.2E-4,0.89192,0.03498,-0.70411,0.01478,-0.10429,0.02101,33.80937,14.73588,3.7566,1.63732,12.0,Ps,-4,g--,0
J075154-530055,-1.27933,0.34746,0.97418,-0.64157,0.06891,Infinity,0.81086,0.02702,-0.70314,0.01935,9.40846,1.56808,0.0,0.80252,0.03597,-0.70672,0.02188,0.00981,0.02993,11.10046,2.22009,0.0,1000000.0,256885.59041,0.81086,0.02702,-0.70314,0.01935,0.0,0.0,9.40846,3.38904,1.56808,0.56484,8.0,Ls,-1,g--,0
J022129-471256,-0.73945,0.34652,0.47232,-0.63495,0.06829,Infinity,0.74848,0.02428,-0.64196,0.0181,18.93047,3.15508,24.93047,0.63325,0.02937,-0.6744,0.02119,0.10959,0.0328,44.93009,8.98602,56.93009,1194.04024,5293.49726,0.74848,0.02428,-0.64196,0.0181,0.0,0.0,18.93047,3.09061,3.15508,0.5151,8.0,Ls,-1,g--,0
J224326-254431,-0.20068,0.34567,1.03023,-0.40991,0.05123,Infinity,1.42976,0.05309,-0.30371,0.02012,44.53493,8.90699,51.53493,1.25709,0.04429,-0.31752,0.01776,0.06842,0.01782,22.58796,5.64699,36.58796,209.09975,717.1497,1.25709,0.04429,-0.31752,0.01776,0.06842,0.01782,22.58796,11.04654,5.64699,2.76163,7.0,Us,2,g--,0
J030326-240711,-0.1512,0.34796,0.07775,-0.63487,0.05266,Infinity,0.88862,0.03517,-0.53867,0.01983,10.08121,2.01624,0.0,0.86429,0.03181,-0.54208,0.01772,0.01563,0.01992,9.60232,2.40058,0.0,1000000.0,265232.80846,0.88862,0.03517,-0.53867,0.01983,0.0,0.0,10.08121,6.09314,2.01624,1.21863,7.0,Ls,-1,g--,0
J221302-252930,-0.53555,0.35007,0.03754,-0.33751,0.05148,Infinity,1.54514,0.06017,-0.25888,0.02115,47.34372,9.46874,54.34372,1.31983,0.04192,-0.27629,0.01953,0.08349,0.01865,14.12269,3.53067,28.12269,45.13946,69.10673,1.31983,0.04192,-0.27629,0.01953,0.08349,0.01865,14.12269,7.94126,3.53067,1.98532,7.0,Us,2,g--,0
J235134-425933,-1.00096,0.34308,0.05268,-0.73251,0.06822,Infinity,0.95745,0.03092,-0.50587,0.01908,130.87264,21.81211,136.87264,0.68789,0.03531,-0.56951,0.02154,0.21976,0.03246,4.85081,0.97016,16.85081,19.75959,9.25784,0.68789,0.03531,-0.56951,0.02154,0.21976,0.03246,4.85081,4.36218,0.97016,0.87244,8.0,Us,2,g--,0
J213913-245415,-1.24736,0.35797,1.86199,-0.65891,0.05235,Infinity,0.86115,0.02791,-0.60853,0.01822,72.62993,10.3757,78.62993,0.78864,0.03369,-0.61442,0.01724,0.05173,0.02329,74.07513,12.34586,84.07513,867707.91966,125381.40965,0.86115,0.02791,-0.60853,0.01822,0.0,0.0,72.62993,17.56358,10.3757,2.50908,9.0,Ls,-1,g--,0
J012615-222232,-1.25185,0.34311,6.50862,-0.69458,0.05142,Infinity,1.04749,0.0311,-0.58767,0.01706,165.84224,23.69175,171.84224,0.84008,0.03579,-0.60301,0.01699,0.13145,0.02203,101.86671,16.97779,111.86671,196.62973,303.45704,0.84008,0.03579,-0.60301,0.01699,0.13145,0.02203,101.86671,26.33073,16.97779,4.38845,9.0,Us,2,g--,0
J061937-205412,-0.22714,0.3513,0.32069,-0.44279,0.05257,Infinity,1.10329,0.03569,-0.47775,0.01775,23.81327,3.4019,29.81327,1.25219,0.05388,-0.46943,0.01726,-0.07272,0.02309,11.57111,1.92852,21.57111,5.9E-4,0.00191,1.25219,0.05388,-0.46943,0.01726,-0.07272,0.02309,11.57111,8.36536,1.92852,1.39423,9.0,Ps,-4,g--,0
J225740-243732,-0.07283,0.34577,0.48943,-0.60092,0.05124,Infinity,0.80395,0.03129,-0.672,0.02209,190.80987,38.16197,197.80987,1.07541,0.03239,-0.64126,0.01992,-0.15372,0.01796,8.69647,2.17412,22.69647,0.00821,0.00397,1.07541,0.03239,-0.64126,0.01992,-0.15372,0.01796,8.69647,5.38263,2.17412,1.34566,7.0,Ps,-4,g--,0
J221438-383544,0.19288,0.3448,1.38931,-0.37445,0.0473,7.8116,1.86645,0.05162,-0.4267,0.01933,156.26989,22.32427,162.26989,2.29707,0.07883,-0.38398,0.02039,-0.15557,0.02471,29.28668,4.88111,39.28668,0.05833,0.02883,2.29707,0.07883,-0.38398,0.02039,-0.15557,0.02471,29.28668,6.68787,4.88111,1.11465,9.0,Ps,-4,g--,0
J051906-355506,-0.39482,0.36003,1.86045,-0.64776,0.04854,0.04973,0.77896,0.02593,-0.74532,0.02106,46.62054,7.77009,52.62054,0.86016,0.03287,-0.72811,0.02244,-0.06806,0.02784,13.66469,2.73294,25.66469,0.0,1.6E-4,0.86016,0.03287,-0.72811,0.02244,-0.06806,0.02784,13.66469,5.65904,2.73294,1.13181,8.0,Ps,-4,g--,0
J070643-412224,-0.49718,0.34607,0.47052,-0.64501,0.06836,Infinity,1.03363,0.03228,-0.51839,0.02051,35.08017,5.8467,41.08017,0.8787,0.04354,-0.55018,0.02228,0.10739,0.02879,5.89684,1.17937,17.89684,364.51246,886.00552,0.8787,0.04354,-0.55018,0.02228,0.10739,0.02879,5.89684,4.04239,1.17937,0.80848,8.0,Us,2,g--,0
J013857-225446,-0.56944,0.34357,0.09813,-0.80189,0.05129,Infinity,0.94256,0.02916,-0.55771,0.01687,223.60713,31.94388,229.60713,0.84274,0.03582,-0.56579,0.01544,0.06461,0.0213,135.63183,22.60531,145.63183,23888.79673,44836.6553,0.84274,0.03582,-0.56579,0.01544,0.06461,0.0213,135.63183,28.73799,22.60531,4.78966,9.0,Us,2,g--,0
J021813-471802,-0.89881,0.34551,0.233,-0.5307,0.06828,Infinity,0.86554,0.02829,-0.67821,0.01921,26.54762,4.4246,32.54762,1.00528,0.04293,-0.64979,0.02151,-0.09883,0.03026,8.35681,1.67136,20.35681,5.2E-4,0.00196,1.00528,0.04293,-0.64979,0.02151,-0.09883,0.03026,8.35681,5.61893,1.67136,1.12379,8.0,Ps,-4,g--,0
J061740-303129,-0.43219,0.34708,0.39876,-0.78483,0.04746,0.60691,0.68921,0.01855,-0.6933,0.01628,36.38647,4.54831,41.38647,0.66427,0.02194,-0.69566,0.01593,0.02349,0.01988,33.31582,4.7594,43.31582,1000000.0,302548.58159,0.68921,0.01855,-0.6933,0.01628,0.0,0.0,36.38647,14.29791,4.54831,1.78724,10.0,Ls,-1,g--,0
J054754-195805,-0.22187,0.77329,Infinity,-0.57834,0.05246,Infinity,0.63444,0.0215,-0.8293,0.01678,510.41718,85.06953,516.41718,0.9116,0.04144,-0.8048,0.01614,-0.21116,0.02149,53.08254,10.61651,65.08254,0.01243,0.00556,0.9116,0.04144,-0.8048,0.01614,-0.21116,0.02149,53.08254,19.62603,10.61651,3.92521,8.0,Ps,-4,g--,0
J065318-501807,-0.99528,0.34359,0.51689,-0.65465,0.06899,Infinity,0.6755,0.02649,-0.89674,0.02653,75.09535,15.01907,82.09535,0.83319,0.03204,-0.89687,0.02654,-0.17817,0.03964,34.4804,8.6201,48.4804,0.00304,0.00405,0.83319,0.03204,-0.89687,0.02654,-0.17817,0.03964,34.4804,5.21051,8.6201,1.30263,7.0,Ps,-4,g--,0
J033939-212927,-0.47053,0.34621,0.05685,-0.82505,0.0514,Infinity,0.70347,0.03288,-0.72975,0.02659,70.62347,14.12469,77.62347,0.75706,0.02077,-0.72168,0.02213,-0.03999,0.02315,52.06399,13.016,66.06399,0.0,3.0E-5,0.75706,0.02077,-0.72168,0.02213,-0.03999,0.02315,52.06399,13.9458,13.016,3.48645,7.0,Ps,-4,g--,0
J231905-420648,-1.39213,0.34088,0.12029,-1.01982,0.07013,Infinity,1.22474,0.05106,-0.75749,0.02249,121.45938,40.48646,131.45938,0.77405,0.03374,-0.8503,0.02307,0.23097,0.02758,2.73287,1.36644,32.73287,69.29926,36.61724,0.77405,0.03374,-0.8503,0.02307,0.23097,0.02758,2.73287,2.27267,1.36644,1.13633,5.0,Us,2,g--,0
J060749-525744,-0.75931,0.34551,0.37696,-0.79568,0.06827,Infinity,0.63931,0.02033,-0.80276,0.0188,37.78973,6.29829,43.78973,0.52741,0.02354,-0.84011,0.02013,0.12485,0.02927,73.53105,14.70621,85.53105,2314.0802,9494.64204,0.63931,0.02033,-0.80276,0.0188,0.0,0.0,37.78973,3.80924,6.29829,0.63487,8.0,Ls,-1,g--,0
J234746-422019,-0.69723,0.3415,0.05476,-0.83978,0.06799,Infinity,0.84826,0.03269,-0.80664,0.02045,5.93212,1.18642,0.0,0.88346,0.05343,-0.80082,0.02222,-0.0254,0.03591,10.88086,2.72021,0.0,0.0,8.0E-5,0.84826,0.03269,-0.80664,0.02045,0.0,0.0,5.93212,3.36425,1.18642,0.67285,7.0,Ls,-1,g--,0
J230240-453357,-0.55553,0.34267,0.07075,-0.67507,0.06804,Infinity,0.99495,0.03076,-0.69554,0.01765,56.52498,7.06562,61.52498,0.79194,0.03428,-0.71694,0.01778,0.13543,0.02473,48.32371,6.90339,58.32371,443.46352,760.17815,0.79194,0.03428,-0.71694,0.01778,0.13543,0.02473,48.32371,16.25697,6.90339,2.32242,10.0,Us,2,g--,0
J222306-345547,-0.39932,0.3497,0.04441,-0.56069,0.04749,0.53395,1.2204,0.03732,-0.44136,0.02014,98.07587,14.01084,104.07587,1.15575,0.03547,-0.45267,0.02156,0.04255,0.02415,61.58569,10.26428,71.58569,208485.84105,89416.07115,1.15575,0.03547,-0.45267,0.02156,0.04255,0.02415,61.58569,16.60581,10.26428,2.76764,9.0,Us,2,g--,0
J212630-460548,-0.72989,0.34351,0.01964,-0.46092,0.06817,Infinity,1.53856,0.05161,-0.407,0.01844,34.35927,5.72655,40.35927,1.29856,0.05786,-0.44046,0.02148,0.11269,0.03075,12.23749,2.4475,24.23749,90.02871,186.38361,1.29856,0.05786,-0.44046,0.02148,0.11269,0.03075,12.23749,6.69637,2.4475,1.33927,8.0,Us,2,g--,0
J220743-534633,-0.65973,0.34299,0.00984,-0.38117,0.0681,Infinity,2.19891,0.0783,-0.24035,0.01922,72.3439,12.05732,78.3439,1.93738,0.09344,-0.26457,0.02155,0.08463,0.03207,20.82465,4.16493,32.82465,36.56031,77.55753,1.93738,0.09344,-0.26457,0.02155,0.08463,0.03207,20.82465,10.83651,4.16493,2.1673,8.0,Us,2,g--,0
J024448-352307,-0.39561,0.34832,0.09765,-0.75467,0.04765,9.39624,0.70348,0.02069,-0.83528,0.02162,186.90492,26.7007,192.90492,0.87652,0.03125,-0.78999,0.02257,-0.16425,0.02775,20.94039,3.49007,30.94039,0.00394,0.00428,0.87652,0.03125,-0.78999,0.02257,-0.16425,0.02775,20.94039,6.98426,3.49007,1.16404,9.0,Ps,-4,g--,0
J052200-285608,-0.4078,0.34739,0.8014,-0.77358,0.05161,Infinity,0.58953,0.01929,-0.8584,0.01861,176.65683,25.23669,182.65683,0.72337,0.03148,-0.84397,0.01793,-0.11894,0.02469,36.59237,6.09873,46.59237,2.8E-4,5.5E-4,0.72337,0.03148,-0.84397,0.01793,-0.11894,0.02469,36.59237,10.66754,6.09873,1.77792,9.0,Ps,-4,g--,0
J061055-223642,-0.58593,0.3462,0.13585,-0.78038,0.05227,Infinity,0.69648,0.02229,-0.77226,0.01827,19.84274,2.83468,25.84274,0.73692,0.03155,-0.76822,0.01676,-0.03264,0.02257,9.9123,1.65205,19.9123,0.0,1.0E-5,0.73692,0.03155,-0.76822,0.01676,-0.03264,0.02257,9.9123,6.54141,1.65205,1.09023,9.0,Ps,-4,g--,0
J032954-235708,-0.67076,0.34612,0.1637,-0.62395,0.05228,Infinity,1.81355,0.05345,-0.18568,0.01663,1030.76392,147.25199,1036.76392,1.03866,0.04709,-0.22437,0.01623,0.32642,0.02281,134.42701,22.4045,144.42701,2.20637,0.18544,1.03866,0.04709,-0.22437,0.01623,0.32642,0.02281,134.42701,26.08949,22.4045,4.34825,9.0,Uf,3,g--,0
J045336-513021,-1.04018,0.34404,0.16237,-0.65689,0.06818,Infinity,0.82605,0.02645,-0.75134,0.01827,13.66833,2.27806,0.0,0.85541,0.04274,-0.74418,0.02036,-0.02171,0.03271,10.5552,2.11104,0.0,0.0,6.0E-5,0.82605,0.02645,-0.75134,0.01827,0.0,0.0,13.66833,5.86558,2.27806,0.9776,8.0,Ls,-1,g--,0
J231255-412655,-1.13499,0.34138,6.18322,-0.39391,0.06809,Infinity,1.42776,0.05394,-0.78502,0.02453,143.09045,35.77261,151.09045,1.94221,0.07101,-0.71357,0.02432,-0.17329,0.02542,15.5211,5.1737,33.5211,0.00873,0.00676,1.94221,0.07101,-0.71357,0.02432,-0.17329,0.02542,15.5211,2.82186,5.1737,0.94062,6.0,Ps,-4,g--,0
J043954-251307,-0.45201,0.34567,0.0062,-0.8459,0.05208,Infinity,0.705,0.02066,-0.73026,0.01632,24.78416,3.54059,0.0,0.68387,0.02929,-0.73282,0.01551,0.01718,0.02101,21.93603,3.656,0.0,1000000.0,113258.40653,0.705,0.02066,-0.73026,0.01632,0.0,0.0,24.78416,7.33023,3.54059,1.04718,9.0,Ls,-1,g--,0
J000413-525458,-0.71995,0.34189,0.01487,-1.68758,0.06967,Infinity,0.64504,0.02753,-0.86725,0.01993,717.6807,119.61345,723.6807,0.40523,0.03084,-0.95487,0.02028,0.30759,0.03761,235.56707,47.11341,247.56707,35.66106,17.43762,0.40523,0.03084,-0.95487,0.02028,0.30759,0.03761,235.56707,49.72376,47.11341,9.94475,8.0,Us,2,g--,0
J053331-414917,-0.60443,0.34685,0.10111,-0.66497,0.06839,Infinity,0.75877,0.02424,-0.76115,0.02057,57.42651,9.57108,63.42651,0.69863,0.03198,-0.7783,0.02255,0.055,0.02891,96.02254,19.20451,108.02254,1000000.0,202888.77327,0.75877,0.02424,-0.76115,0.02057,0.0,0.0,57.42651,14.57475,9.57108,2.42913,8.0,Ls,-1,g--,0
J023808-502256,-0.62016,0.34244,0.24098,-0.77322,0.06799,Infinity,0.69612,0.02374,-0.88419,0.02071,41.58352,6.93059,47.58352,0.82547,0.04065,-0.85198,0.02282,-0.11163,0.03148,7.0909,1.41818,19.0909,1.5E-4,6.4E-4,0.82547,0.04065,-0.85198,0.02282,-0.11163,0.03148,7.0909,4.86054,1.41818,0.97211,8.0,Ps,-4,g--,0
J061229-313857,-0.62022,0.34455,0.02272,-0.62319,0.04959,65.50992,0.91389,0.02503,-0.5653,0.01712,371.95658,46.49457,376.95658,0.6754,0.02091,-0.58806,0.01634,0.19728,0.01978,119.41154,17.05879,129.41154,30.93261,12.34825,0.6754,0.02091,-0.58806,0.01634,0.19728,0.01978,119.41154,26.59251,17.05879,3.79893,10.0,Us,2,g--,0
J011539-281712,-0.22965,0.34215,0.00273,-0.81658,0.05116,Infinity,0.81796,0.02322,-0.80338,0.01667,148.74535,21.24934,154.74535,1.0814,0.04426,-0.78385,0.01605,-0.16269,0.02286,48.42703,8.07117,58.42703,0.0039,0.00303,1.0814,0.04426,-0.78385,0.01605,-0.16269,0.02286,48.42703,15.43058,8.07117,2.57176,9.0,Ps,-4,g--,0
J224120-371207,-1.22804,0.3444,0.07652,-0.73835,0.04758,0.11357,0.82223,0.02279,-0.74665,0.01983,40.64035,5.80576,0.0,0.83715,0.02705,-0.74401,0.02062,-0.01108,0.0244,48.66872,8.11145,0.0,0.0,1.0E-5,0.82223,0.02279,-0.74665,0.01983,0.0,0.0,40.64035,11.66736,5.80576,1.66677,9.0,Ls,-1,g--,0
J040311-503015,-0.463,0.34191,0.38581,-0.64971,0.06801,Infinity,0.97659,0.03138,-0.77488,0.01968,41.82834,6.97139,47.82834,1.16093,0.05194,-0.74353,0.02025,-0.11297,0.03048,4.41834,0.88367,16.41834,5.1E-4,0.00148,1.16093,0.05194,-0.74353,0.02025,-0.11297,0.03048,4.41834,4.32171,0.88367,0.86434,8.0,Ps,-4,g--,0
J231953-365629,-0.40047,0.34525,0.0163,-0.62702,0.04753,13.78369,1.31865,0.03691,-0.62418,0.01722,46.95086,5.21676,0.0,1.30279,0.03862,-0.62556,0.0168,0.00816,0.02179,52.19765,6.52471,0.0,1000000.0,282532.2429,1.31865,0.03691,-0.62418,0.01722,0.0,0.0,46.95086,9.68874,5.21676,1.07653,11.0,Ls,-1,g--,0
J232940-211345,-1.37122,0.34168,2.28073,-0.8069,0.05131,Infinity,1.00355,0.03576,-0.72301,0.02067,120.20101,17.17157,0.0,0.98437,0.0345,-0.72426,0.01965,0.01163,0.01886,121.44835,20.24139,0.0,1000000.0,111423.28734,1.00355,0.03576,-0.72301,0.02067,0.0,0.0,120.20101,23.18361,17.17157,3.31194,9.0,Ls,-1,g--,0
J070641-203253,-0.41671,0.34911,0.35713,-0.7488,0.05173,Infinity,0.858,0.02796,-0.72572,0.01756,34.25898,4.89414,40.25898,0.95126,0.03742,-0.71931,0.01642,-0.05883,0.02363,22.34537,3.72423,32.34537,0.0,9.0E-5,0.95126,0.03742,-0.71931,0.01642,-0.05883,0.02363,22.34537,7.62024,3.72423,1.27004,9.0,Ps,-4,g--,0
J055314-461045,-0.35669,0.34309,0.35578,-0.51509,0.06796,Infinity,1.31655,0.04433,-0.60112,0.01988,26.01522,4.33587,32.01522,1.45146,0.0679,-0.58197,0.02176,-0.06581,0.02898,17.21754,3.44351,29.21754,4.0E-5,6.6E-4,1.45146,0.0679,-0.58197,0.02176,-0.06581,0.02898,17.21754,5.43814,3.44351,1.08763,8.0,Ps,-4,g--,0
J004258-415859,-0.19505,0.34549,0.08295,-0.5459,0.06826,Infinity,1.04404,0.03548,-0.74709,0.01821,167.75286,20.96911,172.75286,1.35973,0.05834,-0.72269,0.01777,-0.15696,0.02573,16.97976,2.42568,26.97976,0.00499,0.00452,1.35973,0.05834,-0.72269,0.01777,-0.15696,0.02573,16.97976,6.37971,2.42568,0.91139,10.0,Ps,-4,g--,0
J224500-493148,-1.18194,0.34091,0.22083,-1.52439,0.06804,Infinity,0.58342,0.022,-0.92228,0.01883,802.4982,133.7497,808.4982,0.29536,0.01484,-1.05309,0.02172,0.44975,0.03176,275.33848,55.0677,287.33848,14.81684,2.68939,0.29536,0.01484,-1.05309,0.02172,0.44975,0.03176,275.33848,20.38656,55.0677,4.07731,8.0,Uf,3,px-,1
J024822-225759,0.08203,0.34392,0.25341,-0.59469,0.0512,Infinity,1.17404,0.03734,-0.59737,0.0174,213.80662,30.5438,219.80662,1.54803,0.06206,-0.57826,0.01646,-0.1622,0.0219,34.68776,5.78129,44.68776,0.0165,0.00926,1.54803,0.06206,-0.57826,0.01646,-0.1622,0.0219,34.68776,12.49714,5.78129,2.08286,9.0,Ps,-4,g--,0
J024600-465116,-0.64353,0.34115,0.21892,-0.53654,0.06791,Infinity,1.48994,0.04991,-0.48045,0.01847,53.59094,8.93182,59.59094,1.30446,0.06257,-0.50586,0.02136,0.08726,0.03103,28.04945,5.60989,40.04945,791.6288,3380.21267,1.30446,0.06257,-0.50586,0.02136,0.08726,0.03103,28.04945,5.95153,5.60989,1.19031,8.0,Us,2,g--,0
J011323-532949,-0.82456,0.34268,1.57605,-0.73731,0.06813,Infinity,1.00068,0.03403,-0.73271,0.0178,10.53229,1.75538,0.0,0.96489,0.04338,-0.73935,0.01956,0.02667,0.03123,9.2672,1.85344,0.0,1000000.0,288925.85583,1.00068,0.03403,-0.73271,0.0178,0.0,0.0,10.53229,3.57994,1.75538,0.59666,8.0,Ls,-1,g--,0
J032228-384840,-0.15457,0.35716,1.99133,-0.64096,0.04735,0.34637,1.0629,0.02825,-0.72032,0.01724,83.95807,9.32867,88.95807,1.20182,0.03595,-0.71057,0.01647,-0.07916,0.02097,17.84284,2.23035,26.84284,3.0E-5,1.9E-4,1.20182,0.03595,-0.71057,0.01647,-0.07916,0.02097,17.84284,6.12455,2.23035,0.76557,11.0,Ps,-4,g--,0
J054227-485024,-0.44491,0.34317,0.12877,-0.55155,0.06798,Infinity,1.07906,0.03508,-0.73383,0.01938,81.71732,13.61955,87.71732,1.3376,0.05705,-0.69383,0.02131,-0.14044,0.03151,5.50893,1.10179,17.50893,0.00339,0.00476,1.3376,0.05705,-0.69383,0.02131,-0.14044,0.03151,5.50893,4.25167,1.10179,0.85033,8.0,Ps,-4,g--,0
J011950-535717,-0.88105,0.34249,0.81421,-0.72953,0.0681,Infinity,1.18842,0.03715,-0.61852,0.01937,54.30758,9.05126,60.30758,0.96276,0.0474,-0.66001,0.02232,0.13889,0.0321,11.49107,2.29821,23.49107,237.6816,442.75441,0.96276,0.0474,-0.66001,0.02232,0.13889,0.0321,11.49107,6.29338,2.29821,1.25868,8.0,Us,2,g--,0
J001849-511455,-0.72049,0.34153,0.20404,-0.67964,0.06796,Infinity,1.13731,0.0355,-0.66893,0.01842,8.37586,1.39598,0.0,1.12937,0.04892,-0.66986,0.02064,0.0042,0.02835,9.59982,1.91996,0.0,0.0,237952.3067,1.13731,0.0355,-0.66893,0.01842,0.0,0.0,8.37586,3.55979,1.39598,0.5933,8.0,Ls,-1,g--,0
J223520-225943,-0.22574,0.34498,0.2729,-0.6577,0.052,Infinity,0.83293,0.03165,-0.77998,0.01979,188.68684,37.73737,195.68684,1.15953,0.03475,-0.74555,0.01783,-0.1739,0.01893,5.69605,1.42401,19.69605,0.00718,0.00342,1.15953,0.03475,-0.74555,0.01783,-0.1739,0.01893,5.69605,4.84924,1.42401,1.21231,7.0,Ps,-4,g--,0
J050725-501322,-0.78276,0.34231,0.05909,-0.72125,0.06806,Infinity,0.92802,0.02966,-0.79518,0.02144,17.38522,2.89754,23.38522,0.99738,0.04717,-0.78117,0.02246,-0.04696,0.03142,12.13115,2.42623,24.13115,0.0,7.0E-5,0.92802,0.02966,-0.79518,0.02144,0.0,0.0,17.38522,5.57743,2.89754,0.92957,8.0,Ls,-1,g--,0
J041022-523253,-0.08434,0.34085,0.12654,-0.74709,0.06786,Infinity,1.35136,0.04244,-0.81033,0.01955,79.40317,13.23386,85.40317,1.74861,0.08637,-0.76292,0.02191,-0.16879,0.03102,25.69189,5.13838,37.69189,0.0055,0.00573,1.74861,0.08637,-0.76292,0.02191,-0.16879,0.03102,25.69189,6.80418,5.13838,1.36084,8.0,Ps,-4,g--,0
J220005-545542,-0.82548,0.34366,1.11206,-0.8837,0.0683,Infinity,0.86078,0.03374,-0.7886,0.02049,91.14389,15.19065,97.14389,0.60327,0.04138,-0.85768,0.02199,0.23753,0.03415,93.34755,18.66951,105.34755,63.88644,42.96451,0.86078,0.03374,-0.7886,0.02049,0.0,0.0,91.14389,8.48203,15.19065,1.41367,8.0,Ls,-1,g--,0
J232503-405129,-0.12751,0.34287,0.95026,-0.43585,0.0681,Infinity,1.54378,0.04998,-0.56954,0.01737,111.12505,13.89063,116.12505,2.12703,0.10255,-0.53982,0.01758,-0.18788,0.02599,9.82143,1.40306,19.82143,0.03659,0.018,2.12703,0.10255,-0.53982,0.01758,-0.18788,0.02599,9.82143,5.01065,1.40306,0.71581,10.0,Ps,-4,g--,0
J001600-192920,-0.4598,0.34388,0.01995,-0.71113,0.05131,Infinity,0.70475,0.02173,-0.90651,0.01767,427.72911,61.10416,433.72911,0.98039,0.04256,-0.88434,0.01667,-0.19214,0.02401,41.98209,6.99702,51.98209,0.005,0.00317,0.98039,0.04256,-0.88434,0.01667,-0.19214,0.02401,41.98209,16.72417,6.99702,2.78736,9.0,Ps,-4,g--,0
J231627-472925,-0.93201,0.34052,0.00519,-0.60362,0.06791,Infinity,1.0941,0.04191,-0.80325,0.02475,103.99359,25.9984,111.99359,1.38441,0.04511,-0.74633,0.02577,-0.13328,0.02637,14.39435,4.79812,32.39435,0.00159,0.0022,1.38441,0.04511,-0.74633,0.02577,-0.13328,0.02637,14.39435,4.69529,4.79812,1.5651,6.0,Ps,-4,g--,0
J000311-544516,-0.68672,0.34134,0.13385,-0.6385,0.06907,Infinity,1.27745,0.04095,-0.73711,0.01806,38.91447,6.48575,44.91447,1.64891,0.07988,-0.68756,0.02086,-0.16821,0.03076,36.38539,7.27708,48.38539,0.00904,0.00836,1.27745,0.04095,-0.73711,0.01806,0.0,0.0,38.91447,6.17573,6.48575,1.02929,8.0,Ls,-1,g--,0
J055049-314428,-0.43904,0.34397,0.02646,-0.66195,0.04933,2.65814,1.16985,0.03362,-0.66343,0.01498,75.90147,9.48768,80.90147,1.34417,0.04335,-0.65276,0.01517,-0.08999,0.01749,7.38916,1.05559,17.38916,2.4E-4,4.0E-4,1.34417,0.04335,-0.65276,0.01517,-0.08999,0.01749,7.38916,4.79685,1.05559,0.68526,10.0,Ps,-4,g--,0
J074332-443405,-0.53955,0.3444,0.21786,-0.5365,0.06814,Infinity,1.43444,0.04668,-0.55173,0.02073,28.0988,4.68313,34.0988,1.26803,0.05698,-0.57478,0.02328,0.08071,0.02986,41.39428,8.27886,53.39428,3638.78891,24778.97195,1.43444,0.04668,-0.55173,0.02073,0.0,0.0,28.0988,5.58097,4.68313,0.93016,8.0,Ls,-1,g--,0
J042354-222400,-0.70501,0.34254,0.1102,-0.7964,0.05124,Infinity,0.86731,0.03442,-0.74589,0.02181,39.10106,7.82021,46.10106,0.90565,0.02401,-0.74195,0.01948,-0.02259,0.0191,30.50639,7.6266,44.50639,0.0,0.0,0.90565,0.02401,-0.74195,0.01948,-0.02259,0.0191,30.50639,14.59753,7.6266,3.64938,7.0,Ps,-4,g--,0
J233954-331018,-1.39244,0.34129,2.61754,-0.51592,0.04724,0.21824,1.76873,0.04874,-0.45068,0.01519,70.52741,8.81593,75.52741,1.59851,0.0491,-0.45847,0.01455,0.06666,0.01851,29.32808,4.18973,39.32808,2746.04541,15095.14964,1.59851,0.0491,-0.45847,0.01455,0.06666,0.01851,29.32808,10.85194,4.18973,1.55028,10.0,Us,2,g--,0
J025356-414115,-0.74421,0.34133,0.1439,-0.70111,0.06791,Infinity,0.84261,0.02629,-0.87076,0.01874,65.92981,8.24123,70.92981,0.96127,0.04601,-0.85848,0.01914,-0.07754,0.02945,16.97943,2.42563,26.97943,0.0,8.0E-5,0.96127,0.04601,-0.85848,0.01914,-0.07754,0.02945,16.97943,8.46106,2.42563,1.20872,10.0,Ps,-4,g--,0
J011845-410230,0.0,0.0,Infinity,0.0,0.0,Infinity,1.0264,0.0292,-0.72806,0.01633,86.43001,17.286,93.43001,0.77382,0.03169,-0.7554,0.01592,0.16705,0.0242,42.42013,10.60503,56.42013,182.37267,167.33296,0.77382,0.03169,-0.7554,0.01592,0.16705,0.0242,42.42013,12.97477,10.60503,3.24369,7.0,Us,2,g--,0
J062032-251517,-0.47875,0.34285,0.56489,-0.54604,0.05124,Infinity,1.9742,0.0654,-0.34157,0.01735,383.06272,54.72325,389.06272,1.48227,0.06442,-0.36165,0.01642,0.16907,0.02212,72.68487,12.11414,82.68487,11.73548,4.7068,1.48227,0.06442,-0.36165,0.01642,0.16907,0.02212,72.68487,21.27576,12.11414,3.54596,9.0,Uf,3,g--,0
J212128-533727,-0.91937,0.34251,0.0203,-0.78829,0.06816,Infinity,0.91837,0.02731,-0.90619,0.01849,23.88671,3.98112,29.88671,1.04942,0.05347,-0.88133,0.02098,-0.08607,0.035,6.05126,1.21025,18.05126,1.0E-5,2.7E-4,1.04942,0.05347,-0.88133,0.02098,-0.08607,0.035,6.05126,4.09679,1.21025,0.81936,8.0,Ps,-4,g--,0
J070517-451400,0.0,0.0,Infinity,0.0,0.0,Infinity,0.5232,0.01401,-0.95112,0.01495,279.18212,139.59106,0.0,0.41119,0.02198,-0.98805,0.01595,0.14606,0.02692,495.85606,495.85606,0.0,2411.79155,5709.88429,0.5232,0.01401,-0.95112,0.01495,0.0,0.0,279.18212,21.21492,139.59106,10.60746,4.0,Ls,-1,px-,1
J002640-491843,-0.49184,0.34093,0.48415,-0.61648,0.06788,Infinity,1.11549,0.0345,-0.82089,0.02073,130.49441,21.74907,136.49441,1.65427,0.07676,-0.74569,0.02231,-0.25818,0.03205,41.88172,8.37634,53.88172,0.03596,0.0162,1.65427,0.07676,-0.74569,0.02231,-0.25818,0.03205,41.88172,18.16143,8.37634,3.63229,8.0,Ps,-4,g--,0
J055802-285556,-0.44497,0.34321,0.01155,-0.55485,0.05122,Infinity,1.4684,0.04427,-0.61297,0.01633,79.16984,8.79665,84.16984,1.54383,0.06176,-0.6107,0.01615,-0.02592,0.02067,67.93231,8.49154,76.93231,0.0,4.0E-5,1.54383,0.06176,-0.6107,0.01615,-0.02592,0.02067,67.93231,15.84813,8.49154,1.98102,11.0,Ps,-4,g--,0
J021527-312145,-0.22392,0.34176,0.56375,-0.75788,0.0472,0.92232,0.9717,0.02744,-0.83777,0.01634,473.78989,59.22374,478.78989,1.28201,0.03959,-0.81692,0.01605,-0.17844,0.0184,41.19001,5.88429,51.19001,0.00514,0.00265,1.28201,0.03959,-0.81692,0.01605,-0.17844,0.0184,41.19001,13.29085,5.88429,1.89869,10.0,Ps,-4,g--,0
J075501-432318,-1.2629,0.34495,2.53463,-0.74884,0.0686,Infinity,0.92197,0.03127,-0.88015,0.01984,8.65331,1.44222,0.0,0.91669,0.04525,-0.88157,0.02134,0.0031,0.03362,10.42707,2.08541,0.0,0.0,224425.37187,0.92197,0.03127,-0.88015,0.01984,0.0,0.0,8.65331,4.06896,1.44222,0.67816,8.0,Ls,-1,g--,0
J034701-290028,-0.3746,0.34275,0.03935,-0.70451,0.052,Infinity,0.93488,0.03079,-0.77753,0.01737,163.67799,23.38257,169.67799,1.1889,0.04894,-0.7617,0.0165,-0.13852,0.02143,11.96872,1.99479,21.96872,0.00178,0.00192,1.1889,0.04894,-0.7617,0.0165,-0.13852,0.02143,11.96872,8.20362,1.99479,1.36727,9.0,Ps,-4,g--,0
J015143-391013,-0.6255,0.34166,0.54738,-0.75406,0.04936,10.90674,1.10284,0.03026,-0.83364,0.0161,109.00475,12.11164,114.00475,1.37617,0.04996,-0.81611,0.0156,-0.14217,0.02501,36.17244,4.52155,45.17244,0.00135,0.00164,1.37617,0.04996,-0.81611,0.0156,-0.14217,0.02501,36.17244,6.56058,4.52155,0.82007,11.0,Ps,-4,g--,0
J072232-370412,-0.65304,0.34549,0.00421,-0.66969,0.04953,1.07236,1.02304,0.03019,-0.80782,0.02021,61.92364,8.84623,67.92364,1.26995,0.04414,-0.76372,0.02112,-0.16044,0.02658,28.78156,4.79693,38.78156,0.00417,0.00432,1.26995,0.04414,-0.76372,0.02112,-0.16044,0.02658,28.78156,11.47859,4.79693,1.9131,9.0,Ps,-4,g--,0
J062833-211230,-0.28879,0.34372,0.04247,-0.69289,0.05203,Infinity,1.02204,0.03182,-0.78537,0.01638,182.21767,26.0311,188.21767,1.37277,0.05351,-0.7647,0.01564,-0.17185,0.02355,8.32496,1.38749,18.32496,0.00596,0.00419,1.37277,0.05351,-0.7647,0.01564,-0.17185,0.02355,8.32496,5.27707,1.38749,0.87951,9.0,Ps,-4,g--,0
J052531-455754,-0.89659,0.34423,0.26766,-0.42344,0.06831,Infinity,1.84802,0.05979,-0.47218,0.02187,86.8197,14.46995,92.8197,1.6654,0.07165,-0.49187,0.0232,0.06877,0.02754,70.94129,14.18826,82.94129,3767.97515,17089.85578,1.6654,0.07165,-0.49187,0.0232,0.06877,0.02754,70.94129,9.36653,14.18826,1.87331,8.0,Us,2,g--,0
J231439-215554,-0.40097,0.34241,0.06038,-0.77932,0.05117,Infinity,0.84258,0.02728,-0.83935,0.01883,188.12297,26.87471,194.12297,1.02314,0.0433,-0.82603,0.01837,-0.11378,0.02184,31.57141,5.2619,41.57141,2.3E-4,4.3E-4,1.02314,0.0433,-0.82603,0.01837,-0.11378,0.02184,31.57141,13.67066,5.2619,2.27844,9.0,Ps,-4,g--,0
J221655-452144,-0.0977,0.34068,0.57875,-0.46559,0.06785,Infinity,1.68506,0.0527,-0.68479,0.01674,299.0085,37.37606,304.0085,2.42853,0.10483,-0.65104,0.01738,-0.21416,0.02469,14.58795,2.08399,24.58795,0.0302,0.01281,2.42853,0.10483,-0.65104,0.01738,-0.21416,0.02469,14.58795,6.56812,2.08399,0.9383,10.0,Ps,-4,g--,0
J025926-394037,-0.59073,0.341,0.06986,-0.72645,0.04925,4.95634,0.99266,0.02889,-0.81298,0.01759,227.0604,25.22893,232.0604,1.20772,0.03961,-0.79691,0.01776,-0.1273,0.02299,55.51788,6.93974,64.51788,7.4E-4,0.00106,1.20772,0.03961,-0.79691,0.01776,-0.1273,0.02299,55.51788,14.1126,6.93974,1.76408,11.0,Ps,-4,g--,0
J061333-253038,-0.66455,0.34195,0.03986,-0.67982,0.05198,Infinity,0.78803,0.02487,-0.88478,0.01633,476.27037,52.91893,481.27037,1.09188,0.05057,-0.875,0.01587,-0.18154,0.02423,111.84042,13.98005,120.84042,0.00389,0.00288,1.09188,0.05057,-0.875,0.01587,-0.18154,0.02423,111.84042,19.46029,13.98005,2.43254,11.0,Ps,-4,g--,0
J013738-243053,-0.61838,0.34094,0.27884,-0.60155,0.05177,Infinity,2.51563,0.08173,-0.34192,0.01616,546.48778,60.72086,551.48778,1.66182,0.0789,-0.35444,0.01604,0.23146,0.02394,103.34087,12.91761,112.34087,5.8298,1.30693,1.66182,0.0789,-0.35444,0.01604,0.23146,0.02394,103.34087,22.63665,12.91761,2.82958,11.0,Uf,3,g--,0
J023137-204021,-0.57727,0.34187,0.09544,-1.60481,0.05168,Infinity,0.86807,0.03212,-0.78842,0.02138,1786.4201,357.28402,1793.4201,0.34017,0.01913,-0.91847,0.02119,0.5694,0.03296,192.84105,48.21026,206.84105,6.40501,0.69576,0.34017,0.01913,-0.91847,0.02119,0.5694,0.03296,192.84105,39.71697,48.21026,9.92924,7.0,Uf,3,g--,0
J065716-320333,-0.15245,0.34313,0.208,-0.59789,0.04723,7.23535,1.65179,0.0447,-0.56408,0.01554,362.36832,36.23683,367.36832,2.02887,0.06409,-0.55914,0.0152,-0.12463,0.01786,201.56543,22.39616,210.56543,0.00571,0.00419,2.02887,0.06409,-0.55914,0.0152,-0.12463,0.01786,201.56543,21.83911,22.39616,2.42657,12.0,Ps,-4,g--,0
J031150-312955,-0.35688,0.34124,0.00329,-0.84369,0.04918,11.62498,0.87502,0.02336,-0.90015,0.01637,178.91351,22.36419,183.91351,0.99158,0.0343,-0.89138,0.01543,-0.08023,0.01865,73.50951,10.50136,83.50951,0.0,3.0E-5,0.99158,0.0343,-0.89138,0.01543,-0.08023,0.01865,73.50951,20.05077,10.50136,2.8644,10.0,Ps,-4,g--,0
J010837-285128,0.22638,0.34066,0.39893,-0.7464,0.05104,Infinity,1.17065,0.03622,-0.79946,0.01621,833.247,119.03529,839.247,2.0513,0.09018,-0.76141,0.01526,-0.32846,0.02537,99.29301,16.54884,109.29301,0.06933,0.01293,2.0513,0.09018,-0.76141,0.01526,-0.32846,0.02537,99.29301,26.11181,16.54884,4.35197,9.0,Ps,-4,g--,0
J050756-384238,-0.66346,0.34218,0.1221,-0.61686,0.0494,2.59485,1.22342,0.03549,-0.73719,0.01805,192.28853,21.36539,197.28853,1.58156,0.05182,-0.71679,0.01794,-0.16541,0.02139,24.65301,3.08163,33.65301,0.00681,0.00473,1.58156,0.05182,-0.71679,0.01794,-0.16541,0.02139,24.65301,4.26145,3.08163,0.53268,11.0,Ps,-4,g--,0
J232049-191919,-0.38169,0.34249,0.03822,-0.75572,0.05119,Infinity,1.14827,0.04067,-0.7259,0.0171,35.6301,5.09001,41.6301,1.27341,0.06907,-0.71911,0.01621,-0.0562,0.02693,13.86404,2.31067,23.86404,0.0,1.2E-4,1.27341,0.06907,-0.71911,0.01621,-0.0562,0.02693,13.86404,9.02753,2.31067,1.50459,9.0,Ps,-4,g--,0
J002022-484708,-0.84263,0.34082,0.14219,-0.79176,0.06789,Infinity,1.12113,0.03592,-0.78784,0.0193,7.56754,1.26126,0.0,1.09282,0.05232,-0.79176,0.02158,0.01727,0.0274,9.37464,1.87493,0.0,1000000.0,118575.57095,1.12113,0.03592,-0.78784,0.0193,0.0,0.0,7.56754,3.82319,1.26126,0.6372,8.0,Ls,-1,g--,0
J230455-343123,-0.31047,0.34176,0.23183,-0.62563,0.04895,1.54884,1.07746,0.03111,-0.81981,0.01645,628.62672,62.86267,633.62672,1.57019,0.0516,-0.81081,0.01621,-0.23173,0.01893,29.88014,3.32002,38.88014,0.01781,0.00567,1.57019,0.0516,-0.81081,0.01621,-0.23173,0.01893,29.88014,11.89798,3.32002,1.322,12.0,Ps,-4,g--,0
J220920-233155,0.00636,0.34351,0.21158,-0.44127,0.05111,Infinity,1.85333,0.06951,-0.52111,0.02079,233.85829,33.40833,239.85829,2.43075,0.07987,-0.50304,0.01936,-0.1395,0.01814,21.7505,3.62508,31.7505,0.01574,0.00787,2.43075,0.07987,-0.50304,0.01936,-0.1395,0.01814,21.7505,8.68793,3.62508,1.44799,9.0,Ps,-4,g--,0
J053426-511312,-0.65969,0.34092,0.6298,-0.75177,0.06795,Infinity,1.17116,0.04023,-0.83247,0.01942,13.90494,2.31749,19.90494,1.29658,0.06221,-0.8139,0.02244,-0.06447,0.0309,5.14168,1.02834,17.14168,0.0,1.3E-4,1.29658,0.06221,-0.8139,0.02244,-0.06447,0.0309,5.14168,3.68132,1.02834,0.73626,8.0,Ps,-4,g--,0
J042254-331508,-0.40398,0.34179,0.62669,-0.72997,0.0472,0.38074,1.28357,0.03593,-0.68649,0.01827,17.5054,2.50077,23.5054,1.24155,0.04116,-0.6931,0.01919,0.02721,0.02532,12.85635,2.14273,22.85635,1000000.0,192411.30954,1.24155,0.04116,-0.6931,0.01919,0.02721,0.02532,12.85635,4.78762,2.14273,0.79794,9.0,Us,2,g--,0
J011815-255148,-0.42977,0.34105,0.14037,-0.75586,0.05108,Infinity,1.24972,0.03895,-0.79696,0.0141,150.70274,16.74475,155.70274,1.37956,0.05341,-0.79373,0.01366,-0.05447,0.0209,108.56957,13.5712,117.56957,0.0,2.0E-5,1.37956,0.05341,-0.79373,0.01366,-0.05447,0.0209,108.56957,22.98744,13.5712,2.87343,11.0,Ps,-4,g--,0
J235528-451325,-0.99494,0.34023,1.11395,-0.70698,0.06789,Infinity,1.46864,0.04309,-0.70725,0.0172,47.89958,5.98745,0.0,1.4657,0.0634,-0.70711,0.01744,6.3E-4,0.02515,48.41292,6.91613,0.0,0.0,229367.76747,1.46864,0.04309,-0.70725,0.0172,0.0,0.0,47.89958,11.68703,5.98745,1.46088,10.0,Ls,-1,g--,0
J030036-341404,-0.75253,0.34229,0.33232,-0.89024,0.0473,0.046,0.92116,0.02596,-0.83098,0.01556,48.88975,4.88898,53.88975,0.85084,0.02767,-0.83299,0.01547,0.04882,0.01811,70.41025,7.82336,79.41025,1000000.0,287061.68891,0.92116,0.02596,-0.83098,0.01556,0.0,0.0,48.88975,14.58619,4.88898,1.45862,12.0,Ls,-1,g--,0
J070700-502226,-0.67073,0.34111,0.30152,-0.72762,0.0679,Infinity,1.2388,0.03938,-0.78058,0.01944,7.19882,1.1998,13.19882,1.31726,0.06336,-0.76866,0.0213,-0.04125,0.03165,4.4315,0.8863,16.4315,0.0,9.0E-5,1.2388,0.03938,-0.78058,0.01944,0.0,0.0,7.19882,5.2291,1.1998,0.87152,8.0,Ls,-1,g--,0
J022733-235456,-0.68726,0.34166,0.23026,-0.7873,0.05116,Infinity,1.12337,0.03515,-0.77011,0.01544,38.86877,5.55268,44.86877,1.23049,0.04697,-0.76444,0.01511,-0.05422,0.02091,26.031,4.3385,36.031,0.0,3.0E-5,1.23049,0.04697,-0.76444,0.01511,-0.05422,0.02091,26.031,11.03225,4.3385,1.83871,9.0,Ps,-4,g--,0
J220156-332103,-0.68255,0.34303,0.00981,-0.67405,0.04891,15.50188,1.08289,0.02889,-0.86017,0.01428,804.30838,80.43084,809.30838,1.42689,0.04843,-0.85397,0.01398,-0.16813,0.01856,215.75805,23.97312,224.75805,0.00289,0.00192,1.42689,0.04843,-0.85397,0.01398,-0.16813,0.01856,215.75805,40.32576,23.97312,4.48064,12.0,Ps,-4,g--,0
J032128-294046,0.1507,0.34134,0.01938,-0.48995,0.05107,Infinity,1.86241,0.05733,-0.55251,0.01609,393.69633,43.74404,398.69633,2.67444,0.11115,-0.54183,0.0156,-0.20128,0.02088,70.31219,8.78902,79.31219,0.04509,0.01369,2.67444,0.11115,-0.54183,0.0156,-0.20128,0.02088,70.31219,21.26285,8.78902,2.65786,11.0,Ps,-4,g--,0
J075235-220238,-0.63936,0.34759,0.06127,-0.71891,0.05195,Infinity,1.12176,0.03297,-0.76852,0.01508,52.79134,6.59892,57.79134,1.43524,0.07076,-0.76286,0.01503,-0.12701,0.02347,31.8623,4.55176,41.8623,9.9E-4,0.00139,1.43524,0.07076,-0.76286,0.01503,-0.12701,0.02347,31.8623,14.9855,4.55176,2.14079,10.0,Ps,-4,g--,0
J021947-364315,-0.6769,0.34325,0.05615,-0.82561,0.04958,0.56229,0.96461,0.02575,-0.88964,0.01716,70.87456,7.87495,75.87456,1.06981,0.0361,-0.88097,0.01713,-0.06773,0.02249,23.46861,2.93358,32.46861,0.0,3.0E-5,1.06981,0.0361,-0.88097,0.01713,-0.06773,0.02249,23.46861,7.14292,2.93358,0.89286,11.0,Ps,-4,g--,0
J234545-240230,-0.7453,0.3409,0.00809,-0.91408,0.05132,Infinity,1.03643,0.03578,-0.77319,0.01971,55.39075,11.07815,62.39075,0.90481,0.02946,-0.78735,0.01791,0.07033,0.01922,25.68879,6.4222,39.68879,395729.16952,173455.77387,0.90481,0.02946,-0.78735,0.01791,0.07033,0.01922,25.68879,11.92179,6.4222,2.98045,7.0,Us,2,g--,0
J224703-365746,-0.61954,0.34198,0.06382,-0.62411,0.04726,0.17593,2.39908,0.07013,-0.45522,0.01797,603.27107,67.03012,608.27107,1.52961,0.04901,-0.49148,0.01746,0.29362,0.02165,52.39948,6.54994,61.39948,6.86993,1.12763,1.52961,0.04901,-0.49148,0.01746,0.29362,0.02165,52.39948,5.97148,6.54994,0.74644,11.0,Uf,3,g--,0
J054025-530346,-1.01006,0.34108,1.9E-4,-0.77758,0.06799,Infinity,1.39196,0.04518,-0.67703,0.02073,50.37199,8.39533,56.37199,1.22689,0.05755,-0.70137,0.02152,0.08407,0.02869,13.3563,2.67126,25.3563,14838.0788,51515.22254,1.22689,0.05755,-0.70137,0.02152,0.08407,0.02869,13.3563,7.2131,2.67126,1.44262,8.0,Us,2,g--,0
J064118-355433,-0.54372,0.34362,0.51539,-0.73161,0.04958,1.72497,1.35213,0.04296,-0.68152,0.01909,63.41064,7.04563,68.41064,1.16184,0.04599,-0.6926,0.01939,0.1003,0.02339,8.77072,1.09634,17.77072,2835.99627,8930.23535,1.16184,0.04599,-0.6926,0.01939,0.1003,0.02339,8.77072,4.49355,1.09634,0.56169,11.0,Us,2,g--,0
J015201-294102,0.0,0.0,Infinity,0.0,0.0,Infinity,1.08119,0.03499,-0.89859,0.01649,211.81526,35.30254,217.81526,1.37807,0.05794,-0.89152,0.01642,-0.13576,0.02295,75.63361,15.12672,87.63361,5.2E-4,6.9E-4,1.37807,0.05794,-0.89152,0.01642,-0.13576,0.02295,75.63361,10.41529,15.12672,2.08306,8.0,Ps,-4,g--,0
J053115-303214,-0.6583,0.34156,0.27525,-0.87112,0.04724,0.1649,1.09008,0.03088,-0.79112,0.01578,24.27181,3.03398,0.0,1.07942,0.03155,-0.79208,0.01466,0.00713,0.01849,25.98276,3.71182,0.0,0.0,0.0,1.09008,0.03088,-0.79112,0.01578,0.0,0.0,24.27181,11.10443,3.03398,1.38805,10.0,Ls,-1,g--,0
J051511-493305,-0.60753,0.34255,0.10524,-0.76803,0.068,Infinity,0.99241,0.03091,-0.96151,0.01892,113.1023,18.85038,119.1023,1.08888,0.05355,-0.9437,0.02043,-0.06295,0.03145,58.05956,11.61191,70.05956,0.0,7.0E-5,1.08888,0.05355,-0.9437,0.02043,-0.06295,0.03145,58.05956,22.24341,11.61191,4.44868,8.0,Ps,-4,g--,0
J045716-402520,-1.57968,0.34044,4.50369,-1.09338,0.0664,857.68857,0.79135,0.02575,-0.94317,0.01915,1640.4399,182.2711,1645.4399,0.30241,0.01881,-1.02066,0.01944,0.62601,0.0329,5012.46683,626.55835,5021.46683,6.53448,0.63059,0.79135,0.02575,-0.94317,0.01915,0.0,0.0,1640.4399,88.46676,182.2711,9.82964,11.0,Ls,-1,px-,1
J233445-525119,-0.8524,0.34044,0.20593,-0.82238,0.06956,Infinity,2.15495,0.06896,-0.44539,0.02,233.692,38.94867,239.692,1.30183,0.06845,-0.54398,0.02202,0.33265,0.03191,6.38815,1.27763,18.38815,6.57124,1.06869,1.30183,0.06845,-0.54398,0.02202,0.33265,0.03191,6.38815,3.57222,1.27763,0.71444,8.0,Uf,3,g--,0
J232447-271919,-0.15448,0.34124,0.0656,-0.65396,0.05186,Infinity,1.40439,0.0504,-0.71406,0.02047,171.67358,24.5248,177.67358,1.7572,0.06289,-0.69973,0.01929,-0.11678,0.02046,39.54851,6.59142,49.54851,0.00101,0.00129,1.7572,0.06289,-0.69973,0.01929,-0.11678,0.02046,39.54851,15.26846,6.59142,2.54474,9.0,Ps,-4,g--,0
J074147-523353,-0.71434,0.34171,0.04356,-0.91585,0.06797,Infinity,1.30976,0.0451,-0.85031,0.01889,18.97961,3.16327,0.0,1.31189,0.06384,-0.85246,0.02253,9.6E-4,0.03236,20.1022,4.02044,0.0,0.0,48766.16415,1.30976,0.0451,-0.85031,0.01889,0.0,0.0,18.97961,3.6945,3.16327,0.61575,8.0,Ls,-1,g--,0
J010346-412025,-0.55013,0.34063,0.21429,-0.6881,0.06789,Infinity,1.25365,0.04022,-0.83187,0.01648,73.72161,9.2152,78.72161,1.47111,0.07074,-0.81654,0.01756,-0.0914,0.02663,19.95094,2.85013,29.95094,3.0E-5,2.6E-4,1.47111,0.07074,-0.81654,0.01756,-0.0914,0.02663,19.95094,6.99483,2.85013,0.99926,10.0,Ps,-4,g--,0
J044832-524108,-0.53338,0.34092,0.37934,-0.7096,0.06788,Infinity,1.36958,0.04609,-0.86041,0.02218,60.05037,12.01007,67.05037,1.69428,0.06555,-0.86057,0.02218,-0.18167,0.03643,3.61014,0.90253,17.61014,0.00428,0.00456,1.69428,0.06555,-0.86057,0.02218,-0.18167,0.03643,3.61014,3.11345,0.90253,0.77836,7.0,Ps,-4,g--,0
J061635-345617,-0.08693,0.34116,0.08754,-0.41104,0.04719,1.72736,2.87227,0.07752,-0.51913,0.01753,103.09901,11.45545,108.09901,3.45761,0.1205,-0.50395,0.01772,-0.11762,0.02235,19.68783,2.46098,28.68783,0.00721,0.00751,3.45761,0.1205,-0.50395,0.01772,-0.11762,0.02235,19.68783,3.96666,2.46098,0.49583,11.0,Ps,-4,g--,0
J070914-360121,0.0,0.0,Infinity,-0.90628,0.10555,Infinity,0.67593,0.01923,-0.84801,0.01951,712.93329,712.93329,0.0,0.34087,0.0082,-0.9856,0.01421,0.42691,0.02075,1.83865,Infinity,0.0,14.26715,2.21125,0.67593,0.01923,-0.84801,0.01951,0.0,0.0,712.93329,56.22428,712.93329,56.22428,3.0,Ls,-1,px-,1
J022342-530142,-1.0218,0.34049,0.78207,-0.93357,0.06787,Infinity,0.9267,0.03111,-1.01348,0.01922,9.53245,1.58874,15.53245,0.98075,0.04654,-1.00114,0.02232,-0.03775,0.03012,8.38863,1.67773,20.38863,0.0,1.0E-5,0.9267,0.03111,-1.01348,0.01922,0.0,0.0,9.53245,4.36653,1.58874,0.72776,8.0,Ls,-1,g--,0
J041946-395004,-0.66907,0.34103,0.07181,-0.75384,0.04716,0.09652,1.42247,0.04047,-0.75036,0.01615,24.95132,2.77237,29.95132,1.54148,0.04608,-0.74399,0.01635,-0.05266,0.02184,9.78854,1.22357,18.78854,0.0,3.0E-5,1.54148,0.04608,-0.74399,0.01635,-0.05266,0.02184,9.78854,4.25539,1.22357,0.53192,11.0,Ps,-4,g--,0
J054814-481649,-0.96295,0.34064,0.13587,-0.97953,0.06789,Infinity,0.84249,0.02682,-1.08952,0.01992,76.53821,12.75637,0.0,0.80103,0.04022,-1.0995,0.02123,0.02889,0.03331,104.8602,20.97204,0.0,1000000.0,184458.7378,0.84249,0.02682,-1.08952,0.01992,0.0,0.0,76.53821,20.8362,12.75637,3.4727,8.0,Ls,-1,g--,0
J034553-530043,-1.08774,0.34047,0.01216,-1.01805,0.06789,Infinity,0.96979,0.03209,-1.03205,0.01945,3.59152,0.59859,0.0,0.96345,0.04984,-1.03278,0.02126,0.00406,0.03153,5.72959,1.14592,0.0,0.0,41050.45303,0.96979,0.03209,-1.03205,0.01945,0.0,0.0,3.59152,3.17497,0.59859,0.52916,8.0,Ls,-1,g--,0
J021046-510101,-0.45526,0.3401,0.10026,-0.44373,0.0678,Infinity,4.62491,0.13876,-0.1974,0.01995,146.78133,24.46355,152.78133,3.62999,0.18135,-0.24561,0.02229,0.15965,0.03215,41.24626,8.24925,53.24626,5.87804,1.95543,3.62999,0.18135,-0.24561,0.02229,0.15965,0.03215,41.24626,6.88753,8.24925,1.37751,8.0,Uf,3,g--,0
J044017-433308,0.02636,0.34036,0.09082,-0.19595,0.06781,Infinity,5.03186,0.14756,-0.26316,0.0149,79.28651,9.91081,84.28651,5.93711,0.25013,-0.24858,0.01542,-0.09591,0.02444,23.85464,3.40781,33.85464,0.0506,0.04013,5.93711,0.25013,-0.24858,0.01542,-0.09591,0.02444,23.85464,5.54674,3.40781,0.79239,10.0,Ps,-4,g--,0
J002613-200456,-0.42045,0.34126,0.13979,-0.79185,0.05111,Infinity,1.30683,0.05579,-0.84922,0.02243,167.84822,23.97832,173.84822,1.62277,0.05813,-0.83588,0.02082,-0.11053,0.02221,39.47188,6.57865,49.47188,1.7E-4,3.7E-4,1.62277,0.05813,-0.83588,0.02082,-0.11053,0.02221,39.47188,14.75701,6.57865,2.4595,9.0,Ps,-4,g--,0
J022925-523226,-0.68158,0.34015,0.57245,-0.68711,0.06781,Infinity,1.87234,0.06117,-0.80862,0.02021,33.86596,5.64433,0.0,1.93295,0.08987,-0.8024,0.02243,-0.02193,0.0329,25.91803,5.18361,0.0,0.0,7.0E-5,1.87234,0.06117,-0.80862,0.02021,0.0,0.0,33.86596,12.00874,5.64433,2.00146,8.0,Ls,-1,g--,0
J073819-302506,-0.26392,0.3423,0.07451,-0.70288,0.04723,0.0,1.41761,0.04102,-0.78667,0.01569,311.96701,31.1967,316.96701,1.9708,0.06213,-0.77896,0.01568,-0.20141,0.02079,19.36632,2.15181,28.36632,0.01165,0.00526,1.9708,0.06213,-0.77896,0.01568,-0.20141,0.02079,19.36632,9.21361,2.15181,1.02373,12.0,Ps,-4,g--,0
J030456-355654,-0.66698,0.34179,0.68205,-0.80043,0.04941,1.70249,1.33323,0.04237,-0.87342,0.0209,50.10911,7.15844,56.10911,1.45435,0.03931,-0.86458,0.01997,-0.05486,0.02023,18.69072,3.11512,28.69072,0.0,1.0E-5,1.45435,0.03931,-0.86458,0.01997,-0.05486,0.02023,18.69072,4.9064,3.11512,0.81773,9.0,Ps,-4,g--,0
J024554-445939,-0.84791,0.33976,0.07809,-0.73511,0.06779,Infinity,2.23064,0.07046,-0.58561,0.01589,162.47919,20.3099,167.47919,1.64024,0.07204,-0.61474,0.01679,0.18012,0.02524,21.33512,3.04787,31.33512,50.87324,28.32671,1.64024,0.07204,-0.61474,0.01679,0.18012,0.02524,21.33512,4.9983,3.04787,0.71404,10.0,Us,2,g--,0
J221021-454255,-0.76961,0.33984,0.26352,-0.82232,0.06783,Infinity,1.32864,0.0422,-0.97363,0.01711,140.65736,17.58217,145.65736,1.48466,0.06638,-0.96501,0.01709,-0.0637,0.02573,64.87038,9.2672,74.87038,0.0,2.0E-5,1.48466,0.06638,-0.96501,0.01709,-0.0637,0.02573,64.87038,24.1577,9.2672,3.4511,10.0,Ps,-4,g--,0
J230752-413244,-0.7086,0.34012,0.21204,-0.68666,0.06786,Infinity,1.84582,0.05792,-0.7876,0.016,29.36345,3.67043,34.36345,2.0888,0.08729,-0.77659,0.01653,-0.07258,0.02392,13.72982,1.9614,23.72982,0.0,9.0E-5,2.0888,0.08729,-0.77659,0.01653,-0.07258,0.02392,13.72982,3.79236,1.9614,0.54177,10.0,Ps,-4,g--,0
J043736-295403,-0.60792,0.34081,0.543,-0.83625,0.05185,Infinity,2.09336,0.06216,-0.57201,0.01599,239.48342,26.60927,244.48342,1.46542,0.06622,-0.5828,0.01546,0.19862,0.02385,78.7612,9.84515,87.7612,29.31661,14.17468,1.46542,0.06622,-0.5828,0.01546,0.19862,0.02385,78.7612,18.90451,9.84515,2.36306,11.0,Us,2,g--,0
J225459-391300,-0.85996,0.34014,0.09837,-0.81848,0.04933,1.46644,1.22561,0.03788,-0.93339,0.02051,181.45679,25.9224,187.45679,1.59515,0.045,-0.90771,0.0192,-0.16405,0.01943,7.40511,1.23418,17.40511,0.00171,0.00138,1.59515,0.045,-0.90771,0.0192,-0.16405,0.01943,7.40511,2.80023,1.23418,0.46671,9.0,Ps,-4,g--,0
J060554-351808,-0.64376,0.34134,0.09621,-0.73148,0.04721,4.49234,1.57484,0.04308,-0.8119,0.01461,71.9993,7.19993,76.9993,1.6597,0.05139,-0.81093,0.01451,-0.03381,0.01774,57.00535,6.33393,66.00535,0.0,1.0E-5,1.6597,0.05139,-0.81093,0.01451,-0.03381,0.01774,57.00535,13.87783,6.33393,1.54198,12.0,Ps,-4,g--,0
J063957-274525,-0.67853,0.3405,0.01028,-0.87262,0.05154,Infinity,1.08895,0.03417,-0.97394,0.01568,271.0702,30.11891,276.0702,1.53015,0.0681,-0.96367,0.01544,-0.18815,0.02495,15.89145,1.98643,24.89145,0.00275,0.00211,1.53015,0.0681,-0.96367,0.01544,-0.18815,0.02495,15.89145,7.08523,1.98643,0.88565,11.0,Ps,-4,g--,0
J012834-525519,-0.92601,0.33996,0.3695,-0.91607,0.06782,Infinity,1.67314,0.05364,-0.79721,0.01967,44.5886,7.43143,50.5886,1.46397,0.06161,-0.8229,0.02285,0.08967,0.03019,6.43349,1.2867,18.43349,38757.23579,60616.22268,1.46397,0.06161,-0.8229,0.02285,0.08967,0.03019,6.43349,5.23325,1.2867,1.04665,8.0,Us,2,g--,0
J220113-374654,0.0,0.0,Infinity,-0.80804,0.0897,Infinity,1.89654,0.05438,-0.76757,0.01795,67.21752,13.4435,74.21752,1.59704,0.04313,-0.7384,0.02055,0.15309,0.02738,63.64521,15.9113,77.64521,258.04644,414.49431,1.89654,0.05438,-0.76757,0.01795,0.0,0.0,67.21752,10.86772,13.4435,2.17354,7.0,Ls,-1,g--,0
J013115-510136,-0.78838,0.33971,0.07813,-0.86779,0.0678,Infinity,1.30493,0.04256,-1.01394,0.01819,69.79152,11.63192,75.79152,1.6824,0.07571,-0.96531,0.02058,-0.16554,0.03037,10.31243,2.06249,22.31243,0.00121,0.00179,1.6824,0.07571,-0.96531,0.02058,-0.16554,0.03037,10.31243,7.20923,2.06249,1.44185,8.0,Ps,-4,g--,0
J061732-363415,-0.08865,0.34092,0.0838,-0.68871,0.04719,0.87273,2.10107,0.05924,-0.72352,0.01529,149.51705,16.61301,154.51705,2.64313,0.08436,-0.70482,0.01579,-0.14845,0.02188,11.8217,1.47771,20.8217,0.00423,0.00374,2.64313,0.08436,-0.70482,0.01579,-0.14845,0.02188,11.8217,3.43437,1.47771,0.4293,11.0,Ps,-4,g--,0
J215203-282828,-0.18859,0.34127,0.01117,-0.49351,0.05104,Infinity,2.68691,0.0806,-0.57854,0.01571,416.43958,46.27106,421.43958,3.5515,0.1842,-0.56962,0.01538,-0.15646,0.02491,139.90815,17.48852,148.90815,0.01512,0.01016,3.5515,0.1842,-0.56962,0.01538,-0.15646,0.02491,139.90815,30.76062,17.48852,3.84508,11.0,Ps,-4,g--,0
J042346-340240,-0.50392,0.34057,0.31914,-0.84406,0.0485,0.64494,1.53078,0.04932,-0.94596,0.02024,46.76988,6.68141,52.76988,1.61327,0.04045,-0.93958,0.01951,-0.03137,0.02125,29.91323,4.98554,39.91323,0.0,1.0E-5,1.61327,0.04045,-0.93958,0.01951,-0.03137,0.02125,29.91323,5.76109,4.98554,0.96018,9.0,Ps,-4,g--,0
J221600-280330,-0.79649,0.34065,0.13737,-1.39588,0.05104,Infinity,0.89503,0.03341,-1.03813,0.02021,413.26679,82.65336,420.26679,0.73263,0.01914,-1.05988,0.01816,0.10644,0.01813,328.07057,82.01764,342.07057,95233.69325,133978.85781,0.73263,0.01914,-1.05988,0.01816,0.10644,0.01813,328.07057,24.60396,82.01764,6.15099,7.0,Us,2,px-,1
J010509-381048,-0.87271,0.34,0.22588,-0.83278,0.04847,1.89672,1.26624,0.0372,-1.03627,0.01769,194.77557,21.64173,199.77557,1.55946,0.04816,-1.01834,0.01721,-0.13671,0.02289,34.20856,4.27607,43.20856,1.9E-4,3.0E-4,1.55946,0.04816,-1.01834,0.01721,-0.13671,0.02289,34.20856,6.70915,4.27607,0.83864,11.0,Ps,-4,g--,0
J053948-341226,-0.71382,0.34032,0.06157,-0.88694,0.04873,44.28149,1.05146,0.03446,-1.07496,0.02038,75.41862,10.77409,0.0,1.03098,0.03349,-1.07812,0.0223,0.01646,0.02752,79.0231,13.17052,0.0,1000000.0,0.0,1.05146,0.03446,-1.07496,0.02038,0.0,0.0,75.41862,5.67611,10.77409,0.81087,9.0,Ls,-1,g--,0
J023215-512717,-1.009,0.33973,0.0073,-0.92591,0.06779,Infinity,1.49941,0.04999,-1.01465,0.02016,16.2602,2.71003,22.2602,1.64264,0.0738,-0.99782,0.0231,-0.05679,0.02849,5.19701,1.0394,17.19701,0.0,3.0E-5,1.64264,0.0738,-0.99782,0.0231,-0.05679,0.02849,5.19701,4.39591,1.0394,0.87918,8.0,Ps,-4,g--,0
J021645-474908,-0.9131,0.33951,0.41563,-1.64434,0.06911,Infinity,1.74644,0.07172,-1.06366,0.02485,411.08899,137.02966,421.08899,0.87976,0.03546,-1.20551,0.0234,0.34672,0.02676,13.10817,6.55408,43.10817,54.75521,16.25864,0.87976,0.03546,-1.20551,0.0234,0.34672,0.02676,13.10817,3.87177,6.55408,1.93589,5.0,Us,2,g--,0
J012444-251720,-0.46867,0.33987,0.2036,-0.98084,0.05101,Infinity,1.36527,0.04255,-0.94614,0.01733,116.2348,12.91498,121.2348,1.70079,0.07885,-0.93962,0.0171,-0.12141,0.02549,39.13715,4.89214,48.13715,1.4E-4,3.2E-4,1.70079,0.07885,-0.93962,0.0171,-0.12141,0.02549,39.13715,12.65569,4.89214,1.58196,11.0,Ps,-4,g--,0
J022217-415938,-1.17947,0.33972,0.28858,-0.94219,0.06782,Infinity,1.37253,0.04161,-0.97405,0.01814,13.70253,1.71282,18.70253,1.43632,0.06482,-0.97014,0.01847,-0.02689,0.02411,10.46658,1.49523,20.46658,0.0,2.0E-5,1.37253,0.04161,-0.97405,0.01814,0.0,0.0,13.70253,6.20434,1.71282,0.77554,10.0,Ls,-1,g--,0
J045550-461558,-0.84849,0.34001,0.01278,-0.63851,0.0678,Infinity,5.38137,0.16852,-0.2523,0.0166,789.83227,98.72903,794.83227,3.14996,0.13919,-0.30186,0.0172,0.31333,0.02575,62.58628,8.9409,72.58628,3.03177,0.3066,3.14996,0.13919,-0.30186,0.0172,0.31333,0.02575,62.58628,17.02866,8.9409,2.43267,10.0,Uf,3,g--,0
J015647-361610,-0.56748,0.3403,0.16069,-0.87677,0.04715,0.02709,1.58963,0.04817,-0.92971,0.02082,41.94687,5.99241,47.94687,1.76477,0.05981,-0.90827,0.02111,-0.07289,0.02734,13.3177,2.21962,23.3177,0.0,6.0E-5,1.76477,0.05981,-0.90827,0.02111,-0.07289,0.02734,13.3177,4.62819,2.21962,0.77137,9.0,Ps,-4,g--,0
J225549-524543,-0.61359,0.33957,0.16645,-0.74843,0.06778,Infinity,3.10767,0.11768,-0.82373,0.02115,17.98733,3.59747,24.98733,3.51413,0.20407,-0.80407,0.02105,-0.07542,0.03225,6.1162,1.52905,20.1162,0.0,2.5E-4,3.51413,0.20407,-0.80407,0.02105,-0.07542,0.03225,6.1162,4.7794,1.52905,1.19485,7.0,Ps,-4,g--,0
J232934-192326,-0.53972,0.34019,0.01648,-0.82204,0.05119,Infinity,1.39306,0.04919,-0.95546,0.01918,174.56829,24.93833,180.56829,1.85202,0.06086,-0.93746,0.01758,-0.14628,0.01978,7.63808,1.27301,17.63808,6.2E-4,6.3E-4,1.85202,0.06086,-0.93746,0.01758,-0.14628,0.01978,7.63808,4.74487,1.27301,0.79081,9.0,Ps,-4,g--,0
J014127-270606,-0.39857,0.33982,0.21772,-0.8635,0.051,Infinity,1.46584,0.04491,-0.98487,0.01696,602.73632,66.9707,607.73632,2.31828,0.09868,-0.97055,0.01655,-0.25361,0.0219,37.03349,4.62919,46.03349,0.01221,0.00474,2.31828,0.09868,-0.97055,0.01655,-0.25361,0.0219,37.03349,14.28726,4.62919,1.78591,11.0,Ps,-4,g--,0
J034205-370320,-0.54145,0.34093,0.25886,-0.71753,0.04932,1.87462,2.4455,0.06569,-0.7191,0.0184,36.09728,4.01081,41.09728,2.76705,0.08936,-0.71012,0.01794,-0.0798,0.02176,8.03812,1.00476,17.03812,4.0E-5,2.1E-4,2.76705,0.08936,-0.71012,0.01794,-0.0798,0.02176,8.03812,4.45502,1.00476,0.55688,11.0,Ps,-4,g--,0
J215151-194606,-0.48567,0.34166,0.13124,-0.71436,0.05111,Infinity,2.07507,0.06387,-0.74368,0.01577,189.2102,21.02336,194.2102,2.66287,0.1109,-0.73599,0.01546,-0.14,0.02167,18.80371,2.35046,27.80371,0.00235,0.00217,2.66287,0.1109,-0.73599,0.01546,-0.14,0.02167,18.80371,7.17607,2.35046,0.89701,11.0,Ps,-4,g--,0
J031757-441416,-0.97255,0.33993,0.21314,-0.88276,0.06782,Infinity,2.10181,0.0653,-0.74995,0.01866,116.49771,14.56221,121.49771,1.70661,0.08388,-0.77035,0.01856,0.12091,0.02622,17.93279,2.56183,27.93279,1533.84335,4591.33912,1.70661,0.08388,-0.77035,0.01856,0.12091,0.02622,17.93279,7.48048,2.56183,1.06864,10.0,Us,2,g--,0
J221942-275627,-0.04539,0.33999,0.34336,-0.82089,0.05099,Infinity,1.80236,0.06673,-0.83701,0.01917,1341.24842,191.60692,1347.24842,3.73999,0.11535,-0.79026,0.01817,-0.37104,0.01989,293.70712,48.95119,303.70712,0.08611,0.01033,3.73999,0.11535,-0.79026,0.01817,-0.37104,0.01989,293.70712,38.30132,48.95119,6.38355,9.0,Ps,-4,g--,0
J062101-450439,-0.56887,0.33982,0.14057,-0.96112,0.06778,Infinity,1.88852,0.06287,-0.86019,0.0201,16.18414,2.69736,0.0,1.8268,0.08581,-0.86519,0.02271,0.02122,0.03358,10.79107,2.15821,0.0,1000000.0,329953.8831,1.88852,0.06287,-0.86019,0.0201,0.0,0.0,16.18414,9.46393,2.69736,1.57732,8.0,Ls,-1,g--,0
J032836-284145,-0.60173,0.3399,0.13893,-0.84219,0.0518,Infinity,1.53267,0.04653,-0.90748,0.01508,122.01388,13.5571,127.01388,1.77269,0.07376,-0.90285,0.0153,-0.08209,0.02138,28.46042,3.55755,37.46042,0.0,4.0E-5,1.77269,0.07376,-0.90285,0.0153,-0.08209,0.02138,28.46042,13.13508,3.55755,1.64188,11.0,Ps,-4,g--,0
J004441-353034,-0.30159,0.33998,0.12115,-0.67589,0.04712,2.38992,2.76799,0.07453,-0.74412,0.01541,92.63892,10.29321,97.63892,3.18031,0.10482,-0.73315,0.01596,-0.09052,0.02253,17.52318,2.1904,26.52318,9.0E-5,3.1E-4,3.18031,0.10482,-0.73315,0.01596,-0.09052,0.02253,17.52318,5.1729,2.1904,0.64661,11.0,Ps,-4,g--,0
J041300-343009,-0.48064,0.33993,0.05245,-0.95771,0.04714,0.35059,1.64945,0.04584,-0.92828,0.0147,327.94068,32.79407,332.94068,2.17327,0.07145,-0.92199,0.01465,-0.16706,0.01833,84.64131,9.40459,93.64131,0.00174,0.00121,2.17327,0.07145,-0.92199,0.01465,-0.16706,0.01833,84.64131,20.93507,9.40459,2.32612,12.0,Ps,-4,g--,0
J020340-434950,-0.53549,0.33955,0.13882,-0.5581,0.06777,Infinity,2.80007,0.08572,-0.74391,0.01674,114.8853,14.36066,119.8853,3.62702,0.15791,-0.71999,0.01706,-0.15007,0.02455,7.23451,1.0335,17.23451,0.00399,0.00396,3.62702,0.15791,-0.71999,0.01706,-0.15007,0.02455,7.23451,3.89459,1.0335,0.55637,10.0,Ps,-4,g--,0
J222918-405132,-0.62994,0.33965,0.09897,-0.64731,0.0678,Infinity,3.21922,0.1039,-0.74146,0.0177,47.79399,5.97425,52.79399,3.93086,0.20411,-0.72382,0.01736,-0.11617,0.02599,11.60517,1.65788,21.60517,7.7E-4,0.00136,3.93086,0.20411,-0.72382,0.01736,-0.11617,0.02599,11.60517,4.84861,1.65788,0.69266,10.0,Ps,-4,g--,0
J074000-362420,-0.21612,0.34132,0.16445,-0.69255,0.04943,8.73964,3.05925,0.09658,-0.70178,0.01952,85.53219,12.21888,91.53219,3.55541,0.14271,-0.67093,0.01949,-0.11311,0.02784,15.12923,2.52154,25.12923,0.00108,0.00228,3.55541,0.14271,-0.67093,0.01949,-0.11311,0.02784,15.12923,7.05068,2.52154,1.17511,9.0,Ps,-4,g--,0
J074936-453638,-0.62536,0.34018,0.19541,-0.76083,0.06781,Infinity,2.1136,0.06633,-0.87819,0.01839,72.88034,9.11004,77.88034,2.4105,0.11149,-0.86646,0.01789,-0.07436,0.02719,47.67824,6.81118,57.67824,0.0,9.0E-5,2.4105,0.11149,-0.86646,0.01789,-0.07436,0.02719,47.67824,5.70895,6.81118,0.81556,10.0,Ps,-4,g--,0
J060414-315556,-0.2042,0.33998,0.06145,-0.58567,0.04927,7.98883,3.10775,0.08451,-0.67524,0.01628,109.73698,10.9737,114.73698,3.52085,0.11632,-0.6725,0.01582,-0.07673,0.01953,44.63115,4.95902,53.63115,4.0E-5,1.8E-4,3.52085,0.11632,-0.6725,0.01582,-0.07673,0.01953,44.63115,11.52489,4.95902,1.28054,12.0,Ps,-4,g--,0
J000601-423439,-0.75735,0.33952,0.26695,-0.80635,0.06778,Infinity,1.95697,0.05929,-0.90012,0.01712,121.72512,15.21564,126.72512,2.60163,0.12146,-0.87353,0.01708,-0.16685,0.02469,25.3976,3.62823,35.3976,0.00241,0.00224,2.60163,0.12146,-0.87353,0.01708,-0.16685,0.02469,25.3976,7.43152,3.62823,1.06165,10.0,Ps,-4,g--,0
J070633-231138,-0.16874,0.33994,0.0865,-0.53088,0.05102,Infinity,3.46242,0.16132,-0.57432,0.02507,207.1123,29.58747,213.1123,4.72971,0.16526,-0.55409,0.02246,-0.16114,0.02315,20.04502,3.34084,30.04502,0.01908,0.00942,4.72971,0.16526,-0.55409,0.02246,-0.16114,0.02315,20.04502,9.76711,3.34084,1.62785,9.0,Ps,-4,g--,0
J054307-242059,-0.67436,0.33987,0.16302,-1.03457,0.05175,Infinity,1.44267,0.04118,-0.99465,0.01524,59.19287,6.57699,64.19287,1.6285,0.06115,-0.99073,0.0153,-0.06781,0.01981,40.48012,5.06001,49.48012,0.0,2.0E-5,1.6285,0.06115,-0.99073,0.0153,-0.06781,0.01981,40.48012,14.60235,5.06001,1.82529,11.0,Ps,-4,g--,0
J234145-350622,-0.37101,0.33983,0.0643,-0.92487,0.04711,19.35881,1.98706,0.05455,-0.93128,0.01792,273.71179,30.41242,278.71179,2.69589,0.08618,-0.90688,0.0178,-0.19785,0.02052,18.9514,2.36892,27.9514,0.00511,0.00283,2.69589,0.08618,-0.90688,0.0178,-0.19785,0.02052,18.9514,3.99948,2.36892,0.49994,11.0,Ps,-4,g--,0
J004733-251717,-0.49956,0.33939,0.15838,-0.86299,0.05222,Infinity,4.43239,0.13614,-0.59193,0.01556,1022.15519,113.5728,1027.15519,5.05933,0.20951,-0.58765,0.0152,-0.07401,0.02151,904.89331,113.11166,913.89331,1.1E-4,5.1E-4,5.05933,0.20951,-0.58765,0.0152,-0.07401,0.02151,904.89331,74.36946,113.11166,9.29618,11.0,Ps,-4,px-,1
J213750-204231,0.0451,0.3418,0.68565,-0.58115,0.05105,Infinity,3.50907,0.13607,-0.59986,0.01936,480.23784,68.60541,486.23784,5.87775,0.20815,-0.56645,0.01841,-0.26454,0.02023,97.92639,16.32107,107.92639,0.08499,0.01462,5.87775,0.20815,-0.56645,0.01841,-0.26454,0.02023,97.92639,17.62502,16.32107,2.9375,9.0,Ps,-4,g--,0
J002307-250210,-0.4656,0.33974,0.13898,-1.06273,0.05158,Infinity,1.67465,0.08107,-1.02941,0.02875,6.39981,2.13327,16.39981,1.79903,0.06626,-1.01725,0.02556,-0.03718,0.0306,6.06748,3.03374,36.06748,0.0,1.0E-5,1.67465,0.08107,-1.02941,0.02875,0.0,0.0,6.39981,4.06002,2.13327,1.35334,5.0,Ls,-1,g--,0
J021902-362607,-0.88563,0.33983,0.01575,-1.31293,0.04905,7.61271,1.34495,0.04306,-1.14925,0.02136,191.92227,27.41747,197.92227,1.19211,0.03063,-1.16177,0.02052,0.07292,0.01973,103.18232,17.19705,113.18232,1000000.0,273132.08605,1.19211,0.03063,-1.16177,0.02052,0.07292,0.01973,103.18232,12.71537,17.19705,2.11923,9.0,Us,2,g--,0
J230223-371807,-0.48249,0.33978,0.22674,-0.75684,0.04713,3.00808,3.11616,0.08285,-0.7614,0.01608,109.8452,12.20502,114.8452,3.79955,0.12154,-0.74558,0.01555,-0.12842,0.02201,18.08735,2.26092,27.08735,0.00125,0.00152,3.79955,0.12154,-0.74558,0.01555,-0.12842,0.02201,18.08735,5.52008,2.26092,0.69001,11.0,Ps,-4,g--,0
J232207-544528,-0.9371,0.3396,0.00233,-0.94783,0.06781,Infinity,1.89878,0.06229,-1.05938,0.01871,36.37807,6.06301,42.37807,2.19971,0.1083,-1.033,0.02135,-0.09518,0.03187,7.69157,1.53831,19.69157,0.0,1.0E-4,2.19971,0.1083,-1.033,0.02135,-0.09518,0.03187,7.69157,4.23359,1.53831,0.84672,8.0,Ps,-4,g--,0
J033848-352212,-0.79649,0.33964,0.0816,-1.08257,0.04877,5.16118,1.98419,0.05451,-1.01981,0.01703,46.29042,5.14338,0.0,1.96376,0.06492,-1.02105,0.01743,0.00605,0.02331,41.91805,5.23976,0.0,0.0,0.0,1.98419,0.05451,-1.01981,0.01703,0.0,0.0,46.29042,14.73233,5.14338,1.63693,11.0,Ls,-1,g--,0
J013357-362935,0.0,0.0,Infinity,-1.44681,0.09018,Infinity,1.85548,0.04912,-0.69233,0.01862,1182.12727,1182.12727,0.0,0.88097,0.01875,-0.84189,0.01379,0.46677,0.01793,51.4469,Infinity,0.0,7.97691,0.87125,1.85548,0.04912,-0.69233,0.01862,0.0,0.0,1182.12727,74.26949,1182.12727,74.26949,3.0,Ls,-1,px-,1
J011651-205206,0.16583,0.33982,0.40535,-0.63167,0.05099,Infinity,3.62258,0.11223,-0.71234,0.01626,781.89558,86.87729,786.89558,6.17838,0.2442,-0.69595,0.01594,-0.29695,0.02245,81.41394,10.17674,90.41394,0.06732,0.01332,6.17838,0.2442,-0.69595,0.01594,-0.29695,0.02245,81.41394,19.25494,10.17674,2.40687,11.0,Ps,-4,g--,0
J005052-442838,-0.72494,0.33951,0.31043,-0.96213,0.06777,Infinity,1.60381,0.05125,-1.09018,0.01646,97.71597,12.2145,102.71597,2.02792,0.08111,-1.06879,0.01742,-0.13724,0.02383,9.76565,1.39509,19.76565,1.3E-4,2.5E-4,2.02792,0.08111,-1.06879,0.01742,-0.13724,0.02383,9.76565,4.17184,1.39509,0.59598,10.0,Ps,-4,g--,0
J225647-515840,-0.80223,0.33954,0.1567,-0.73753,0.06778,Infinity,2.83486,0.08271,-0.90083,0.01833,61.18612,10.19769,67.18612,3.44968,0.1462,-0.86279,0.02145,-0.12965,0.03055,4.93249,0.9865,16.93249,4.7E-4,9.8E-4,3.44968,0.1462,-0.86279,0.02145,-0.12965,0.03055,4.93249,3.89723,0.9865,0.77945,8.0,Ps,-4,g--,0
J045608-215909,-0.53633,0.33982,0.03831,-1.56871,0.0517,Infinity,2.01493,0.08507,-0.862,0.02223,1296.1436,185.16337,1302.1436,1.28148,0.04516,-0.89195,0.02142,0.23156,0.01927,854.42721,142.40453,864.42721,84.32008,39.0755,1.28148,0.04516,-0.89195,0.02142,0.23156,0.01927,854.42721,27.77854,142.40453,4.62976,9.0,Us,2,px-,1
J022502-231248,-0.61875,0.33961,0.07491,-0.8127,0.05176,Infinity,3.311,0.09808,-0.67937,0.01496,95.24714,10.58302,100.24714,2.97203,0.11795,-0.68284,0.01494,0.06071,0.0217,85.18056,10.64757,94.18056,420468.20483,151918.6761,2.97203,0.11795,-0.68284,0.01494,0.06071,0.0217,85.18056,21.31088,10.64757,2.66386,11.0,Us,2,g--,0
J213101-203656,-0.64452,0.34201,0.01932,-0.82432,0.05109,Infinity,2.20029,0.06272,-0.91729,0.01526,157.01164,17.44574,162.01164,2.77868,0.11518,-0.91011,0.0155,-0.12917,0.02262,11.41276,1.4266,20.41276,3.0E-4,5.1E-4,2.77868,0.11518,-0.91011,0.0155,-0.12917,0.02262,11.41276,7.47308,1.4266,0.93413,11.0,Ps,-4,g--,0
J060633-202201,-0.48302,0.33988,0.04057,-0.73479,0.05103,Infinity,2.98678,0.08975,-0.77149,0.01595,230.42564,25.60285,235.42564,3.86588,0.14679,-0.76345,0.01529,-0.14204,0.01948,35.85252,4.48157,44.85252,0.00205,0.00189,3.86588,0.14679,-0.76345,0.01529,-0.14204,0.01948,35.85252,8.80734,4.48157,1.10092,11.0,Ps,-4,g--,0
J003508-200359,-0.49586,0.33962,0.07358,-0.93175,0.051,Infinity,2.22273,0.06975,-0.97263,0.01546,292.7502,32.5278,297.7502,3.03126,0.14736,-0.96335,0.01519,-0.17285,0.02588,79.17125,9.89641,88.17125,0.00163,0.00163,3.03126,0.14736,-0.96335,0.01519,-0.17285,0.02588,79.17125,23.35617,9.89641,2.91952,11.0,Ps,-4,g--,0
J003826-385948,-0.99839,0.33959,1.09248,-0.95305,0.0471,0.11517,1.90792,0.04943,-1.05674,0.01762,123.29161,13.69907,128.29161,2.10203,0.06775,-1.04937,0.01747,-0.06297,0.02283,52.88283,6.61035,61.88283,0.0,1.0E-5,2.10203,0.06775,-1.04937,0.01747,-0.06297,0.02283,52.88283,14.84188,6.61035,1.85524,11.0,Ps,-4,g--,0
J041604-205629,-0.60032,0.33971,0.26838,-0.73943,0.05101,Infinity,4.48246,0.22529,-0.58629,0.02598,118.4641,16.92344,124.4641,3.82671,0.11885,-0.59649,0.02338,0.07994,0.02384,93.25524,15.54254,103.25524,5378.60008,18684.81961,3.82671,0.11885,-0.59649,0.02338,0.07994,0.02384,93.25524,20.0039,15.54254,3.33398,9.0,Us,2,g--,0
J232634-402717,-0.6909,0.33949,0.13694,-0.66578,0.06778,Infinity,3.4274,0.10924,-0.87384,0.01753,125.64212,15.70527,130.64212,4.60503,0.19167,-0.84659,0.01797,-0.1702,0.02465,5.36613,0.76659,15.36613,0.00326,0.00304,4.60503,0.19167,-0.84659,0.01797,-0.1702,0.02465,5.36613,3.70306,0.76659,0.52901,10.0,Ps,-4,g--,0
J053612-494430,-0.81294,0.33942,0.08165,-0.85671,0.06776,Infinity,2.44486,0.07768,-1.04081,0.01855,76.92528,12.82088,82.92528,3.10995,0.14775,-0.99603,0.0212,-0.15694,0.02993,9.47306,1.89461,21.47306,6.7E-4,0.00118,3.10995,0.14775,-0.99603,0.0212,-0.15694,0.02993,9.47306,6.42324,1.89461,1.28465,8.0,Ps,-4,g--,0
J062143-524132,-0.89037,0.33947,0.39707,-1.18939,0.0692,Infinity,3.4063,0.1086,-0.90577,0.01853,109.13519,18.1892,115.13519,2.82608,0.11592,-0.94251,0.02136,0.12474,0.02969,32.49115,6.49823,44.49115,5995.50158,22314.38633,2.82608,0.11592,-0.94251,0.02136,0.12474,0.02969,32.49115,8.63741,6.49823,1.72748,8.0,Us,2,g--,0
J015033-293256,-0.59574,0.33945,0.21984,-1.1254,0.05141,Infinity,1.69461,0.05304,-1.20298,0.01668,970.03494,107.78166,975.03494,2.29893,0.10527,-1.19368,0.0164,-0.16981,0.02304,446.09143,55.76143,455.09143,3.1E-4,3.8E-4,2.29893,0.10527,-1.19368,0.0164,-0.16981,0.02304,446.09143,60.92359,55.76143,7.61545,11.0,Ps,-4,px-,1
J073747-381303,-0.80418,0.33989,0.08515,-0.86068,0.04915,0.11086,3.22288,0.0896,-0.85519,0.01955,6.21048,0.77631,0.0,3.32399,0.09684,-0.85988,0.02148,-0.0275,0.0286,6.88525,0.98361,0.0,0.0,3.0E-5,3.22288,0.0896,-0.85519,0.01955,0.0,0.0,6.21048,3.25739,0.77631,0.40717,10.0,Ls,-1,g--,0
J034630-342246,-0.54484,0.33946,0.20352,-0.96653,0.04759,148.92767,2.43023,0.09316,-1.10958,0.02346,251.42879,62.8572,259.42879,1.99954,0.04821,-1.14944,0.02245,0.12232,0.02324,159.5866,53.19553,177.5866,49945.30171,92342.01244,1.99954,0.04821,-1.14944,0.02245,0.12232,0.02324,159.5866,6.12324,53.19553,2.04108,6.0,Us,2,px-,1
J002549-260212,0.27397,0.33949,0.28816,-0.4282,0.05098,Infinity,6.89785,0.24982,-0.51141,0.02108,1075.74008,153.67715,1081.74008,12.20932,0.37268,-0.47409,0.01963,-0.29223,0.0203,195.83638,32.6394,205.83638,0.15447,0.01663,12.20932,0.37268,-0.47409,0.01963,-0.29223,0.0203,195.83638,29.08017,32.6394,4.84669,9.0,Pf,-3,g--,0
J005213-430628,-0.80216,0.33942,0.15602,-0.94271,0.06776,Infinity,3.3195,0.09561,-0.88567,0.01568,30.72861,3.84108,35.72861,3.81028,0.16597,-0.87285,0.0159,-0.0821,0.02442,52.41606,7.48801,62.41606,0.0,9.0E-5,3.3195,0.09561,-0.88567,0.01568,0.0,0.0,30.72861,3.59447,3.84108,0.44931,10.0,Ls,-1,g--,0
J222702-523327,-0.91698,0.33946,0.16535,-0.90628,0.06778,Infinity,3.14102,0.0946,-1.03312,0.01945,34.97442,5.82907,40.97442,3.82041,0.18414,-0.99459,0.02132,-0.12892,0.03291,8.46957,1.69391,20.46957,1.4E-4,5.2E-4,3.82041,0.18414,-0.99459,0.02132,-0.12892,0.03291,8.46957,6.6333,1.69391,1.32666,8.0,Ps,-4,g--,0
J215407-515023,-0.84608,0.33941,0.54372,-0.81785,0.06777,Infinity,4.21434,0.13757,-0.90668,0.01895,19.13297,3.18883,25.13297,4.92902,0.21388,-0.87613,0.02101,-0.10463,0.03127,14.20671,2.84134,26.20671,7.0E-5,3.9E-4,4.21434,0.13757,-0.90668,0.01895,0.0,0.0,19.13297,8.77275,3.18883,1.46212,8.0,Ls,-1,g--,0
J045523-203409,-0.41424,0.33954,0.24225,-0.66408,0.05171,Infinity,4.38016,0.153,-0.77925,0.01801,230.49651,32.92807,236.49651,6.04728,0.20337,-0.75834,0.01721,-0.16424,0.01864,6.60733,1.10122,16.60733,0.00491,0.0029,6.04728,0.20337,-0.75834,0.01721,-0.16424,0.01864,6.60733,4.77531,1.10122,0.79588,9.0,Ps,-4,g--,0
J071147-204321,-0.68146,0.33973,0.14653,-0.98583,0.05167,Infinity,2.22913,0.06818,-1.073,0.01673,229.89994,25.54444,234.89994,2.92589,0.11792,-1.0644,0.01639,-0.1499,0.02233,14.69062,1.83633,23.69062,2.8E-4,3.7E-4,2.92589,0.11792,-1.0644,0.01639,-0.1499,0.02233,14.69062,9.14456,1.83633,1.14307,11.0,Ps,-4,g--,0
J042908-534940,-0.86161,0.33935,0.18516,-1.49331,0.07007,Infinity,3.50915,0.11219,-1.12657,0.01881,138.09364,23.01561,144.09364,2.84245,0.12646,-1.16586,0.02047,0.13691,0.02858,50.94412,10.18882,62.94412,18099.76434,43916.41346,2.84245,0.12646,-1.16586,0.02047,0.13691,0.02858,50.94412,9.76395,10.18882,1.95279,8.0,Us,2,g--,0
J214333-431221,-0.98702,0.33943,0.21072,-1.12643,0.06778,Infinity,2.74717,0.11883,-1.06862,0.02188,80.77632,13.46272,86.77632,3.14203,0.1193,-1.05026,0.02075,-0.06877,0.02443,76.96449,15.3929,88.96449,0.0,1.0E-5,2.74717,0.11883,-1.06862,0.02188,0.0,0.0,80.77632,10.9371,13.46272,1.82285,8.0,Ls,-1,g--,0
J054922-405107,-0.78258,0.33944,0.02383,-1.02912,0.06776,Infinity,2.785,0.09033,-1.00837,0.01786,55.77392,6.97174,60.77392,3.27334,0.13172,-0.99429,0.01761,-0.09487,0.02486,25.6606,3.6658,35.6606,1.0E-5,5.0E-5,3.27334,0.13172,-0.99429,0.01761,-0.09487,0.02486,25.6606,5.71352,3.6658,0.81622,10.0,Ps,-4,g--,0
J062706-352916,-0.58904,0.33957,0.11231,-1.05217,0.05058,8.61041,4.67146,0.12147,-0.75181,0.01574,188.03975,20.89331,193.03975,3.7339,0.12545,-0.76929,0.01641,0.14507,0.01994,43.25113,5.40639,52.25113,448.11999,440.08021,3.7339,0.12545,-0.76929,0.01641,0.14507,0.01994,43.25113,5.31138,5.40639,0.66392,11.0,Us,2,g--,0
J002430-292853,-0.63457,0.3394,0.06538,-0.85032,0.05134,Infinity,2.87545,0.11361,-0.95402,0.02019,317.24017,45.32002,323.24017,4.01541,0.13573,-0.93254,0.01917,-0.17183,0.02089,47.57281,7.9288,57.57281,0.00193,0.00145,4.01541,0.13573,-0.93254,0.01917,-0.17183,0.02089,47.57281,16.60454,7.9288,2.76742,9.0,Ps,-4,g--,0
J074942-441227,-0.85561,0.33955,0.04642,-0.89454,0.06777,Infinity,2.59505,0.0763,-1.09441,0.01762,201.50171,25.18771,206.50171,3.46704,0.15076,-1.06728,0.01833,-0.1698,0.02477,26.6541,3.80773,36.6541,7.2E-4,8.5E-4,3.46704,0.15076,-1.06728,0.01833,-0.1698,0.02477,26.6541,5.75261,3.80773,0.8218,10.0,Ps,-4,g--,0
J035145-274311,-0.65551,0.33932,0.1834,-1.5682,0.05174,Infinity,2.53602,0.10118,-0.99119,0.02056,3767.26177,941.81544,3775.26177,4.22609,0.17586,-0.94356,0.01782,-0.24348,0.02035,3128.5384,1042.84613,3146.5384,0.01154,0.0037,4.22609,0.17586,-0.94356,0.01782,-0.24348,0.02035,3128.5384,150.72335,1042.84613,50.24112,6.0,Ps,-4,px-,1
J071717-250447,-0.41394,0.33955,0.11249,-0.7178,0.05161,Infinity,4.15112,0.15533,-0.82651,0.01956,265.52634,37.93233,271.52634,5.8002,0.17989,-0.80436,0.01838,-0.17147,0.02046,18.44289,3.07381,28.44289,0.00451,0.0028,5.8002,0.17989,-0.80436,0.01838,-0.17147,0.02046,18.44289,9.86875,3.07381,1.64479,9.0,Ps,-4,g--,0
J004208-441359,-0.63877,0.33935,0.20806,-0.81401,0.06775,Infinity,4.19398,0.13433,-0.87509,0.01646,76.91019,9.61377,81.91019,5.43316,0.24231,-0.85117,0.01592,-0.15067,0.02604,19.49955,2.78565,29.49955,0.0015,0.00178,5.43316,0.24231,-0.85117,0.01592,-0.15067,0.02604,19.49955,10.26774,2.78565,1.46682,10.0,Ps,-4,g--,0
J062648-543214,-1.0555,0.33939,0.5087,-2.0101,0.0697,Infinity,3.02644,0.08704,-1.11858,0.01866,917.39825,152.89971,923.39825,2.11285,0.09126,-1.18798,0.02197,0.23691,0.02903,502.86276,100.57255,514.86276,321.53192,256.80984,2.11285,0.09126,-1.18798,0.02197,0.23691,0.02903,502.86276,34.29366,100.57255,6.85873,8.0,Us,2,px-,1
J020012-305326,-0.75391,0.33938,0.00282,-0.80669,0.049,0.05644,3.91332,0.1128,-0.93269,0.01818,231.97058,28.99632,236.97058,4.9474,0.12896,-0.92407,0.01756,-0.13954,0.01725,22.29388,3.18484,32.29388,4.9E-4,4.3E-4,4.9474,0.12896,-0.92407,0.01756,-0.13954,0.01725,22.29388,9.474,3.18484,1.35343,10.0,Ps,-4,g--,0
J023744-193235,-0.54192,0.33943,0.34304,-0.80423,0.05145,Infinity,4.83373,0.14207,-0.88866,0.01598,304.80857,33.86762,309.80857,7.14374,0.29907,-0.87688,0.01526,-0.21704,0.01967,51.08958,6.3862,60.08958,0.00955,0.00383,7.14374,0.29907,-0.87688,0.01526,-0.21704,0.01967,51.08958,16.47101,6.3862,2.05888,11.0,Ps,-4,g--,0
J225304-405748,-0.89877,0.33938,0.16355,-0.84878,0.06776,Infinity,5.29631,0.15411,-0.94463,0.01672,62.10649,7.76331,67.10649,6.74203,0.29711,-0.92225,0.01607,-0.1406,0.02522,19.12365,2.73195,29.12365,5.3E-4,8.1E-4,6.74203,0.29711,-0.92225,0.01607,-0.1406,0.02522,19.12365,8.43457,2.73195,1.20494,10.0,Ps,-4,g--,0
J233425-412530,-0.75182,0.33937,0.11587,-0.78203,0.06776,Infinity,5.77244,0.16603,-0.94302,0.01599,103.28307,12.91038,108.28307,7.55863,0.29339,-0.9182,0.01627,-0.15586,0.02242,4.28198,0.61171,14.28198,0.00113,0.00122,7.55863,0.29339,-0.9182,0.01627,-0.15586,0.02242,4.28198,3.29559,0.61171,0.4708,10.0,Ps,-4,g--,0
J044436-280914,-0.49739,0.33932,0.07814,-1.26597,0.05143,Infinity,7.1618,0.27156,-0.99306,0.01952,254.14129,50.82826,261.14129,8.15834,0.42448,-0.9749,0.01998,-0.0763,0.03031,363.38571,90.84643,377.38571,0.0,7.0E-5,7.1618,0.27156,-0.99306,0.01952,0.0,0.0,254.14129,27.10398,50.82826,5.4208,7.0,Ls,-1,px-,1
J062620-534151,-1.09764,0.33927,0.12652,-1.87146,0.06853,Infinity,6.29206,0.24903,-1.17526,0.02177,735.50554,183.87639,743.50554,3.5873,0.21921,-1.3078,0.02507,0.31574,0.03102,142.37318,47.45773,160.37318,117.76041,55.57284,3.5873,0.21921,-1.3078,0.02507,0.31574,0.03102,142.37318,35.32571,47.45773,11.77524,6.0,Us,2,g--,0
J052257-362730,-0.46323,0.33932,0.27011,-1.43602,0.04925,276.56186,20.02954,0.52362,-0.61161,0.01734,898.99545,99.88838,903.99545,15.90897,0.53183,-0.63093,0.01771,0.1508,0.02193,643.93066,80.49133,652.93066,123.59035,111.1327,15.90897,0.53183,-0.63093,0.01771,0.1508,0.02193,643.93066,20.999,80.49133,2.62487,11.0,Us,2,px-,1


==> anc/readme.txt <==
AT20G-MWACS_catalogue.csv
  The base AT20G-MWACS catalogue

statFits.py, AT20G-MWACS_catalogue_statFits.csv
  The Python script which reads the base catalogue and uses Monte Carlo simulations to perform the model fits to each source, and the file thus created containing statistics and classification results

AT20G-MWACS_catalogue_extended.vot
  The base catalogue combined with relevant statistics and results from the model fitting procedure


==> anc/statFits.py <==
#!/usr/bin/env python

"""
Author: Violet Harvey, based on an initial framework by John Morgan

Written for Python 2.7

Plot SED and fit linear/quadratic power laws for each line in an input CSV file. Also attempt various custom data models, including a fit to only the MWACS points

Null values for flux at some frequencies are handled gracefully

I recommend using an exact value match on the AT20G name to get the CSV results back into the original catalogue

Frequencies in GHz, fluxes in mJy

Requirements:
  - Every column in the input contains at least one value (not a problem for sufficiently large data sets)
  - If there is no MWACS match, the flux is 0.0 and there is nearest pixel data in the limits columns instead
  - All flux densities have errors, located in a column with the same name but prefixed by "e_"
"""

# It is important that most of these lists be numpy arrays, (eg, for using the / operator on two lists) created by applying array() to the list

# The value of 0.0 in the flux for MWACS points with no match must be used like a flag, and its presence checked for before trying to use the catFlux variable, so that appropriate values from catFluxLimit can be used instead

import os
import yaml
import matplotlib.pyplot as plt
import json

from math import e
from numpy import array, logspace, polyfit, where, zeros, genfromtxt, compress, isnan, log10, log, sqrt, float64, percentile, arange, array_equal, inf, median
from numpy.random import normal as random_normal
from scipy.optimize import leastsq

def power_law(y0, x, alpha):
  return y0*x**alpha

def power_law_curvature(y0, x, alpha, phi):
  return y0*(x**alpha)*10**(phi*(log10(x))**2)

def linFunc(p, x):
  return p[0] + p[1]*x

def quadFunc(p, x):
  return p[0] + p[1]*x + p[2]*array(x)**2

def errFunc(p, x, y, yErr, fitFunc):
  return (y - fitFunc(p, x))/yErr
# fitFunc is a univariate equation of the form we wish to model

def getChiSq(pFinal, x, y, yErr, fitFunc):
  chiSq = sum(errFunc(pFinal, x, y, yErr, fitFunc)**2)

  dof = len(x) - len(pFinal) # Degrees of freedom = Num data - num parameters
  if dof > 0:
    redChiSq = chiSq/dof
  else:
    redChiSq = inf # No degrees of freedom; bad fit

  return chiSq, redChiSq
# Returns the values of chi^2 and chi_red^2
# chi_red^2 will be inf when there are 0 degrees of freedom

def fit(fitFunc, pInitial, x, y, yErr):
  out = leastsq(errFunc, pInitial, args = (x, y, yErr, fitFunc), full_output = 1)

  pFinal = out[0]
  covar  = out[1]

  pErrors = []
  if covar == None:
    for i in range(len(pInitial)):
      pErrors.append(0.0)
  else:
    for i in range(len(pInitial)):
      pErrors.append(sqrt(abs(covar[i][i])))

  # Measure of goodness of fit in terms of the deviations
  chiSq, redChiSq = getChiSq(pFinal, x, y, yErr, fitFunc)

  return pFinal, pErrors, chiSq, redChiSq
# Fit a model of the form fitFunc, using the pInitial parameters as a starting point
# x, y, and yErr are all identical-length 1D arrays
# returns pFinal, pErrors, chiSq, and redChiSq, where pFinal and pErrors have same length and parameter order as pInitial
# pErrors contains the absolute 1-sigma errors on the parameters

def powLinFit(freq, flux, fluxErr):
  if len(freq) > 1:
    pFinal, pErrors, chiSq, redChiSq = fit(linFunc, [0.0, 0.0], log10(freq), log10(flux), log(10)**-1 * array(fluxErr/flux))

    fluxRef, alpha     = pFinal
    e_fluxRef, e_alpha = pErrors

    fluxRef = 10**fluxRef
  else:
    fluxRef, alpha, e_fluxRef, e_alpha, chiSq, redChiSq = catFlux[0], 0.0, 0.0, 0.0, inf, inf

  return fluxRef, alpha, e_fluxRef, e_alpha, chiSq, redChiSq

def powQuadFit(freq, flux, fluxErr):
  if len(flux) > 2:
    pFinal, pErrors, chiSq, redChiSq = fit(quadFunc, [10.0, 0.0, 0.0], log10(freq), log10(flux), log(10)**-1 * array(fluxErr/flux))

    fluxRef, alpha, phi = pFinal
    e_fluxRef, e_alpha, e_phi = pErrors

    fluxRef = 10**fluxRef
  else:
    fluxRef, alpha, phi, e_fluxRef, e_alpha, e_phi, chiSq, redChiSq = catFlux[0], 0.0, 0.0, 0.0, 0.0, 0.0, inf, inf

  return fluxRef, alpha, phi, e_fluxRef, e_alpha, e_phi, chiSq, redChiSq

def getStatistics(nparray):
  if len(nparray) < 1:
    return 0.0, 0.0, [0.0, 0.0, 0.0, 0.0]
  else:
    h1, h3, h5 = percentile(nparray, (100/6.0, 300/6.0, 500/6.0))
    # mu = nparray.mean()
    mu = median(nparray)
    sigma = (h5 - h1) / 2.0
    sigma_std = nparray.std()
    return mu, sigma, [sigma_std, h1, h3, h5]
# Returns a list of 3 elements where the third element is a list of 4 elements; mu, sigma, [sigma_std, h1, h3, h5]. All values are zero for input nparray with no elements

freqRange = (0.05, 25)
fluxRange = (None) # (1e-5, 1e3) # set to None to leave axis range to matplotlib

inputFile = "AT20G-MWACS_catalogue" # .csv extension is assumed

numSteps = 500 # Number of simulations in Monte Carlo method. 500 is sufficient and takes under 30 min. For quicker work even 200 is pretty much fine
writeImages = True # Fill a folder with the generated plots
writeDebug = False # Create the plots with additional data

specialLittlePlot = False # Make small and simplistic plots for each source
maxPlots = 6 # Maximum number of sources to create special little plots for, counting from the top of the file

# palette = ["black", "red", "blue", "green"] # Standard colour palette
palette = ["black", "#AFEB55", "#5FB996", "#0A695A"] # Colour palette adapted for colour blindness

# Main values
sourceIDCol = "AT20G"
catFluxCols = ["S20G", "S8G", "S5G", "S1G", "S843M", "S408M", "S180M", "S150M", "S120M", "S160M","S80M", "S74M"]
catFreqCols = [20, 8.6, 4.8, 1.4, 0.843, 0.408, 0.18048, 0.14976, 0.11904, 0.160,  0.080, 0.074]
catNames = ["AT20G\n", "AT20G\n", "AT20G\n", "NVSS\n", "SUMSS/MGPS-2\n", "MRC\n", r"MWACS-3$\sigma$" + "\n", r"MWACS-3$\sigma$" + "\n", r"MWACS-3$\sigma$" + "\n", "CCA\n", "CCA\n", "VLSS\n"]
catDict = {catFreqCols[i]: catNames[i] for i in range(len(catNames))}

# Generate error column names
catFluxErrCols = range(len(catFluxCols))
for i in catFluxErrCols: # This is leet hacks right here
  catFluxErrCols[i] = "e_" + catFluxCols[i] # Don't worry about it

# Limiting values
catFluxLimitCols = ["L180M", "L150M", "L120M"]
catFreqLimitCols = [0.18048, 0.14976, 0.11904]

# Generate error column names
catFluxLimitsErrsCols = range(len(catFluxLimitCols))
for i in catFluxLimitsErrsCols:
  catFluxLimitsErrsCols[i] = "e_" + catFluxLimitCols[i]

# File management
outputDir = ""
if specialLittlePlot:
  outputDir = inputFile + "_special"
  if not os.path.exists(outputDir):
    os.mkdir(outputDir)
else:
  outputDir = inputFile
  count = 1
  while os.path.exists(outputDir):
    outputDir = inputFile + "_%02d" % (count)
    count += 1
  os.mkdir(outputDir)

resultsCat = open("%s/statFits.csv" % (outputDir), 'w')
headerWritten = False

# Extraction of columns
usecols = [sourceIDCol] + catFluxCols + catFluxErrCols + catFluxLimitCols + catFluxLimitsErrsCols
cat = genfromtxt(inputFile + ".csv", delimiter = ',', names = True, usecols = usecols, dtype = None) # Using dtype = None requires every column to contain at least one value

currentRow = 1
totalRows = len(cat)

for source_id, catFlux, catFluxErr, catFluxLimit, catFluxLimitErr in zip(cat[sourceIDCol], cat[catFluxCols].view((float64, len(catFluxCols))), cat[catFluxErrCols].view((float64, len(catFluxErrCols))), cat[catFluxLimitCols].view((float64, len(catFluxLimitCols))), cat[catFluxLimitsErrsCols].view((float64, len(catFluxLimitsErrsCols)))):
  print "%0004d/%d: %s" % (currentRow, totalRows, source_id)
  currentRow += 1

  # Filter out columns with null values
  no_real_flux = isnan(catFlux)
  catFlux = 1e-3*compress(~no_real_flux, catFlux) # Convert mJy to Jy
  catFreq = compress(~no_real_flux, catFreqCols) # Leave in GHz
  catFluxErr = 1e-3*compress(~no_real_flux, catFluxErr)

  no_limit_flux = isnan(catFluxLimit)
  catFluxLimit = 1e-3*compress(~no_limit_flux, catFluxLimit)
  catFreqLimit = compress(~no_limit_flux, catFreqLimitCols)
  catFluxLimitErr = 1e-3*compress(~no_limit_flux, catFluxLimitErr)

  # Find index of the S180M point, to use as the offset into the L180M list
  indexS180M = -1
  for i in range(len(catFreq)):
    if catFreq[i] == 0.18048:
      indexS180M = i

  # Get data with no limit flags (i.e., zeroes in the flux)
  catFreqNoLimit = []
  catFluxNoLimit = []
  catFluxErrNoLimit = []
  for i in range(len(catFlux)):
    if catFlux[i] != 0.0:
      catFreqNoLimit.append(catFreq[i])
      catFluxNoLimit.append(catFlux[i])
      catFluxErrNoLimit.append(catFluxErr[i])
  catFreqNoLimit = array(catFreqNoLimit)
  catFluxNoLimit = array(catFluxNoLimit)
  catFluxErrNoLimit = array(catFluxErrNoLimit)

  # Linear power law fit across only the MWACS points, if there is more than 1
  freq_MWACS = []
  flux_MWACS = []
  fluxErr_MWACS = []
  for i in xrange(0, len(catFreq)):
    if (catFreq[i] == 0.18048 or catFreq[i] == 0.14976 or catFreq[i] ==  0.11904) and catFlux[i] > 0.0:
      freq_MWACS.append(catFreq[i])
      flux_MWACS.append(catFlux[i])
      fluxErr_MWACS.append(catFluxErr[i])
  freq_MWACS = array(freq_MWACS)
  flux_MWACS = array(flux_MWACS)
  fluxErr_MWACS = array(fluxErr_MWACS)
  fluxRef120_180, alpha120_180, e_fluxRef120_180, e_alpha120_180, chiSq120_180, redChiSq120_180 = powLinFit(freq_MWACS, flux_MWACS, fluxErr_MWACS)

  # Linear power law fit across the highest MWACS point and NVSS/SUMSS
  freq_NVSS = []
  flux_NVSS = []
  fluxErr_NVSS = []
  for i in xrange(0, len(catFreq)):
    if (catFreq[i] == 1.4 or catFreq[i] == 0.843 or catFreq[i] == 0.18048) and catFlux[i] > 0.0:
      freq_NVSS.append(catFreq[i])
      flux_NVSS.append(catFlux[i])
      fluxErr_NVSS.append(catFluxErr[i])
  freq_NVSS = array(freq_NVSS)
  flux_NVSS = array(flux_NVSS)
  fluxErr_NVSS = array(fluxErr_NVSS)
  fluxRef180M_1G, alpha180M_1G, e_fluxRef180M_1G, e_alpha180M_1G, chiSq180M_1G, redChiSq180M_1G = powLinFit(freq_NVSS, flux_NVSS, fluxErr_NVSS)

  # The Calc of Monte Carlo
  #
  # Prepare for the outputs of the simulations
  mcSim_fluxRefLin = []
  mcSim_alphaLin = []
  mcSim_chiSqLin = []
  mcSim_redChiSqLin = []

  mcSim_fluxRefQuad = []
  mcSim_alphaQuad = []
  mcSim_phiQuad = []
  mcSim_chiSqQuad = []
  mcSim_redChiSqQuad = []

  mcSim_freq_turn = []

  for iteration in range(numSteps):
    # Build Gaussian errors in fluxes
    #
    gaussFluxErr = zeros((len(catFlux),))
    for j in range(len(gaussFluxErr)):
      if catFlux[j] != 0.0:
        gaussFluxErr[j] = random_normal(0.0, 1.0) * catFluxErr[j]
      else: # A catFlux of 0 means we need to use the limit
        val = -1.0
        # Get a value somewhere around the RMS range of the nearest pixel value, trying repeatedly to ensure it's positive
        while val < 0.0:
          val = random_normal(catFluxLimit[j - indexS180M], catFluxLimitErr[j - indexS180M])
          # print "Gaussian error in nearest pixel value: {0}".format(val)
        gaussFluxErr[j] = val
    perturbedCatFlux = abs(catFlux + gaussFluxErr)

    # Linear power law fit across spectrum
    #
    if len(perturbedCatFlux) > 1:
      alphaLin, fluxRefLin = polyfit(log10(catFreq), log10(perturbedCatFlux), deg = 1)
      chiSqLin, redChiSqLin = getChiSq([fluxRefLin, alphaLin], log10(catFreqNoLimit), log10(catFluxNoLimit), log(10)**-1 * array(catFluxErrNoLimit/catFluxNoLimit), linFunc)
      fluxRefLin = 10**fluxRefLin # Make sure this happens after the getChiSq() call
    else:
      alphaLin, fluxRefLin = 0.0, perturbedCatFlux[0]
      chiSqLin, redChiSqLin = -1.0, -1.0
    mcSim_alphaLin.append(alphaLin)
    mcSim_fluxRefLin.append(fluxRefLin)
    mcSim_chiSqLin.append(chiSqLin)
    mcSim_redChiSqLin.append(redChiSqLin)

    # Quadratic power law fit across spectrum
    #
    if len(perturbedCatFlux) > 2:
      phiQuad, alphaQuad, fluxRefQuad = polyfit(log10(catFreq), log10(perturbedCatFlux), deg = 2)
      chiSqQuad, redChiSqQuad = getChiSq([fluxRefQuad, alphaQuad, phiQuad], log10(catFreqNoLimit), log10(catFluxNoLimit), log(10)**-1 * array(catFluxErrNoLimit/catFluxNoLimit), quadFunc)
      fluxRefQuad = 10**fluxRefQuad # Make sure this happens after the getChiSq() call
    else:
      phiQuad = 0.0
      alphaQuad, fluxRefQuad, chiSqQuad, redChiSqQuad = alphaLin, fluxRefLin, chiSqLin, redChiSqLin
    mcSim_phiQuad.append(phiQuad)
    mcSim_alphaQuad.append(alphaQuad)
    mcSim_fluxRefQuad.append(fluxRefQuad)
    mcSim_chiSqQuad.append(chiSqQuad)
    mcSim_redChiSqQuad.append(redChiSqQuad)

    # Find curvature extremum
    #
    if phiQuad != 0.0:
      exponent = -alphaQuad * log(10) / (2 * phiQuad)
      freq_turn = (e ** exponent if exponent < 99 else 0.0)
    else: freq_turn = 0.0

    # Only keep the freq_turn values within a reasonable range, since we use them to find the e_
    if freq_turn > 1e-6 and freq_turn < 1e+6:
      mcSim_freq_turn.append(freq_turn)
  # end iteration loop

  # Collect MC sim statistics
  fluxRefLin,   e_fluxRefLin,   stats_fluxRefLin   = getStatistics( array(mcSim_fluxRefLin) )
  alphaLin,     e_alphaLin,     stats_alphaLin     = getStatistics( array(mcSim_alphaLin) )
  fluxRefQuad,  e_fluxRefQuad,  stats_fluxRefQuad  = getStatistics( array(mcSim_fluxRefQuad) )
  alphaQuad,    e_alphaQuad,    stats_alphaQuad    = getStatistics( array(mcSim_alphaQuad) )
  phiQuad,      e_phiQuad,      stats_phiQuad      = getStatistics( array(mcSim_phiQuad) )
  freq_turn,    e_freq_turn,    stats_freq_turn    = getStatistics( array(mcSim_freq_turn) )
  chiSqLin,     e_chiSqLin,     stats_chiSqLin     = getStatistics( array(mcSim_chiSqLin) )
  redChiSqLin,  e_redChiSqLin,  stats_redChiSqLin  = getStatistics( array(mcSim_redChiSqLin) )
  chiSqQuad,    e_chiSqQuad,    stats_chiSqQuad    = getStatistics( array(mcSim_chiSqQuad) )
  redChiSqQuad, e_redChiSqQuad, stats_redChiSqQuad = getStatistics( array(mcSim_redChiSqQuad) )

  # Correct the average freq_turn to that from the average curve fit, as sometimes outliers blow it up
  if phiQuad != 0.0:
    exponent = -alphaQuad * log(10) / (2 * phiQuad)
    freq_turn = (e ** exponent if exponent < 99 else 0.0)
  else: freq_turn = 0.0

  # Get flux_turn, knowing the model parameters and the corrected freq_turn
  if freq_turn < 1e-6:
    freq_turn = 1e-6
    flux_turn = 0.0
  elif freq_turn > 1e+6:
    freq_turn = 1e+6
    flux_turn = 0.0
  else:
    flux_turn = power_law_curvature(fluxRefQuad, freq_turn, alphaQuad, phiQuad)

  # Model selection
  #
  # old: Choose linear if: redChiSqLin is closer to 1 than redChiSqQuad, both are within 0.05 of 1 (very rare), phiQuad is within 0.05 of 0, or phiQuad is within error of 0
  # old: if abs(1 - redChiSqLin) <= abs(1 - redChiSqQuad) or abs(1 - redChiSqLin) <= 0.05 or abs(phiQuad) < 0.05 or abs(phiQuad) < e_phiQuad:
  #
  chooseLinear = False
  numData = len(catFluxNoLimit)
  AICcLin, AICcQuad = 0.0, 0.0

  # Select linear model if curvature of quadratic model was not significant enough
  if abs(phiQuad) <= e_phiQuad:
    chooseLinear = True

  # When we don't have enough data points, use chi_red^2 to select model
  elif numData <= 4:
    # Select linear model if it has chi_red^2 closer to 1, or if both models have chi_red^2 very close to 1
    if abs(1 - redChiSqLin) <= abs(1 - redChiSqQuad) or abs(1 - redChiSqLin) <= 0.05:
      chooseLinear = True

  # Most common case of numData >= 5; use AICc to select model
  else:
    AICc  = [0.0, 0.0]
    chiSq = [chiSqLin, chiSqQuad]
    numPar = [2, 3] # Number of parameters
    for i in range(2):
      AICc[i] = chiSq[i] + 2*numPar[i] + 2*numPar[i]*(numPar[i] + 1)/(numData - numPar[i] - 1)
      # AIC = 2k + chiSq
    AICcLin, AICcQuad = AICc

    # Select linear model if it has smaller AICc
    if AICcLin <= AICcQuad:
      chooseLinear = True
  # chooseLinear now confirmed

  # Classify source as [ULP][sfi]
  if chooseLinear:
    fitClass = 'L'
    if   alphaLin < -0.5 : fitClass += 's'
    elif alphaLin > 0    : fitClass += 'i'
    else                 : fitClass += 'f'
  elif phiQuad > 0:
    fitClass = 'U'
    if   freq_turn > 15  : fitClass += 's' # 15 GHz
    elif freq_turn < 0.1 : fitClass += 'i' # 100 MHz
    else                 : fitClass += 'f'
  else:
    fitClass = 'P'
    if   freq_turn < 0.1 : fitClass += 's'
    elif freq_turn > 15  : fitClass += 'i'
    else                 : fitClass += 'f'

  # Generate an integer form of the class
  # -4 -3 -2 -1 00 +1 +2 +3 +4
  # Ps Pf Pi Ls Lf Li Us Uf Ui
  if   fitClass[0] == 'L': fitClassInt =  0
  elif fitClass[0] == 'U': fitClassInt = +3
  elif fitClass[0] == 'P': fitClassInt = -3
  if   fitClass[1] == 's': fitClassInt -= 1
  elif fitClass[1] == 'i': fitClassInt += 1

  # Set aside some values which specifically only use the fitted model
  fluxRefFit    = (fluxRefLin    if chooseLinear else fluxRefQuad)
  e_fluxRefFit  = (e_fluxRefLin  if chooseLinear else e_fluxRefQuad)
  alphaFit      = (alphaLin      if chooseLinear else alphaQuad)
  e_alphaFit    = (e_alphaLin    if chooseLinear else e_alphaQuad)
  phiFit        = (0.0           if chooseLinear else phiQuad)
  e_phiFit      = (0.0           if chooseLinear else e_phiQuad)
  chiSqFit      = (chiSqLin      if chooseLinear else chiSqQuad)
  e_chiSqFit    = (e_chiSqLin    if chooseLinear else e_chiSqQuad)
  redChiSqFit   = (redChiSqLin   if chooseLinear else redChiSqQuad)
  e_redChiSqFit = (e_redChiSqLin if chooseLinear else e_redChiSqQuad)

  # Flag poor quality fits
  # Uses Linux-file-permission-style octal:
  #   0 - g--
  #   1 - px-
  #   2 - p-t
  #   3 - pxt
  #
  fitQual = ""
  fitQualInt = 0

  # x is for "chi"
  # old: if redChiSqFit > 50 or e_redChiSqFit/redChiSqFit > 0.5:
  if redChiSqFit > 50:
    fitQual += 'x'
    fitQualInt += 1
  else:
    fitQual += '-'

  # t is for "turn"
  if (fitClass == "Uf" or fitClass == "Pf") and e_freq_turn/freq_turn > 0.5:
    fitQual += 't'
    fitQualInt += 2
  else:
    fitQual += '-'

  # Call the entire fit poor if it has an x or t flag, otherwise it's still okay
  if fitQualInt == 0:
    fitQual = 'g' + fitQual
  else:
    fitQual = 'p' + fitQual

  # Check the SNR, using the SNR = mean/std.dev. definition
  # Don't try to calculate an SNR for the flux limits (estimates)
  # Consider the overall SNR quality to be good if each SNR > 4
  # snr = array(catFluxNoLimit/catFluxErrNoLimit)
  # snrQual = (snr > 4).all()
  # snrQualInt = (1 if snrQual == True else 0)

  # Write results
  if not headerWritten:
    headerWritten = True
    resultsCat.write("AT20G_2,")
    resultsCat.write("alpha120_180,e_alpha120_180,redChiSq120_180,")
    resultsCat.write("alpha180M_1G,e_alpha180M_1G,redChiSq180M_1G,")
    resultsCat.write("fluxRefLin,e_fluxRefLin,alphaLin,e_alphaLin,chiSqLin,redChiSqLin,AICcLin,")
    resultsCat.write("fluxRefQuad,e_fluxRefQuad,alphaQuad,e_alphaQuad,phiQuad,e_phiQuad,chiSqQuad,redChiSqQuad,AICcQuad,")
    resultsCat.write("freq_turn,e_freq_turn,")
    resultsCat.write("fluxRefFit,e_fluxRefFit,alphaFit,e_alphaFit,phiFit,e_phiFit,chiSqFit,e_chiSqFit,redChiSqFit,e_redChiSqFit,")
    resultsCat.write("numData,")
    resultsCat.write("fitClass,fitClassInt,fitQual,fitQualInt")
    resultsCat.write("\n")

  resultsCat.write("%s," % source_id)
  resultsCat.write("%5.5f,%5.5f,%5.5f," % (alpha120_180, e_alpha120_180, redChiSq120_180))
  resultsCat.write("%5.5f,%5.5f,%5.5f," % (alpha180M_1G, e_alpha180M_1G, redChiSq180M_1G))
  resultsCat.write("%5.5f,%5.5f," % (fluxRefLin,  e_fluxRefLin))
  resultsCat.write("%5.5f,%5.5f," % (alphaLin,    e_alphaLin))
  resultsCat.write("%5.5f,%5.5f," % (chiSqLin,    redChiSqLin))
  resultsCat.write("%5.5f,"       % (AICcLin))
  resultsCat.write("%5.5f,%5.5f," % (fluxRefQuad, e_fluxRefQuad))
  resultsCat.write("%5.5f,%5.5f," % (alphaQuad,   e_alphaQuad))
  resultsCat.write("%5.5f,%5.5f," % (phiQuad,     e_phiQuad))
  resultsCat.write("%5.5f,%5.5f," % (chiSqQuad,   redChiSqQuad))
  resultsCat.write("%5.5f,"       % (AICcQuad))
  resultsCat.write("%5.5f,%5.5f," % (freq_turn,   e_freq_turn))
  resultsCat.write("%5.5f,%5.5f," % (fluxRefFit,  e_fluxRefFit))
  resultsCat.write("%5.5f,%5.5f," % (alphaFit,    e_alphaFit))
  resultsCat.write("%5.5f,%5.5f," % (phiFit,      e_phiFit))
  resultsCat.write("%5.5f,%5.5f," % (chiSqFit,    e_chiSqFit))
  resultsCat.write("%5.5f,%5.5f," % (redChiSqFit, e_redChiSqFit))
  resultsCat.write("%5.5f,"       % (numData))
  resultsCat.write("%s,%1i,%s,%1i" % (fitClass, fitClassInt, fitQual, fitQualInt))
  resultsCat.write("\n")

  # Create graph (optional)
  #
  if not writeImages:
    continue

  # Remove the 0.0 values, since they can't be plotted
  # This is the same as catFreqNoLimit
  catFreqPlot = []
  catFluxPlot = []
  catFluxErrPlot = []
  for i in xrange(len(catFlux)):
    if catFlux[i] != 0.0:
      catFreqPlot.append(catFreq[i])
      catFluxPlot.append(catFlux[i]) # !
      catFluxErrPlot.append(catFluxErr[i])

  # Initiate alternative plotting for a single source
  if specialLittlePlot:
    pltfreq = logspace(log10(freqRange[0]), log10(freqRange[1]), 50)

    plt.rc('text', usetex=True)
    plt.rc('font', family='serif')
    plt.rcParams.update({'font.size': 46}) # Empirically-determined optimum

    plt.figure(figsize=(8,8), dpi=200)

    # Better model
    plteqn = []
    if fitClass[0] is 'L':
      plteqn = power_law(fluxRefLin, pltfreq, alphaLin)
    else:
      plteqn = power_law_curvature(fluxRefQuad, pltfreq, alphaQuad, phiQuad)
    plt.plot(pltfreq, plteqn, color = palette[3], ls="--", linewidth = 2)

    # Solid lines connecting AT20G points
    plt.plot([catFreqPlot[0], catFreqPlot[1]], [catFluxPlot[0], catFluxPlot[1]], color = palette[1], ls = "-", linewidth = 2)
    plt.plot([catFreqPlot[1], catFreqPlot[2]], [catFluxPlot[1], catFluxPlot[2]], color = palette[1], ls = "-", linewidth = 2)

    # Main points (catalogue flux)
    for i in range(len(catFreqPlot)):
      colour = ""
      fmt = ""
      scale = 1.0 # Fudge factor to normalise the area of the markers to the squares
      if 4.8 <= catFreqPlot[i] <= 20:
        colour = palette[1]
        fmt = "o" # Circle
        scale = 1.2
      elif catFreqPlot[i] == 0.18048 or catFreqPlot[i] == 0.14976 or catFreqPlot[i] == 0.11904:
        colour = palette[2]
        fmt = "s" # Square
      else:
        colour = palette[0]
        fmt = "p" # Pentagon
        scale = 1.3
      plt.errorbar(catFreqPlot[i], catFluxPlot[i],  yerr=catFluxErrPlot[i], fmt = fmt, color = colour, markersize = scale*20, markeredgewidth = 0, linewidth = 2)

    # Limits
    for i in range(len(catFlux)):
      if catFlux[i] == 0.0:
        plt.errorbar(catFreqLimit[i - indexS180M], catFluxLimit[i - indexS180M], yerr = catFluxLimitErr[i - indexS180M], markersize = 20, markeredgewidth = 0, fmt = "D", color = palette[2], linewidth = 2) # Diamond

    # Housekeeping

    plt.xscale("log", nonposx="clip")
    # plt.xlabel("Frequency (GHz)")
    plt.xlim(*freqRange)
    plt.xticks( [1e-1, 1e0, 1e+1 ], [r"$-1$", r"$0$", r"$1$"] )

    plt.yscale("log", nonposy="clip")
    # plt.ylabel("Flux density (Jy)")
    if fluxRange is not None:
      plt.ylim(*fluxRange) # You'll need to set this manually to get the best special little plot in each case
    ylocs, ylabs = plt.yticks()
    ymin, ymax = plt.ylim()
    # Discard y values that aren't visible at the moment
    trueylocs = []
    trueylabs = []
    for i in range(len(ylocs)):
      if ymin <= ylocs[i] <= ymax:
        trueylocs.append(ylocs[i])
        trueylabs.append( r"$%d$" % (log10(ylocs[i])) )
    plt.yticks( trueylocs, trueylabs )

    plt.savefig(os.path.join(outputDir, "sed_%s_%s.png" % (fitClass[0], source_id)))
    plt.savefig(os.path.join(outputDir, "sed_%s_%s.eps" % (fitClass[0], source_id)))
    plt.close()
    if currentRow is maxPlots + 1:
      break # Exit the loop, finish the program
    else:
      continue # Don't do the other plot

  # Configure colours and line styles
  if fitClass[0] == 'L':
    cLin = palette[3]
    lsLin = "-"
    cQuad = palette[1]
    lsQuad = "--"
  else:
    cLin = palette[1]
    lsLin = "--"
    cQuad = palette[3]
    lsQuad = "-"

  # Initiate plotting
  pltfreq = logspace(log10(freqRange[0]), log10(freqRange[1]), 50)
  plt.figure(figsize = (6,7), dpi = 160)

  # Main points and errors
  plt.errorbar(catFreqPlot, catFluxPlot,  yerr = catFluxErrPlot, fmt = 'o', color = '#AAAAFF', label = 'Catalogue flux')

  # Limits and errors
  for i in range(len(catFlux)):
    if catFlux[i] == 0.0:
      plt.errorbar(catFreqLimit[i - indexS180M], catFluxLimit[i - indexS180M], yerr = catFluxLimitErr[i - indexS180M], fmt = 's', color = '#AAAAFF')

  # Fits
  if writeDebug:
    # Linear fit
    plt.plot(pltfreq, power_law(fluxRefLin, pltfreq, alphaLin),  color = cLin, ls = lsLin,
      label = r"$\chi_{red}^2 = %1.2f \pm %1.2f, \, \alpha = %+5.2f \pm %5.2f, \, AICc = %5.2f$" % (redChiSqLin, e_redChiSqLin, alphaLin, e_alphaLin, AICcLin) )

    # Quad fit
    plt.plot(pltfreq, power_law_curvature(fluxRefQuad, pltfreq, alphaQuad, phiQuad), color = cQuad, ls = lsQuad,
      label = r"$\chi_{red}^2 = %1.2f \pm %1.2f, \, \alpha = %+5.2f \pm %5.2f, \, AICc = %5.2f,$" "\n" r"$\phi = %+5.2f \pm %5.2f$" % (redChiSqQuad, e_redChiSqQuad, alphaQuad, e_alphaQuad, AICcQuad, phiQuad, e_phiQuad) )

    if freq_turn < freqRange[1] and freq_turn > freqRange[0]:
      plt.errorbar(freq_turn, flux_turn, xerr = e_freq_turn, fmt = 'o', color = cQuad,
        label = "Turning point:\n %4.2f Jy @ %4.2f GHz" % (flux_turn, freq_turn) )
  else:
    # Chosen model only
    if chooseLinear:
      plt.plot(pltfreq, power_law(fluxRefLin,  pltfreq, alphaLin),  color = cLin, ls = lsLin,
        label = r'$\alpha = %+5.2f \pm %5.2f$' % (alphaLin, e_alphaLin) )
    else:
      plt.plot(pltfreq, power_law_curvature(fluxRefQuad,  pltfreq, alphaQuad, phiQuad), color = cQuad, ls = lsQuad,
        label = r"$\alpha = %+5.2f \pm %5.2f, \, \phi = %+5.2f \pm %5.2f$" % (alphaQuad, e_alphaQuad, phiQuad, e_phiQuad) )
      if freq_turn < freqRange[1] and freq_turn > freqRange[0]:
        plt.errorbar(freq_turn, flux_turn, xerr = e_freq_turn, fmt = 'o', color = cQuad,
          label = "Turning point: %4.2f GHz" % (freq_turn) )

  # Housekeeping
  debugTitleStr = (" (Debug)" if writeDebug else "")
  debugFileStr = ("_debug" if writeDebug else "")

  plt.title("%s - Class:%s Qual:%s%s" % (source_id, fitClass, fitQual, debugTitleStr))
  plt.legend(loc = 0, ncol = 2, prop = {'size': 'x-small'})
  plt.xscale("log", nonposx = "clip")
  plt.xlim(*freqRange)
  if fluxRange is not None:
    plt.ylim(*fluxRange)
  plt.yscale("log", nonposy = "clip")
  plt.xlabel("Frequency (GHz)")
  plt.ylabel("Flux density (Jy)")
  for i in range(len(catFreqPlot)):
    plt.annotate(catDict[catFreqPlot[i]], (catFreqPlot[i],catFluxPlot[i]), size = 5)

  plt.savefig(os.path.join(outputDir, "%s%s.png" % (source_id, debugFileStr) ))
  plt.close()
  # plt.show()
  # break

  # Done writing images
# end source_id loop
resultsCat.close()

